From deconfinement to nuclear matter: mean-field approaches for effective Polyakov loop theories of lattice QCD

Numerical studies of the QCD phase diagram at finite baryon chemical potential $\mu_B$ on the lattice are impeded by a sign problem. Effective Polyakov loop theories derived from lattice QCD via combined strong-coupling and hopping expansions are valid for heavy quarks only, but tractable with a significantly less severe sign problem. In this work, we apply three mean-field approximations to these effective theories, each incorporating local fluctuations to different degrees. We compare their predictions against Monte Carlo results for the deconfinement transition at high temperatures and for the baryon onset transition at low temperatures. In agreement with earlier effective theory simulations, we find a first-order nuclear liquid-gas transition with a critical end point for very low temperatures and moderately heavy quarks. While the location of fluctuation-dominated critical end points is expectedly inaccurate, the phase diagram of lattice QCD with heavy quarks can be determined qualitatively with entirely analytical methods.

==> anc/High_T/betaC.dat <==
2.	4.	6.	8.	10.	12.	14.	16.
5.257025645741802	6.098546781339661	6.325989126319959	6.430136197362527	6.489744872017268	6.5283700756276	6.555439015299634	6.575465216765267
4.	6.	8.	10.	12.	14.	16.
5.6925	5.8941	6.001	6.16	6.268	6.383	6.45
2.	4.	6.	8.	10.	12.	14.	16.
5.234950982000781	6.091868023245598	6.3220848199800175	6.427379335942723	6.487614572549531	6.526634347909759	6.553974553328004	6.574198696023809
2.	4.	6.	8.	10.	12.	14.	16.
4.938033157406647	6.002935237766115	6.2706291287455755	6.391212116327152	6.459738124991828	6.503957642889518	6.5348630241615355	6.557683700077599
2.	4.	6.	8.	10.	12.	14.	16.
4.180355870063987	5.769603464717919	6.140106943452889	6.300848971771319	6.390668068901163	6.44806539465482	6.487927342997346	6.517230935448363

==> anc/High_T/fRmf_complex1.dat <==
-0.20161613228264236	-0.65	0.014	-0.5	-0.5993075407543967	0.014	0.8	0.12543298675755454	0.014	-0.49757206050991265	-0.65	0.012	-0.21857137417396258	-0.65	0.012	0.8	0.10980682821238405	0.012	0.8	-0.09165197796422703	0.01	-0.47988072243866203	0.65	0.01	-0.2375514063425263	0.65	0.01	-0.25975075315432783	-0.65	0.008	0.8	0.06885689320760828	0.008	-0.4589504659717436	-0.65	0.008	0.8	-0.03321277970909731	0.006	-0.43192733445797193	0.65	0.006	-0.2878280043554967	0.65	0.006	-0.3823662735894005	-0.65	0.004	-0.33880016605011376	-0.65	0.004	-0.06397834215230655	-0.18398084152116315	0.002
-0.20153061224489807	-0.6498839666718782	0.014	-0.499431711023776	-0.5975070644864281	0.014	0.7979510756997572	0.12602040816326512	0.014	-0.4974341385930931	-0.6492495348762947	0.012	-0.21479591836734704	-0.6449518470082845	0.012	0.7977888110960446	0.11054391313686068	0.012	0.7991243426145234	-0.09198148547166635	0.01	-0.47984446950025894	0.6497424286839324	0.01	-0.2363318256371898	0.6483620519138308	0.01	-0.25444644431481006	-0.6435127393586594	0.008	0.7951503119071535	0.07117621870509117	0.008	-0.4588133265953722	-0.6486092449627191	0.008	0.7965226466749356	-0.03631856504228276	0.006	-0.43204517474507664	0.6483717053573216	0.006	-0.28779351726051305	0.6499615847803034	0.006	-0.3875482250541868	-0.6436706740337785	0.004	-0.33165775249780977	-0.6458932679103536	0.004	-0.06224489795918375	-0.1832469093129891	0.002
-0.19882395128146196	-0.6460740079022116	0.014	-0.4992646072945986	-0.5969387755102041	0.014	0.7943481730140576	0.12700123423854726	0.014	-0.49726582714811135	-0.6483418367346938	0.012	-0.21413370463963446	-0.6440295606664881	0.012	0.7945808643964042	0.11154158458318741	0.012	0.7968153725261348	-0.09285714285714305	0.01	-0.4789642404133575	0.6445051473417446	0.01	-0.23469387755102053	0.6463014426017178	0.01	-0.2543269016482163	-0.6433673469387755	0.008	0.7927274269941711	0.07231926372886491	0.008	-0.4575498095946156	-0.6393889659155886	0.008	0.7933673469387754	-0.03914925350383201	0.006	-0.43166388505432557	0.6387442782109805	0.006	-0.28775510204081645	0.6499206807450185	0.006	-0.38796110458958927	-0.64265114030837	0.004	-0.32755102040816336	-0.6432509871864497	0.004	-0.05751517251287347	-0.18098456026797566	0.002
-0.19679466678341864	-0.6433673469387755	0.014	-0.49893170991170843	-0.5958704854219126	0.014	0.7916669822430253	0.1277207728590152	0.014	-0.4970115179875175	-0.6470115179875175	0.012	-0.21038564253271805	-0.6389570711041466	0.012	0.7933673469387754	0.11190291520242186	0.012	0.7933673469387754	-0.09407536737771338	0.01	-0.47876011739089624	0.6433673469387755	0.01	-0.2324742766514548	0.6433673469387755	0.01	-0.2533346617847155	-0.642110171988797	0.008	0.7867346938775509	0.07468025806587422	0.008	-0.4571168509371321	-0.6367346938775511	0.008	0.7926134406336516	-0.03979591836734714	0.006	-0.43152015014605855	0.6367346938775509	0.006	-0.28150731723020206	0.6429824786881654	0.006	-0.3901274604581223	-0.6367346938775511	0.004	-0.32375085489438465	-0.6405348593913298	0.004	-0.055062444285419704	-0.179631433265601	0.002
-0.19489795918367359	-0.6407586766190588	0.014	-0.4961807370573414	-0.5874927323304138	0.014	0.7867346938775509	0.12892357247565936	0.014	-0.4969475868375661	-0.6466836734693877	0.012	-0.20876545232641874	-0.6367346938775511	0.012	0.7927129395411556	0.11210069464319637	0.012	0.7893231509047302	-0.09544559988432229	0.01	-0.47849649745112416	0.641761803573573	0.01	-0.23061447225364073	0.6408140991749307	0.01	-0.2491292537931817	-0.6367346938775511	0.008	0.7833828287492317	0.07623997160637454	0.008	-0.4566701774553352	-0.6332007897002332	0.008	0.7892074615927923	-0.04226868608258856	0.006	-0.4314715720278557	0.6345327965176514	0.006	-0.28112244897959193	0.6425737387087005	0.006	-0.391330696160729	-0.6341878390178719	0.004	-0.31893862240135995	-0.6367346938775511	0.004	-0.05396702063632534	-0.17908163265306143	0.002
-0.19323879127791646	-0.6383938617833081	0.014	-0.4949644520105565	-0.5836734693877552	0.014	0.7838325712542558	0.12975093860119447	0.014	-0.4969034752063267	-0.6464638717324488	0.012	-0.20851663679964538	-0.6363813223840282	0.012	0.7867346938775509	0.11369835767039695	0.012	0.7867346938775509	-0.09633034820382809	0.01	-0.4779500170604608	0.6388867176334166	0.01	-0.22806122448979604	0.6375301377814164	0.01	-0.24862831199542607	-0.6360655655555946	0.008	0.7801020408163264	0.07756927444394422	0.008	-0.4556848346826118	-0.6279886347051434	0.008	0.7867346938775509	-0.0440732707390916	0.006	-0.4305482791785526	0.6265945779643043	0.006	-0.27607964442231153	0.6367346938775509	0.006	-0.3932109796199065	-0.6241359591556038	0.004	-0.3162571896719006	-0.6347632184913649	0.004	-0.04897959183673477	-0.17645814381905903	0.002
-0.1920601490736237	-0.6367346938775511	0.014	-0.4933673469387755	-0.5789034995167514	0.014	0.7738932746509569	0.1322291743286345	0.014	-0.49668367346938774	-0.6453559702664114	0.012	-0.20816326530612256	-0.6359090409840104	0.012	0.7824027570819345	0.11505581830642429	0.012	0.7815690417421551	-0.09802279499253883	0.01	-0.47751693603672046	0.6367346938775509	0.01	-0.22747162960840567	0.6367346938775509	0.01	-0.24795918367346953	-0.6352375762913973	0.008	0.7748804473880345	0.0795918367346937	0.008	-0.45488828946998155	-0.6234693877551021	0.008	0.7833559036865423	-0.046428571428571624	0.006	-0.43008751103803355	0.6234693877551017	0.006	-0.27536381953291017	0.6358606702630082	0.006	-0.3933522278897245	-0.6234693877551021	0.004	-0.3142857142857144	-0.6331732141148626	0.004	-0.046489593430089876	-0.17493897799848185	0.002
-0.18768384008190803	-0.6306835068568677	0.014	-0.4928852377805155	-0.5775229254847907	0.014	0.7734693877551018	0.13233250087385579	0.014	-0.49635264003859003	-0.6436983803695732	0.012	-0.20399380211013163	-0.6301020408163266	0.012	0.7760814447797376	0.11677569807740479	0.012	0.7793485304704445	-0.09873628557248568	0.01	-0.4769254611474715	0.6335581142086958	0.01	-0.22495430500132574	0.6332089603047967	0.01	-0.24404907800712297	-0.6301020408163266	0.008	0.7738472554737567	0.07996970445334854	0.008	-0.4535714285714286	-0.6170307071876041	0.008	0.7813277252408708	-0.047654255853116015	0.006	-0.4296866997586418	0.6194826181259884	0.006	-0.2744897959183675	0.6348895664125812	0.006	-0.3934151992639708	-0.6230070359986647	0.004	-0.3091182086117951	-0.6286368934290214	0.004	-0.04200477827577249	-0.17244897959183694	0.002
-0.1847823557539464	-0.6266190904478239	0.014	-0.49239206358657395	-0.5760655329743292	0.014	0.7732095849139186	0.13239325838330643	0.014	-0.49628484507047294	-0.6433673469387755	0.012	-0.20298490475551587	-0.6286477483057088	0.012	0.7734693877551018	0.11747099201771137	0.012	0.7769581622657014	-0.09948979591836754	0.01	-0.4768768109661587	0.6333272706664942	0.01	-0.22258690884693785	0.6301020408163263	0.01	-0.24290122390380353	-0.628527347524768	0.008	0.7734693877551018	0.08009616403510902	0.008	-0.4535366837753152	-0.616871479489991	0.008	0.7754073072919846	-0.05112330495291336	0.006	-0.428875981680492	0.6150015693399159	0.006	-0.27230808825377584	0.632283748480918	0.006	-0.39376029907017346	-0.6103213335828878	0.004	-0.3037055152514662	-0.6234693877551021	0.004	-0.03791796970297721	-0.17024529560314552	0.002
-0.18258156243663787	-0.6234693877551021	0.014	-0.49031368180315593	-0.5704081632653062	0.014	0.7720851451613175	0.1326530612244896	0.014	-0.4957746537517105	-0.6409600401258405	0.012	-0.20153061224489807	-0.6266748871485814	0.012	0.7719420681786198	0.11786043552555862	0.012	0.7734693877551018	-0.10051931717880544	0.01	-0.47616161902668014	0.6301020408163263	0.01	-0.22142857142857153	0.6285245351405866	0.01	-0.24132653061224502	-0.6265252641250884	0.008	0.7726735003901734	0.08038772409962214	0.008	-0.45351889503489495	-0.6167842011573439	0.008	0.7734693877551018	-0.052245735255795095	0.006	-0.4278638104990824	0.6102040816326528	0.006	-0.27052026006516094	0.6301020408163263	0.006	-0.3937582752245924	-0.610204081632653	0.004	-0.30228416730320234	-0.6222056286151652	0.004	-0.03571428571428579	-0.16915917951427914	0.002
-0.18218681683477767	-0.622915223981549	0.014	-0.48940115828930375	-0.5677416988535534	0.014	0.7623629846011181	0.1348119641929549	0.014	-0.49559244866008695	-0.6400510204081633	0.012	-0.19926016480405334	-0.6234693877551021	0.012	0.7668367346938773	0.11917834443505822	0.012	0.7690997449933791	-0.10175280621786932	0.01	-0.4757001605894361	0.6278712679819922	0.01	-0.21934498430034763	0.6255529748833256	0.01	-0.23905681415655444	-0.6234693877551021	0.008	0.768939642540462	0.08169474458127837	0.008	-0.4518164172023851	-0.610204081632653	0.008	0.772943864391667	-0.05253570112636134	0.006	-0.42680074791710265	0.6038114969808563	0.006	-0.2693065027963682	0.628652680877101	0.006	-0.3937654822095946	-0.6100920128218394	0.004	-0.3010204081632654	-0.6209905526033841	0.004	-0.02977146580489995	-0.16581632653061246	0.002
-0.18163265306122459	-0.6221272279578702	0.014	-0.4880180330497028	-0.5637755102040817	0.014	0.7602040816326527	0.13522478546989627	0.014	-0.4952995209761815	-0.6386668679149571	0.012	-0.19748737091676857	-0.6208799760220071	0.012	0.7659897363386045	0.11938775510204062	0.012	0.7628351364403536	-0.10349139417189118	0.01	-0.47509561052738947	0.6250956105273892	0.01	-0.21778605407791962	0.6234693877551017	0.01	-0.2372431682594455	-0.620920097046677	0.008	0.7668367346938773	0.08236662250577326	0.008	-0.45092309433045713	-0.6062197628124001	0.008	0.7719980269228758	-0.05306122448979612	0.006	-0.42668366509905614	0.6032142773439537	0.006	-0.267857142857143	0.6268854917351508	0.006	-0.39264650454309613	-0.5981698219875162	0.004	-0.29571270176820486	-0.6155117880277137	0.004	-0.029337610774111653	-0.1655603484095621	0.002
-0.17674720970079624	-0.6150895249930814	0.014	-0.48673469387755103	-0.5602495183772068	0.014	0.7568677605780528	0.13598938227908955	0.014	-0.4948763226881465	-0.6367346938775511	0.012	-0.19489795918367359	-0.6173203727002915	0.012	0.7613014409869023	0.12048511445629022	0.012	0.7602040816326527	-0.10414146977097549	0.01	-0.4747036816638867	0.6234693877551017	0.01	-0.21479591836734704	0.6193239640127803	0.01	-0.23469387755102053	-0.6175978385317547	0.008	0.7639279167290746	0.08331567183111548	0.008	-0.4491728430360362	-0.5991728430360362	0.008	0.7668367346938773	-0.05559244689888754	0.006	-0.4250237315758906	0.5969387755102038	0.006	-0.26512861938281945	0.6234693877551017	0.006	-0.39256520362504577	-0.5969387755102041	0.004	-0.29092690926273	-0.610204081632653	0.004	-0.02822640150879346	-0.16496109538634462	0.002
-0.17339220876496217	-0.610204081632653	0.014	-0.4858802263449669	-0.5579973246754413	0.014	0.7513972000624654	0.1371114857767511	0.014	-0.4945941510513359	-0.6355078897649907	0.012	-0.19455948128761516	-0.6168367346938776	0.012	0.7602040816326527	0.12074551403962952	0.012	0.7586805816176713	-0.10459894896461054	0.01	-0.4744522774562393	0.6224864980539645	0.01	-0.21378054940449706	0.6178521036567272	0.01	-0.2341411803806601	-0.6168367346938776	0.008	0.7602040816326527	0.08435450323078572	0.008	-0.44855578379967664	-0.5969387755102041	0.008	0.7640403774979584	-0.05689752035510173	0.006	-0.4241859360648538	0.5931610027106562	0.006	-0.2634449685376322	0.621248909013388	0.006	-0.39238300263753567	-0.5954442271273316	0.004	-0.2893674380563605	-0.608591745617109	0.004	-0.022448979591836806	-0.16154836030359543	0.002
-0.17132466289091935	-0.6072467656805094	0.014	-0.48557486428642055	-0.5571428571428572	0.014	0.7469387755102038	0.1380174726221656	0.014	-0.4933794959579909	-0.630114189835542	0.012	-0.19201909549814905	-0.6130829453181775	0.012	0.7584470082199427	0.12114482851475071	0.012	0.7535714285714283	-0.1059384057651382	0.01	-0.47346938775510206	0.6182164263735457	0.01	-0.2087201164952421	0.6107609328217724	0.01	-0.23164627948113953	-0.613251679702534	0.008	0.7538606462328167	0.08651370745730654	0.008	-0.4481810342723182	-0.5956965167480901	0.008	0.7602040816326527	-0.05839029093075146	0.006	-0.4222799177997957	0.5855452239222443	0.006	-0.2612244897959185	0.6185785176204817	0.006	-0.3907586037107779	-0.5867924166973855	0.004	-0.28775510204081645	-0.6068090477310061	0.004	-0.020972628458517432	-0.1606600246027073	0.002
-0.16836734693877559	-0.602974907689624	0.014	-0.48488579707472046	-0.5552939603400266	0.014	0.7404240775355907	0.1392857142857141	0.014	-0.49337651439212515	-0.6301020408163266	0.012	-0.1899490550402888	-0.610204081632653	0.012	0.7504627009308986	0.12291168052273546	0.012	0.7528356529006828	-0.10612244897959203	0.01	-0.4731344347730796	0.6168367346938772	0.01	-0.20832935653950546	0.6102040816326528	0.01	-0.22935958637737322	-0.610204081632653	0.008	0.7530509678618871	0.0867449505054595	0.008	-0.4469387755102041	-0.5911158309832807	0.008	0.7548340099049476	-0.060956458884539926	0.006	-0.4217472985532424	0.5836734693877548	0.006	-0.25987996740571456	0.6168367346938772	0.006	-0.3902602540518503	-0.5836734693877552	0.004	-0.28321710314378956	-0.601476774407231	0.004	-0.018463557229619926	-0.15918367346938794	0.002
-0.16591529439880204	-0.5993908280501776	0.014	-0.4822163051569531	-0.5483959397410062	0.014	0.7403246047581785	0.13930419659491325	0.014	-0.4933747854702537	-0.6300946022848484	0.012	-0.18826530612244907	-0.6077835033218965	0.012	0.7469387755102038	0.12368220385828516	0.012	0.7480614332247383	-0.10724510669412651	0.01	-0.47180819181156497	0.6118652775761899	0.01	-0.2082624165029029	0.6101049304358724	0.01	-0.22806122448979604	-0.6083993718338994	0.008	0.7469387755102038	0.0884477268401791	0.008	-0.4467055595895239	-0.5903061224489796	0.008	0.7506943453347119	-0.06257096078773701	0.006	-0.42142632877125585	0.5826553038818051	0.006	-0.257642885399696	0.6137856860288753	0.006	-0.38930658478090485	-0.5791025031482518	0.004	-0.279586504506682	-0.5969387755102041	0.004	-0.012607259219046449	-0.15576008771972932	0.002
-0.16425078155494136	-0.5969387755102041	0.014	-0.48051869879360265	-0.5438775510204082	0.014	0.7402792705902457	0.1393125661444477	0.014	-0.4933673469387755	-0.630063888173311	0.012	-0.18657537980713754	-0.6052613548867402	0.012	0.7415095676821818	0.12481696293006267	0.012	0.7469387755102038	-0.10751299529061362	0.01	-0.47140938205153354	0.6102040816326528	0.01	-0.20816326530612256	0.6099678971795991	0.01	-0.22610323133521348	-0.6055294217260112	0.008	0.7434523892793147	0.08937075662625353	0.008	-0.44517613198964556	-0.5854361129083138	0.008	0.7469387755102038	-0.0640059239234719	0.006	-0.42040816326530617	0.5789788245696526	0.006	-0.2547655515241748	0.6102040816326528	0.006	-0.3884509100079188	-0.5758348042777955	0.004	-0.2772347412512276	-0.594193830177344	0.004	-0.009183673469387825	-0.15378471293314028	0.002
-0.1605154153490867	-0.591525400977444	0.014	-0.48010204081632657	-0.5428086334059038	0.014	0.7336734693877549	0.1403679959498146	0.014	-0.49173597971588284	-0.6234693877551021	0.012	-0.18537234634038224	-0.6035714285714286	0.012	0.7403061224489793	0.12506570949798787	0.012	0.7451384413917775	-0.10792278309801827	0.01	-0.47067342742277096	0.6074081213003217	0.01	-0.20373976878694003	0.6035714285714283	0.01	-0.2246634644633292	-0.6035714285714286	0.008	0.7349498320914035	0.09158078015349402	0.008	-0.4446788480452045	-0.5836734693877552	0.008	0.745234994751173	-0.06462274985321431	0.006	-0.4198306154715744	0.5770408163265304	0.006	-0.254591836734694	0.6099765706422452	0.006	-0.3872448979591837	-0.5706822592463824	0.004	-0.2744897959183675	-0.5907994392219087	0.004	-0.00420192427105081	-0.150900116545276	0.002
-0.1552067858223434	-0.583778214393772	0.014	-0.4784951950219632	-0.538851743753547	0.014	0.7290420449319993	0.14128694289118296	0.014	-0.4906770894766831	-0.61952699215597	0.012	-0.18163265306122459	-0.5981433690739252	0.012	0.7395086468912367	0.12522293260552253	0.012	0.7372239492180042	-0.10967292880984131	0.01	-0.4689654554886653	0.6014427077766406	0.01	-0.202856902344218	0.6022451384721084	0.01	-0.22142857142857153	-0.5989856888405866	0.008	0.7336734693877549	0.09190331723053397	0.008	-0.44367707071235446	-0.5804117645899055	0.008	0.7405795740398885	-0.0663265306122451	0.006	-0.41832987735321975	0.5724864491773923	0.006	-0.25192969556573286	0.6062335697403894	0.006	-0.3871734598605991	-0.5704081632653062	0.004	-0.2713969866352802	-0.5867662786708424	0.004	0.003478098781515355	-0.14652190121848477	0.002
-0.15513615127004493	-0.5836734693877552	0.014	-0.4764076435271115	-0.5335505006699688	0.014	0.724217470731037	0.14210905988120742	0.014	-0.4888037706195954	-0.6122731583746974	0.012	-0.1811517983741236	-0.5974196301973052	0.012	0.7336734693877549	0.12621327007877017	0.012	0.7336734693877549	-0.11032198407111124	0.01	-0.46772935677822813	0.5969387755102038	0.01	-0.20153061224489807	0.6003857159993341	0.01	-0.22060716545395417	-0.5977601814848215	0.008	0.7329038759941817	0.09208754946356949	0.008	-0.44199861589617195	-0.5753483228793383	0.008	0.7403061224489793	-0.066417121284815	0.006	-0.4177291802610443	0.5704081632653059	0.006	-0.24985684281221582	0.6035714285714283	0.006	-0.38562693059114833	-0.5653934775721171	0.004	-0.2688611479524698	-0.5836734693877552	0.004	0.0040816326530611555	-0.1461592097055356	0.002
-0.1551226707352889	-0.583652839468793	0.014	-0.4752107660782267	-0.5306122448979593	0.014	0.7204081632653059	0.1427359649298432	0.014	-0.48822644284834316	-0.610204081632653	0.012	-0.18081237535395334	-0.5969387755102041	0.012	0.7283620498782283	0.12734164171496298	0.012	0.7282154143500204	-0.11158050401732657	0.01	-0.46683673469387754	0.5939220696727405	0.01	-0.1991771984771333	0.5969387755102038	0.01	-0.2200139570568167	-0.5969387755102041	0.008	0.7297399611450521	0.09285714285714267	0.008	-0.4404359066580435	-0.5704081632653062	0.008	0.7353256689828257	-0.06797873020731589	0.006	-0.416474030332895	0.5664740303328947	0.006	-0.24795918367346953	0.6010088064741855	0.006	-0.38522667403183586	-0.5637755102040817	0.004	-0.267857142857143	-0.5823611178044602	0.004	0.004228242629922396	-0.14606497732380022	0.002
-0.15510204081632661	-0.5836231196634167	0.014	-0.47469506779552334	-0.5293865648575381	0.014	0.7176579601469566	0.1431681642285893	0.014	-0.4878832941794486	-0.6090554813307555	0.012	-0.17904157247253388	-0.5943476949215134	0.012	0.7251372530707441	0.12792397141905143	0.012	0.7262593052103344	-0.11197359092462056	0.01	-0.46597723892279574	0.5911656182200611	0.01	-0.19747966017690702	0.5943570745169704	0.01	-0.21681773840575672	-0.5923279424873893	0.008	0.7270408163265304	0.09346882049918814	0.008	-0.4403061224489796	-0.5700255233650474	0.008	0.7336734693877549	-0.06850328554646792	0.006	-0.41555895872325577	0.5637755102040813	0.006	-0.2462947135848769	0.5986032455987964	0.006	-0.3843936338379469	-0.5609242460828449	0.004	-0.2656834133883891	-0.5792145457952846	0.004	0.00447493040738238	-0.14591836734693897	0.002
-0.15067721239383616	-0.5770408163265307	0.014	-0.47346938775510206	-0.5263168045744644	0.014	0.7084477777912248	0.14461344669857062	0.014	-0.48673469387755103	-0.6048929313825204	0.012	-0.1757940288216738	-0.5895120936273059	0.012	0.7204081632653059	0.1287488729732046	0.012	0.722323349470169	-0.11275510204081651	0.01	-0.4652450038291554	0.5887143915842571	0.01	-0.19489795918367359	0.5906921455541402	0.01	-0.21518303335924377	-0.5899190074570829	0.008	0.72208356835451	0.09453254794634686	0.008	-0.4386523781702041	-0.5654292544828572	0.008	0.7305630043226592	-0.06943699567734082	0.006	-0.4150796633427523	0.5624713570654107	0.006	-0.2450348205149048	0.5969387755102038	0.006	-0.3831699217521101	-0.5571428571428572	0.004	-0.26397835823669535	-0.5770408163265307	0.004	0.012516171926492167	-0.14108760049792102	0.002
-0.1498060820336608	-0.5757041220479721	0.014	-0.47249774363480884	-0.5239795918367348	0.014	0.7071428571428569	0.14481046051763746	0.014	-0.48635272178249145	-0.6035714285714286	0.012	-0.1750000000000001	-0.5883709898389036	0.012	0.7170599987368734	0.12930489669605721	0.012	0.7204081632653059	-0.11311393588983161	0.01	-0.46354382935950755	0.5836734693877548	0.01	-0.19463729273082908	0.5903061224489793	0.01	-0.21479591836734704	-0.5893726661790011	0.008	0.7204081632653059	0.09489860830995601	0.008	-0.436926271350592	-0.560395659105694	0.008	0.7251106130175311	-0.07102898036447032	0.006	-0.41377551020408165	0.5585015041989095	0.006	-0.24132653061224502	0.5917908195967279	0.006	-0.3824854283267214	-0.555269673714095	0.004	-0.2612244897959185	-0.573282798013752	0.004	0.01574995229698259	-0.13928571428571448	0.002
-0.14846938775510213	-0.5737732371836411	0.014	-0.4707978708470614	-0.520018455683551	0.014	0.7061743621727848	0.14494987237686655	0.014	-0.48487706912332473	-0.5987964002644305	0.012	-0.1718490454394915	-0.5836734693877552	0.012	0.7091902300035222	0.13060568836382425	0.012	0.7150817084240807	-0.11406130026081585	0.01	-0.4627580054649512	0.5811195455554566	0.01	-0.19212561894826025	0.5864458096231681	0.01	-0.2109628229839337	-0.5836734693877552	0.008	0.7178343528109343	0.0954309533115142	0.008	-0.4356790227351023	-0.5571428571428572	0.008	0.7204081632653059	-0.07236961990753901	0.006	-0.41329615539259323	0.5571428571428569	0.006	-0.24072821946230577	0.5909044335989185	0.006	-0.38061224489795925	-0.549656846666633	0.004	-0.2600757599254743	-0.5715568931357504	0.004	0.017346938775510135	-0.13834946605415185	0.002
-0.14621120605946322	-0.5704081632653062	0.014	-0.46971055543409274	-0.5173469387755103	0.014	0.7005102040816324	0.14578843920801177	0.014	-0.48434697733637977	-0.5969387755102041	0.012	-0.17047948435540775	-0.581561331971123	0.012	0.7071428571428569	0.13088675206556286	0.012	0.7137755102040814	-0.11429876721097625	0.01	-0.4614742040117738	0.5770408163265304	0.01	-0.19019349684613207	0.5836734693877548	0.01	-0.20986630111575078	-0.5819704335781269	0.008	0.7110673394862465	0.09678162520053223	0.008	-0.4351603892698523	-0.55565593726076	0.008	0.7182127061986933	-0.0729591836734696	0.006	-0.4115955194816976	0.5526901948040165	0.006	-0.23782902944696072	0.5868086212836949	0.006	-0.37909831519942666	-0.5453914807189408	0.004	-0.259209436239788	-0.5704081632653062	0.004	0.02085634491403145	-0.1361624673630113	0.002
-0.1444864996794006	-0.5677583982797832	0.014	-0.46698996073660126	-0.5108675117570095	0.014	0.6995907652464117	0.14591836734693858	0.014	-0.4833006524911809	-0.593504734123834	0.012	-0.16836734693877559	-0.5785064047283317	0.012	0.7056470650091491	0.13115726909078188	0.012	0.7119097558260076	-0.11462085641889035	0.01	-0.4602040816326531	0.5732479006642902	0.01	-0.18826530612244907	0.5808035537415697	0.01	-0.20816326530612256	-0.5795289170861138	0.008	0.7071428571428569	0.09739920561641979	0.008	-0.43367346938775514	-0.5514829454210057	0.008	0.7146496044130924	-0.07383327788248063	0.006	-0.4108525449307804	0.5505102040816324	0.006	-0.2356622962611182	0.5836734693877548	0.006	-0.3785020315006367	-0.5438775510204082	0.004	-0.254591836734694	-0.5638628006649352	0.004	0.026936652732945245	-0.13265306122449	0.002
-0.14183673469387764	-0.5639257682069171	0.014	-0.46689749134571984	-0.5106535290624435	0.014	0.6945578667810207	0.1465986831075514	0.014	-0.482286684462199	-0.5903061224489796	0.012	-0.1673894761111087	-0.5770408163265307	0.012	0.7005102040816324	0.13195453075076938	0.012	0.7071428571428569	-0.11531537082760507	0.01	-0.45946384527724415	0.5711483996207148	0.01	-0.18679004726341905	0.5785160751855604	0.01	-0.2065128197921336	-0.5770408163265307	0.008	0.7013746736349484	0.09862532636505116	0.008	-0.43330623400724855	-0.5505102040816328	0.008	0.7123482691720142	-0.07438642470553673	0.006	-0.4091464226951103	0.545881116572661	0.006	-0.2352790257544333	0.583088321184342	0.006	-0.3774698645984084	-0.5407351707208574	0.004	-0.2545576383767237	-0.5638097085620519	0.004	0.029250891542604913	-0.1312917078691358	0.002
-0.1417359393508348	-0.5637755102040817	0.014	-0.4639552400493926	-0.5040816326530613	0.014	0.6938775510204079	0.14669350364030262	0.014	-0.48173776979180993	-0.5886703934734963	0.012	-0.1651715651048425	-0.5736039450992393	0.012	0.6957770306121195	0.1326530612244896	0.012	0.7037333157195006	-0.11597821367868466	0.01	-0.45922333138910487	0.5704081632653059	0.01	-0.1857711157962374	0.5770408163265304	0.01	-0.20457694573036472	-0.573994482841064	0.008	0.6999074113213549	0.0988870031580896	0.008	-0.43151626238880303	-0.5460347580193604	0.008	0.7071428571428569	-0.07541427206451366	0.006	-0.4083715625915641	0.5438775510204079	0.006	-0.23469387755102053	0.5822779702271147	0.006	-0.3754692723401327	-0.5357552174557858	0.004	-0.25440576252673464	-0.5635894359961223	0.004	0.030612244897959117	-0.13048957458636667	0.002
-0.13916048498214995	-0.5598191068545848	0.014	-0.46284616441097226	-0.5014395498747422	0.014	0.6929832679413674	0.1468126504259791	0.014	-0.4800266208890019	-0.5836734693877552	0.012	-0.1629728067788165	-0.5704081632653062	0.012	0.6941148107932384	0.13289032099732007	0.012	0.6960606649703288	-0.11720464115212016	0.01	-0.4587061408226629	0.5689102224553156	0.01	-0.18163265306122459	0.570828939979805	0.01	-0.20210899194068035	-0.5704081632653062	0.008	0.6964867455515071	0.09948979591836715	0.008	-0.43072426898103977	-0.5438775510204082	0.008	0.7038605447258922	-0.07630952431772936	0.006	-0.40801247138706676	0.5430079367761983	0.006	-0.23115662650531246	0.5770408163265304	0.006	-0.3732201866415097	-0.5306122448979593	0.004	-0.25022600604531936	-0.5571428571428572	0.004	0.0355957974174525	-0.1276695087049966	0.002
-0.13731012773941442	-0.5571428571428572	0.014	-0.46114389847753234	-0.4974489795918368	0.014	0.6872448979591834	0.14755819539730544	0.014	-0.47845559044529784	-0.5786872666975594	0.012	-0.1617346938775511	-0.5685485843461309	0.012	0.6938775510204079	0.1329209598179957	0.012	0.6938775510204079	-0.11753884958375466	0.01	-0.455962790335861	0.561384148439649	0.01	-0.18146839336888013	0.5705724229576503	0.01	-0.20153061224489807	-0.5695314833451031	0.008	0.6938775510204079	0.09992024572227512	0.008	-0.42884979125380956	-0.5390538728864627	0.008	0.6953400775321943	-0.07812931022290771	0.006	-0.4071428571428572	0.540680024606835	0.006	-0.22994784885540506	0.5751541919609213	0.006	-0.37161460639248833	-0.5263445772809813	0.004	-0.24929361266591052	-0.5558084281504162	0.004	0.03765661742639916	-0.12643212763048106	0.002
-0.13520408163265313	-0.5540053386374142	0.014	-0.4602040816326531	-0.49530408972534634	0.014	0.6828023995555715	0.1481085220045511	0.014	-0.47680455706296043	-0.5737433325731646	0.012	-0.15986629257535773	-0.565643911506275	0.012	0.6935625505687081	0.13296806167618946	0.012	0.6922621401256577	-0.1177723442072907	0.01	-0.45432950176142944	0.5571428571428569	0.01	-0.18135576917768723	0.5704081632653059	0.01	-0.19930917716064014	-0.5659969452883397	0.008	0.6885082796574662	0.10075317761664995	0.008	-0.42780039161196626	-0.5364853226737482	0.008	0.6938775510204079	-0.07842938575702917	0.006	-0.4057673468470832	0.5372448979591834	0.006	-0.22806122448979604	0.5724808212458248	0.006	-0.36831594614409285	-0.5183159461440928	0.004	-0.24795918367346953	-0.553927602790295	0.004	0.0438775510204081	-0.12269434380300742	0.002
-0.13382480879523276	-0.5518894769190531	0.014	-0.4587978541107004	-0.49222255405256504	0.014	0.680612244897959	0.14833717494626528	0.014	-0.4756322056513213	-0.5704081632653062	0.012	-0.1585850870175504	-0.5637755102040817	0.012	0.6882790291806823	0.13368719244598853	0.012	0.6872448979591834	-0.1185193401606913	0.01	-0.45239887369471155	0.5516827589583495	0.01	-0.1808140637103346	0.5695895739144159	0.01	-0.1977979148154512	-0.5637755102040817	0.008	0.6855213820430277	0.1012133118345229	0.008	-0.4270408163265307	-0.5345441137348311	0.008	0.6929019074774339	-0.07861619319171997	0.006	-0.4041938447272693	0.5335612573135468	0.006	-0.22668924613328423	0.5704081632653059	0.006	-0.36785978761401367	-0.5173469387755103	0.004	-0.24575431101778256	-0.5505102040816328	0.004	0.04598176082227085	-0.12149196490390377	0.002
-0.13286990544681723	-0.5505102040816328	0.014	-0.4581880573731059	-0.49081632653061236	0.014	0.6777959319844695	0.14873468026042805	0.014	-0.475049401247832	-0.5688281497725762	0.012	-0.15510204081632661	-0.5585294514466584	0.012	0.6872448979591834	0.13381409421828006	0.012	0.6810723335460395	-0.11938775510204101	0.01	-0.4509992888296799	0.5479380643398837	0.01	-0.17624231587602704	0.5625331943280544	0.01	-0.19489795918367359	-0.5593324642900107	0.008	0.680612244897959	0.10179551949611307	0.008	-0.4254127512055725	-0.5306122448979593	0.008	0.6879238524114226	-0.07959183673469408	0.006	-0.402909475834549	0.5306122448979589	0.006	-0.22465889390718835	0.567177840786689	0.006	-0.3677098281403066	-0.516984049410714	0.004	-0.2440940578096638	-0.547742676884214	0.004	0.04966347590739536	-0.11938775510204101	0.002
-0.12857142857142864	-0.5441179717324742	0.014	-0.45657044466206564	-0.4871826895600249	0.014	0.670959736947075	0.1495311655185036	0.014	-0.47346938775510206	-0.5642546051859338	0.012	-0.1545598382522978	-0.557685059706886	0.012	0.6823927749476945	0.13443359127422505	0.012	0.6806663255314426	-0.11944183573552457	0.01	-0.4494081695221753	0.5438775510204079	0.01	-0.17278319121860305	0.5571428571428569	0.01	-0.19405760504379577	-0.557983211282735	0.008	0.6769295231500242	0.10243972723165688	0.008	-0.42389649795021767	-0.5271239102130478	0.008	0.6872448979591834	-0.07971432914795838	0.006	-0.40037551557755957	0.5241142803408076	0.006	-0.22230551277067484	0.5637755102040813	0.006	-0.3673469387755103	-0.5161682083339585	0.004	-0.24143642862806297	-0.5438775510204082	0.004	0.054364124813149506	-0.11660902277233343	0.002
-0.12847639806479286	-0.543972581527044	0.014	-0.4546902999435984	-0.4830648020972181	0.014	0.66734693877551	0.14995750782588713	0.014	-0.47329624309663076	-0.5637755102040817	0.012	-0.15418872595161157	-0.5571428571428572	0.012	0.680612244897959	0.13462183905584973	0.012	0.680612244897959	-0.11944927918146468	0.01	-0.44869038163787567	0.5421259448927364	0.01	-0.17103109538565622	0.5544791086959763	0.01	-0.1935230991882896	-0.5571428571428572	0.008	0.6700933864961302	0.10337600125897153	0.008	-0.4226333894257776	-0.5239795918367348	0.008	0.6816722685934381	-0.08065186043017317	0.006	-0.4001832726089466	0.5236526603640483	0.006	-0.22142857142857153	0.5624415900589603	0.006	-0.3634679782916426	-0.507960593136929	0.004	-0.24132653061224502	-0.5437059694304631	0.004	0.05714285714285708	-0.11494943259353896	0.002
-0.12841043371696628	-0.5438775510204082	0.014	-0.4535714285714286	-0.48053685160061854	0.014	0.6627948840861403	0.15047042203630823	0.014	-0.4715212947830676	-0.5590909501148916	0.012	-0.15239147119461668	-0.5544322875211473	0.012	0.678306996738769	0.13495830938367956	0.012	0.6805415100090393	-0.11945848999096079	0.01	-0.4469387755102041	0.537549230848593	0.01	-0.16836734693877559	0.5505162885656328	0.01	-0.1909127042932658	-0.5531576022524495	0.008	0.66734693877551	0.10373171202542789	0.008	-0.42040816326530617	-0.5186990284731242	0.008	0.680612244897959	-0.08078761184398355	0.006	-0.39740312743710093	0.51734693877551	0.006	-0.2194041831424586	0.5591672454289698	0.006	-0.36150108942162107	-0.5040816326530613	0.004	-0.23894086908162082	-0.539630559489808	0.004	0.06280529228150675	-0.1117848841182417	0.002
-0.1280767611443472	-0.5433828835933268	0.014	-0.4521959019371589	-0.4775510204081634	0.014	0.6607142857142855	0.15069692297832415	0.014	-0.4708303879755239	-0.5571428571428572	0.012	-0.1493003006077276	-0.5496792912290073	0.012	0.6705742489138931	0.13588037136287262	0.012	0.6688604569844928	-0.12090127331102385	0.01	-0.4468163561703243	0.5372448979591834	0.01	-0.1683634132354507	0.5505102040816324	0.01	-0.1888652048893154	-0.5499103053147664	0.008	0.6652138619923774	0.10398937219645905	0.008	-0.4199907037954933	-0.5177643982453232	0.008	0.6791303279148753	-0.0810737537177778	0.006	-0.3962836581734044	0.5149408316225138	0.006	-0.21812823956618788	0.5571428571428569	0.006	-0.3592227254573091	-0.4989405398488135	0.004	-0.23734408705024143	-0.5372448979591837	0.004	0.06726318298593552	-0.10926742925896256	0.002
-0.12318243657857052	-0.5360012368908174	0.014	-0.45051162563172653	-0.47397817028664097	0.014	0.6590342961860485	0.1508710308799261	0.014	-0.46927045908532145	-0.5529439284730766	0.012	-0.14846938775510213	-0.5484514284195473	0.012	0.66734693877551	0.13626864170279998	0.012	0.66734693877551	-0.12108906132766417	0.01	-0.44488969742448914	0.5326613229836739	0.01	-0.16581813613791524	0.5464267618212683	0.01	-0.18826530612244907	-0.5490042642337016	0.008	0.6549768203917508	0.1052272612409019	0.008	-0.41981860843570656	-0.5173469387755103	0.008	0.6701945857496172	-0.08243948370880133	0.006	-0.3944927064301908	0.5107142857142855	0.006	-0.21417651188939563	0.5511296105595839	0.006	-0.3565080880508104	-0.49324278192836146	0.004	-0.23469387755102053	-0.5330022363715312	0.004	0.07040816326530605	-0.10739128163492348	0.002
-0.12193877551020416	-0.534195789538908	0.014	-0.4491380370975723	-0.4709183673469389	0.014	0.654081632653061	0.1512922647080096	0.014	-0.4679117210798285	-0.5494352176956818	0.012	-0.1454770271734503	-0.5438775510204082	0.012	0.6632650324802859	0.13673496751971373	0.012	0.6654199092954015	-0.12131478458214943	0.01	-0.444085987406189	0.5306122448979589	0.01	-0.16410994294379488	0.5438775510204079	0.01	-0.18502931232164566	-0.5438775510204082	0.008	0.654081632653061	0.10530259844737938	0.008	-0.419369919350194	-0.5163086948603981	0.008	0.66734693877551	-0.0828694176788813	0.006	-0.3938775510204082	0.509337667507619	0.006	-0.21193937323186762	0.547653658946153	0.006	-0.35527771263425695	-0.49081632653061236	0.004	-0.2338227922571169	-0.5314833301918629	0.004	0.0712250362259609	-0.10693932194024687	0.002
-0.11953993103347421	-0.5306122448979593	0.014	-0.4469387755102041	-0.4661280895592688	0.014	0.6479569438833954	0.15204305611660424	0.014	-0.46683673469387754	-0.5465674072652255	0.012	-0.144066036539398	-0.5416482491748879	0.012	0.6586599375044644	0.13723136607589298	0.012	0.6607142857142855	-0.121848196727731	0.01	-0.4421070607154103	0.5257805301031652	0.01	-0.1617346938775511	0.5402034301132761	0.01	-0.1837494774837599	-0.5417607265978729	0.008	0.6533635293674498	0.10540434569398044	0.008	-0.41589513114039534	-0.5085946647779721	0.008	0.6635360095154493	-0.08340276599475469	0.006	-0.39217493455677926	0.5057842491166898	0.006	-0.20958353931878732	0.5438775510204079	0.006	-0.35485895036650084	-0.4900390088171728	0.004	-0.2332529062927707	-0.5306122448979593	0.004	0.07268672146200514	-0.10612244897959203	0.002
-0.11787231055535467	-0.5280460567915843	0.014	-0.4463427120234039	-0.4648817777725146	0.014	0.647031153893051	0.1521331947093775	0.014	-0.4657826695053914	-0.5438775510204082	0.012	-0.14183673469387764	-0.5383555841778166	0.012	0.654081632653061	0.13761386347841392	0.012	0.6569438636457853	-0.12224998609476537	0.01	-0.44103158212474924	0.5232541321609648	0.01	-0.16059953321830794	0.5383800586184265	0.01	-0.18163265306122459	-0.5385426394849843	0.008	0.6474489795918366	0.10605650567251867	0.008	-0.41376592725359085	-0.5040816326530613	0.008	0.6585489019691434	-0.0840591060507765	0.006	-0.3914334790460458	0.5040816326530609	0.006	-0.20905580659168854	0.5429850097348419	0.006	-0.3540816326530613	-0.4884090382492687	0.004	-0.23098265612337399	-0.5269010234703128	0.004	0.07961228951434438	-0.10206126910618138	0.002
-0.11530612244897967	-0.5242476076128149	0.014	-0.4460714402754239	-0.4642857142857144	0.014	0.6428465720492472	0.15255102040816307	0.014	-0.46416606700726026	-0.539915565645801	0.012	-0.14110897600091188	-0.5372448979591837	0.012	0.6484144707846756	0.13832022309287503	0.012	0.654081632653061	-0.12248673914307895	0.01	-0.4403061224489796	0.5214860603964557	0.01	-0.15638364153331644	0.5318938456149487	0.01	-0.180817526739476	-0.5372448979591837	0.008	0.6468059824093153	0.10612244897959164	0.008	-0.4117636706282109	-0.49946081916770757	0.008	0.654081632653061	-0.08444926739026017	0.006	-0.389360184873048	0.49956426650570074	0.006	-0.20816326530612256	0.5416229576696493	0.006	-0.351867383915379	-0.48418367346938784	0.004	-0.22883405039026125	-0.5232067659362696	0.004	0.08367346938775504	-0.09962975987780016	0.002
-0.11253729977952429	-0.5201157614449657	0.014	-0.4453170105592344	-0.4626639493347447	0.014	0.640816326530612	0.15274533485396677	0.014	-0.4606865451154463	-0.5310947083807526	0.012	-0.1388172353575401	-0.5336317442342968	0.012	0.6466546027139236	0.1384913374078012	0.012	0.6505271751391298	-0.12294221261597225	0.01	-0.43852265185347145	0.51734693877551	0.01	-0.15556918336689096	0.5306122448979589	0.01	-0.17863098531587898	-0.5336139126433049	0.008	0.6413523308897476	0.10665845333872727	0.008	-0.40841826131605163	-0.4920917307038068	0.008	0.6483417551188472	-0.08533171426890793	0.006	-0.38798789461755745	0.4967059829334627	0.006	-0.2054633053092373	0.5372448979591834	0.006	-0.3502874210813308	-0.4813452319798939	0.004	-0.22554208571187573	-0.5173469387755103	0.004	0.08805625324926628	-0.09723992671865428	0.002
-0.11067185077858113	-0.5173469387755103	0.014	-0.44208582890164316	-0.45587335477182633	0.014	0.634917249739124	0.15328459667789956	0.014	-0.46048905053075284	-0.5306122448979593	0.012	-0.1367689427890901	-0.5306122448979593	0.012	0.640816326530612	0.1390712929311825	0.012	0.6474489795918366	-0.12325296643683444	0.01	-0.4370236635893619	0.5139967445739032	0.01	-0.15539182314526206	0.5303224625690235	0.01	-0.17666553876185376	-0.5306122448979593	0.008	0.640816326530612	0.10670264528003016	0.008	-0.40781737370186916	-0.49081632653061236	0.008	0.6467356905623081	-0.0855112007663901	0.006	-0.3872448979591837	0.4950732271579009	0.006	-0.2040114739517465	0.5347640362523349	0.006	-0.34814726704134163	-0.4775510204081634	0.004	-0.2239874831223372	-0.5147880270817446	0.004	0.09591399320100248	-0.09285714285714305	0.002
-0.10717458798815631	-0.5122131671138846	0.014	-0.43970831226670215	-0.45102040816326544	0.014	0.6332970165607223	0.15343767731682828	0.014	-0.4604041874190849	-0.5304121391115275	0.012	-0.13520408163265313	-0.5282305859063264	0.012	0.6385401738174588	0.1392857142857141	0.012	0.6449208886388589	-0.12349231721028785	0.01	-0.4356472538012567	0.5107142857142855	0.01	-0.15510204081632661	0.5298839660900317	0.01	-0.1750000000000001	-0.5279614597281571	0.008	0.6401652324508502	0.10677354305935347	0.008	-0.40759616031256984	-0.4903630233608997	0.008	0.640816326530612	-0.08617018494188987	0.006	-0.3851721754821342	0.49081632653061197	0.006	-0.20153061224489807	0.5309347880730411	0.006	-0.3457114745541665	-0.47265587238460927	0.004	-0.22142857142857153	-0.5104431730470342	0.004	0.09655773464934723	-0.09247610199628627	0.002
-0.10204081632653068	-0.5047220842690702	0.014	-0.43781059801175287	-0.4468832795392677	0.014	0.6275510204081631	0.1538335965727548	0.014	-0.4602040816326531	-0.5299124702124475	0.012	-0.13355067987067507	-0.5256329935987128	0.012	0.6345430801097756	0.13964512092610215	0.012	0.640816326530612	-0.12390187793813406	0.01	-0.43367346938775514	0.5061783085880198	0.01	-0.15134680999667205	0.5239795918367345	0.01	-0.17350540967466757	-0.5254741821620673	0.008	0.6352822911766429	0.10722106668684706	0.008	-0.4071428571428572	-0.48936731687087287	0.008	0.6402828706163488	-0.08622448979591857	0.006	-0.3836336905090689	0.4877948809195023	0.006	-0.2013334900282207	0.5306122448979589	0.006	-0.3418150769718404	-0.46528446472694246	0.004	-0.2191345888791464	-0.5063756152024864	0.004	0.09693877551020402	-0.09224259786749561	0.002
-0.10178144366136743	-0.5043410053182246	0.014	-0.4366481112677814	-0.444387755102041	0.014	0.6227192721801598	0.15435192524138422	0.014	-0.45772189240394967	-0.5239795918367348	0.012	-0.1324253483866287	-0.5239795918367348	0.012	0.6341836734693875	0.13967931864861416	0.012	0.6358345474311358	-0.1243695342015173	0.01	-0.4330153072686444	0.5047397947721717	0.01	-0.15025329075810417	0.5221956888337325	0.01	-0.16837427652503975	-0.5173538683617744	0.008	0.6341836734693875	0.10730462763797716	0.008	-0.40464821277989244	-0.48418367346938784	0.008	0.6347093548279101	-0.0867501711544412	0.006	-0.3819513562934566	0.4841836734693875	0.006	-0.1989693325464403	0.5265408715351922	0.006	-0.3412401543777122	-0.4642857142857144	0.004	-0.21787422999572156	-0.5040816326530613	0.004	0.09829435038719998	-0.0915015679801471	0.002
-0.1016034666517546	-0.5040816326530613	0.014	-0.43367346938775514	-0.4381191353578732	0.014	0.6187703961121946	0.15469899164290699	0.014	-0.45646742317899375	-0.5210835972291696	0.012	-0.12857142857142864	-0.518136970325014	0.012	0.6337508634862332	0.13971852426886838	0.012	0.6341836734693875	-0.12451733532279283	0.01	-0.43270921169769816	0.5040816326530609	0.01	-0.14846938775510213	0.5194993258340221	0.01	-0.1683700174403216	-0.5173469387755103	0.008	0.6291540726274901	0.10772550119891867	0.008	-0.40327216161506485	-0.48142171593595573	0.008	0.6335476688049995	-0.08686049446030665	0.006	-0.38061224489795925	0.4814336998750256	0.006	-0.19732458701839214	0.5239795918367345	0.006	-0.3410964321091674	-0.46400560870715934	0.004	-0.21426864410233398	-0.4979762538568499	0.004	0.10497994046882811	-0.08763300169331817	0.002
-0.10061898960732296	-0.5026598059338536	0.014	-0.4335530314925082	-0.43787553993606343	0.014	0.6142857142857141	0.15506459039510118	0.014	-0.45493998917134776	-0.5173469387755103	0.012	-0.12826323002333687	-0.5176551373236021	0.012	0.6275510204081631	0.14012042469688388	0.012	0.6327967877912567	-0.1246335224851347	0.01	-0.4319820048130121	0.5023901680783179	0.01	-0.1470972211015743	0.51734693877551	0.01	-0.16836902821743507	-0.5173452574968508	0.008	0.6275510204081631	0.10781757960473691	0.008	-0.4013140169411476	-0.4775510204081634	0.008	0.6275510204081631	-0.0871716335907542	0.006	-0.37928029680805014	0.4788829684980721	0.006	-0.19489795918367359	0.5200073717656989	0.006	-0.34081632653061233	-0.4634874836533527	0.004	-0.21282979291831608	-0.49548285414280585	0.004	0.110204081632653	-0.08450499884992904	0.002
-0.09641150704027719	-0.4964456358168658	0.014	-0.43349631164583113	-0.43775510204081647	0.014	0.6104649792213083	0.15536293840498178	0.014	-0.4535714285714286	-0.5141113424302217	0.012	-0.12805247641509684	-0.5173469387755103	0.012	0.6223127250021229	0.14068007194089835	0.012	0.6275510204081631	-0.12495337729610202	0.01	-0.4288725491852781	0.495617246733089	0.01	-0.14509419984533645	0.5140894736240511	0.01	-0.16836734693877559	-0.5173426441377093	0.008	0.6256477714867374	0.1080256979010173	0.008	-0.39895215501286313	-0.47247641641570853	0.008	0.6224735124303659	-0.08777963487934576	0.006	-0.3785744091317065	0.477551020408163	0.006	-0.19392395549360295	0.5183209424655806	0.006	-0.3362533612155848	-0.455583373478293	0.004	-0.21028587611844735	-0.49081632653061236	0.004	0.11341778215880602	-0.0828055372608471	0.002
-0.09540816326530618	-0.49502397974894574	0.014	-0.4333331189561032	-0.43741475160916454	0.014	0.6043377285225978	0.1558663531100548	0.014	-0.45252963746032787	-0.5117560768253866	0.012	-0.12703098684350916	-0.5158064970475909	0.012	0.6192652388032601	0.14093884282939262	0.012	0.6213156454827615	-0.12562313002744258	0.01	-0.4270408163265307	0.4914729995145839	0.01	-0.14285513890858786	0.5107142857142855	0.01	-0.16429351496682662	-0.5107142857142858	0.008	0.6168514719802355	0.108688206674113	0.008	-0.396018174302204	-0.4664263375675102	0.008	0.6190930307542971	-0.08804982638856004	0.006	-0.3766938573643085	0.4736326328745122	0.006	-0.19330253609459072	0.51734693877551	0.006	-0.3334840423074391	-0.45102040816326544	0.004	-0.20957414313805744	-0.48940544869867747	0.004	0.11926663263063902	-0.07959183673469408	0.002
-0.09251567083955893	-0.49081632653061236	0.014	-0.4291976513271381	-0.42896561397898453	0.014	0.6010204081632651	0.15605259111589787	0.014	-0.4509754531574654	-0.5081183103003226	0.012	-0.12301839017376079	-0.5096346710507291	0.012	0.6142857142857141	0.1413285935942089	0.012	0.6205776851730289	-0.1256797259893558	0.01	-0.42673593918487857	0.49081632653061197	0.01	-0.14183673469387764	0.5091239646786498	0.01	-0.16334503997417965	-0.5091039396176572	0.008	0.6142857142857141	0.10888736574773734	0.008	-0.39494622877200647	-0.4642857142857144	0.008	0.6142857142857141	-0.08839415145196913	0.006	-0.37484309843616087	0.4700548607475124	0.006	-0.19083120705709902	0.5132801866489354	0.006	-0.3314086706282994	-0.44716275794312943	0.004	-0.20816326530612256	-0.48701830887413144	0.004	0.12190359925989633	-0.07802604823948843	0.002
-0.09101765485616083	-0.48857418187853324	0.014	-0.4269482578671142	-0.4244897959183675	0.014	0.5981620510009545	0.156325316307077	0.014	-0.449195162524946	-0.5040816326530613	0.012	-0.11939218534189798	-0.5040816326530613	0.012	0.6100133823976324	0.14164603545885687	0.012	0.6162904596054045	-0.1260204081632655	0.01	-0.42468594588157066	0.48653854391434753	0.01	-0.13991119777553346	0.5060071695714051	0.01	-0.1617346938775511	-0.5066014719228044	0.008	0.6113063656514457	0.10910179761385999	0.008	-0.3945826036122563	-0.46358066169386636	0.008	0.6100921481020619	-0.08866357667349091	0.006	-0.3739795918367348	0.46829113855596743	0.006	-0.1889356644662363	0.5100439273704982	0.006	-0.32755102040816336	-0.44034836991689574	0.004	-0.20662445677291938	-0.48418367346938784	0.004	0.12346938775510198	-0.07704707529829	0.002
-0.0887755102040817	-0.4854314928146622	0.014	-0.4248582700698516	-0.4200396891138221	0.014	0.5899809835680012	0.15695779194220247	0.014	-0.44849017415853537	-0.50253023400473	0.012	-0.1177628857746232	-0.5016248693274178	0.012	0.6076530612244896	0.14183494254761916	0.012	0.6142857142857141	-0.1261716896947566	0.01	-0.42066414959843756	0.4778070067412944	0.01	-0.1386841001273831	0.5040816326530609	0.01	-0.16018317426636938	-0.5040816326530613	0.008	0.6044423280143433	0.10954436883066981	0.008	-0.3938775510204082	-0.4621183193904667	0.008	0.6048679381243958	-0.08900961289601242	0.006	-0.37188138713537794	0.464285714285714	0.006	-0.18826530612244907	0.508972402451755	0.006	-0.32656981942348356	-0.43873630302549627	0.004	-0.20491762533379018	-0.48079666038049573	0.004	0.12898702652991745	-0.07407419795987862	0.002
-0.08790763554784518	-0.48418367346938784	0.014	-0.42079330548106597	-0.41160963201167833	0.014	0.5877551020408162	0.15711529145541758	0.014	-0.4469387755102041	-0.49892328129857894	0.012	-0.11530612244897967	-0.49803359346124143	0.012	0.6048929178213598	0.1420458576888439	0.012	0.6082332850830245	-0.12660063202180044	0.01	-0.420542637090295	0.477551020408163	0.01	-0.13470094215098513	0.4979521190735044	0.01	-0.1582963193859856	-0.5008873540834023	0.008	0.6010204081632651	0.10966906632657829	0.008	-0.39160162641608703	-0.4576530612244899	0.008	0.6010204081632651	-0.08909413396272221	0.006	-0.3702841121485921	0.4613485409126322	0.006	-0.1853776702649742	0.5040816326530609	0.006	-0.32594296252468247	-0.43775510204081647	0.004	-0.2030090045375505	-0.4775510204081634	0.004	0.13040609269540743	-0.07326323555255054	0.002
-0.08558182146958253	-0.48074470914266254	0.014	-0.4206039080015635	-0.4112244897959185	0.014	0.5858188042309174	0.1572473756594888	0.014	-0.44627611491260694	-0.4974489795918368	0.012	-0.1149180804653033	-0.4974489795918368	0.012	0.6010204081632651	0.14223847610384893	0.012	0.6069796712020995	-0.12669379818565565	0.01	-0.42049853665298825	0.4774606470204809	0.01	-0.13281776407740073	0.49506266203658406	0.01	-0.15607898057833383	-0.4974489795918368	0.008	0.5971250490824042	0.11001780806045261	0.008	-0.39010236769946816	-0.45479559148420545	0.008	0.597572411055042	-0.0894091457489199	0.006	-0.368439696518137	0.45765306122448957	0.006	-0.1840324938831858	0.5016817918310997	0.006	-0.32387444293981676	-0.43407852457246987	0.004	-0.20153061224489807	-0.47485124954078783	0.004	0.13097746400487215	-0.0729591836734696	0.002
-0.08327588463430918	-0.4775510204081634	0.014	-0.4205388237238768	-0.4110938293373479	0.014	0.5756826473522293	0.1579908220355255	0.014	-0.44438719748053507	-0.4933679045602814	0.012	-0.11247336108061678	-0.4936490878989752	0.012	0.5976527826714745	0.14255074185514796	0.012	0.6010204081632651	-0.12695117661780447	0.01	-0.42040816326530617	0.47726428630820333	0.01	-0.1301125974498808	0.49081632653061197	0.01	-0.15510204081632661	-0.49587157345234756	0.008	0.5919348994683483	0.11030224640712376	0.008	-0.3882533487738343	-0.45102040816326544	0.008	0.5908400450133136	-0.08977219988464567	0.006	-0.3673469387755103	0.4555431636557424	0.006	-0.18163265306122459	0.4978351278665685	0.006	-0.32163806208490064	-0.4304027542416302	0.004	-0.20021099559435837	-0.4722379839974786	0.004	0.13673469387755097	-0.06960306480653815	0.002
-0.08214285714285721	-0.47593806820831797	0.014	-0.42040816326530617	-0.41081947088842097	0.014	0.5744897959183672	0.15804683081015705	0.014	-0.44327026304247685	-0.49081632653061236	0.012	-0.11051892110308395	-0.49081632653061236	0.012	0.5906146661772904	0.14305880321046435	0.012	0.5957926280935383	-0.1274252811547631	0.01	-0.4173433297844473	0.4709183673469385	0.01	-0.12952595314823395	0.4898618019538067	0.01	-0.1532192334436695	-0.49269913390326947	0.008	0.5877551020408162	0.11054598042715166	0.008	-0.3872448979591837	-0.4490192891922208	0.008	0.5877551020408162	-0.08991276408225708	0.006	-0.36573209797518264	0.4526352489635927	0.006	-0.18140480168175133	0.4974489795918364	0.006	-0.3209183673469389	-0.42911669485809245	0.004	-0.1968945981999053	-0.4662823533019461	0.004	0.1388027362741405	-0.06839457300883463	0.002
-0.08010157279464908	-0.47295965169514703	0.014	-0.4173222542949469	-0.404591836734694	0.014	0.5734440795685165	0.1581379571195368	0.014	-0.4403061224489796	-0.4842368081833488	0.012	-0.10867346938775518	-0.488058446461283	0.012	0.5877551020408162	0.1432457543358877	0.012	0.5927803851199899	-0.12762777814531628	0.01	-0.41616008037184676	0.4685337971791734	0.01	-0.12857142857142864	0.4884275859575653	0.01	-0.152000235086236	-0.49081632653061236	0.008	0.5830795122212692	0.11079803879913862	0.008	-0.3856336005676318	-0.4459990524935929	0.008	0.5849231473021317	-0.09002518811845861	0.006	-0.3649109815089389	0.45102040816326505	0.006	-0.17910292691370813	0.4933460526781284	0.006	-0.31806764094469575	-0.4244897959183675	0.004	-0.19589452328815965	-0.4642857142857144	0.004	0.14260746209640499	-0.0663265306122451	0.002
-0.07860833885332306	-0.4709183673469389	0.014	-0.41613740128286136	-0.4022299456559143	0.014	0.5614254184523372	0.15898274481296865	0.014	-0.4402891027313467	-0.48420069318702075	0.012	-0.1071472302071187	-0.48570991265002433	0.012	0.5852394076571292	0.1434026729632517	0.012	0.5877551020408162	-0.12792990494300738	0.01	-0.4141740408815288	0.464285714285714	0.01	-0.12584517196693623	0.4841836734693875	0.01	-0.14846938775510213	-0.48514369378860017	0.008	0.5793386794058569	0.11097133246708137	0.008	-0.38230758928699865	-0.43945044642985587	0.008	0.5769799306938023	-0.09036700808170806	0.006	-0.36219185312896457	0.44586532251671934	0.006	-0.17752551764128024	0.49081632653061197	0.006	-0.3165883089856178	-0.4221872012184641	0.004	-0.19554121179695835	-0.4636424616724297	0.004	0.14722532957561135	-0.0635518601878565	0.002
-0.07551020408163273	-0.46656728842506595	0.014	-0.4140906751128374	-0.39795918367346955	0.014	0.5612244897959182	0.15899551587184282	0.014	-0.4402607321570037	-0.4841382831774119	0.012	-0.10608393370395651	-0.48418367346938784	0.012	0.5811224489795916	0.14368531558441935	0.012	0.5832849187655373	-0.12818287794921127	0.01	-0.41377551020408165	0.46345558261061026	0.01	-0.12434975480479599	0.4817726941747957	0.01	-0.14811038956391928	-0.4845426716605707	0.008	0.5744897959183672	0.11106831815176244	0.008	-0.3814216391275018	-0.43775510204081647	0.008	0.5744897959183672	-0.09036165061119714	0.006	-0.36114923791147147	0.44395280290485484	0.006	-0.1750000000000001	0.4865628894971485	0.006	-0.3142857142857144	-0.4181389208316124	0.004	-0.19489795918367359	-0.4624520825707603	0.004	0.14999999999999997	-0.06199637382409482	0.002
-0.07457448313746408	-0.4652214352298831	0.014	-0.41377551020408165	-0.3973092439868347	0.014	0.561047305689099	0.1590064893625683	0.014	-0.43718191342571183	-0.4775510204081634	0.012	-0.10204081632653068	-0.4782035037552298	0.012	0.5764119041788043	0.14399625908650157	0.012	0.578678226385116	-0.12846463075774117	0.01	-0.41183017137332345	0.45959840005524777	0.01	-0.12193877551020416	0.4781809113626784	0.01	-0.1478766429414874	-0.48418367346938784	0.008	0.5691468515345067	0.11146539336345213	0.008	-0.38113935100505586	-0.4372279959337198	0.008	0.5721550319239502	-0.090522378862726	0.006	-0.36071428571428577	0.4431081331285347	0.006	-0.17414326781902148	0.48504040565036616	0.006	-0.314108564053144	-0.41785714285714304	0.004	-0.1910061201398777	-0.4549122472070613	0.004	0.15411828443298067	-0.05969387755102061	0.002
-0.07388026066577247	-0.4642857142857144	0.014	-0.41176826381462756	-0.3933337770016992	0.014	0.5584478479843963	0.15918367346938755	0.014	-0.43604517615486693	-0.4751793136410516	0.012	-0.10178206068268815	-0.4778097760520059	0.012	0.5744897959183672	0.14407022666832758	0.012	0.5744897959183672	-0.12858841613627986	0.01	-0.4081818773305564	0.45205942835096424	0.01	-0.12153020768975953	0.477551020408163	0.01	-0.1468819909598114	-0.4825962766740971	0.008	0.5666644249822894	0.11156238416596287	0.008	-0.38061224489795925	-0.43617667268054466	0.008	0.5632604501979506	-0.09082118245511066	0.006	-0.3577658462745187	0.4377551020408161	0.006	-0.1715583038932558	0.4807419773626432	0.006	-0.3115522040898663	-0.41395799999176663	0.004	-0.18901845303046744	-0.45102040816326544	0.004	0.15566565901250262	-0.05872688350229878	0.002
-0.06963666491074107	-0.45841217511482274	0.014	-0.4079726564808105	-0.3855236768889739	0.014	0.5486043472181918	0.15982883701411027	0.014	-0.43410897170285007	-0.4709183673469389	0.012	-0.10159982013287001	-0.4775510204081634	0.012	0.5727824611351467	0.14421103256371803	0.012	0.5707198060768067	-0.1288830713829295	0.01	-0.4076654712875856	0.45102040816326505	0.01	-0.11913213785058233	0.47372500500656034	0.01	-0.1437860672879874	-0.4775510204081634	0.008	0.5612244897959182	0.11180075185573705	0.008	-0.3779336444956362	-0.43112244897959195	0.008	0.5612244897959182	-0.09087254777572547	0.006	-0.356430811070121	0.4354059236237564	0.006	-0.16971072420500777	0.477551020408163	0.006	-0.30997363930055705	-0.4112244897959185	0.004	-0.18638499247999213	-0.4462680687444979	0.004	0.16029746804467934	-0.05602906256756573	0.002
-0.06900532498594997	-0.45752528725894814	0.014	-0.40755372125318795	-0.3846938775510206	0.014	0.5479591836734692	0.15986188737426726	0.014	-0.43367346938775514	-0.4699832435587663	0.012	-0.10064577158642914	-0.47615597566806184	0.012	0.5622664163962356	0.14487644074662118	0.012	0.5646538307009469	-0.1292237203194614	0.01	-0.4074892845930811	0.45067398071304116	0.01	-0.11722953213088977	0.4709183673469385	0.01	-0.1430636319001384	-0.4763241232019026	0.008	0.5553052463168331	0.11204169245867672	0.008	-0.3765423958981109	-0.42855964491821585	0.008	0.5592805786062867	-0.09091323166751154	0.006	-0.35419191974770353	0.4311224489795916	0.006	-0.1692342697251717	0.4766840976217669	0.006	-0.3076530612244899	-0.4073717020174305	0.004	-0.18179623165109982	-0.43791868063069167	0.004	0.16326530612244894	-0.05420542308747557	0.002
-0.06887755102040824	-0.4573535414836551	0.014	-0.40742227173742945	-0.3844144629564483	0.014	0.5472146498366577	0.15992820730619903	0.014	-0.431808020430443	-0.4661511632430266	0.012	-0.09643828405755256	-0.4698882465546926	0.012	0.5612244897959182	0.14493511303733195	0.012	0.5612244897959182	-0.1293915051145315	0.01	-0.4071428571428572	0.44995274534804547	0.01	-0.11530612244897967	0.46798439814567716	0.01	-0.14183673469387764	-0.4744240838752507	0.008	0.5539240832887282	0.11208734859485064	0.008	-0.3743028428841773	-0.4244897959183675	0.008	0.5496564504856682	-0.09115987604494404	0.006	-0.3540816326530613	0.43091786591666986	0.006	-0.16836734693877559	0.4752758912106032	0.006	-0.3065392013147589	-0.40570569664442496	0.004	-0.1817122878524226	-0.43775510204081647	0.004	0.16402872568287147	-0.053824644050218654	0.002
-0.06427789758676508	-0.45102040816326544	0.014	-0.4071428571428572	-0.3838336668144113	0.014	0.5361507288297505	0.16064052474811774	0.014	-0.43094782256205666	-0.4642857142857144	0.012	-0.09540816326530618	-0.4684239599334986	0.012	0.5602918841123278	0.1449857616633482	0.012	0.5581078360450118	-0.1295364074735836	0.01	-0.40433767047588176	0.44438775510204054	0.01	-0.11387078444978849	0.4657210522849052	0.01	-0.1396666262976695	-0.4709183673469389	0.008	0.5479591836734692	0.11213707130460111	0.008	-0.3719660558323377	-0.41987067886154006	0.008	0.5479591836734692	-0.0911255796974075	0.006	-0.3517277384634908	0.42684369010793766	0.006	-0.16676323834209777	0.4725224759436163	0.006	-0.30588690020581305	-0.404591836734694	0.004	-0.18168667632555846	-0.4377010787764826	0.004	0.1654289759918034	-0.05306122448979612	0.002
-0.06343605593436705	-0.4498292501880822	0.014	-0.4030166191359404	-0.3755548094354884	0.014	0.5346938775510203	0.16074454457968154	0.014	-0.42850791692928886	-0.45912016182724813	0.012	-0.09257928789315184	-0.4642857142857144	0.012	0.5481602021265547	0.1457173488938531	0.012	0.5506883235910549	-0.12992392130690422	0.01	-0.40303568361276637	0.4418622755709069	0.01	-0.11288689224787193	0.464285714285714	0.01	-0.13800249447885324	-0.4681199545007388	0.008	0.5415339335844102	0.11254769906865081	0.008	-0.36756205047270013	-0.4114396014931084	0.008	0.5463138647985238	-0.09121182398219772	0.006	-0.3503514829618342	0.4244897959183671	0.006	-0.16582962241261665	0.4709183673469385	0.006	-0.3031135289614482	-0.40005230447165235	0.004	-0.18163265306122459	-0.4376060712766998	0.004	0.1722737481879015	-0.0488043604327997	0.002
-0.06224489795918375	-0.4482169425824957	0.014	-0.4009148747025904	-0.3714285714285716	0.014	0.5330137834639788	0.1608637675564291	0.014	-0.4275510413065827	-0.45714283624443786	0.012	-0.09106257687898017	-0.46199864761081594	0.012	0.5479591836734692	0.14572805575174286	0.012	0.5479591836734692	-0.12997922360577066	0.01	-0.401038136524307	0.4377551020408161	0.01	-0.10867346938775518	0.4579344391595053	0.01	-0.13550470672504042	-0.4642857142857144	0.008	0.54113054109425	0.11255911252282132	0.008	-0.36744672427431063	-0.4112244897959185	0.008	0.5361444330228013	-0.09140658738536198	0.006	-0.34704694416316717	0.41825917828581227	0.006	-0.16430299109499155	0.46835007012949803	0.006	-0.3017965083208172	-0.39795918367346955	0.004	-0.17825211492441165	-0.43112244897959195	0.004	0.1765306122448979	-0.04585759390540527	0.002
-0.05780872720637546	-0.44219127279362475	0.014	-0.39865499190932857	-0.3666511305396513	0.014	0.5237059072537678	0.16146100929458398	0.014	-0.4270408163265307	-0.45605047761524947	0.012	-0.0887755102040817	-0.45879077586306755	0.012	0.5477782386484203	0.14573742232188971	0.012	0.545460262494793	-0.13015414004581374	0.01	-0.40051020408163274	0.43669320237824594	0.01	-0.10856341057140516	0.4577631200408396	0.01	-0.13520408163265313	-0.4638058551216346	0.008	0.5354193702581692	0.11275510204081612	0.008	-0.3674114426974476	-0.4111599858739812	0.008	0.5346938775510203	-0.09142227388042104	0.006	-0.3460644347705591	0.41647259803586484	0.006	-0.16211397127673569	0.4646649916848986	0.006	-0.30149028934506616	-0.3974893024916688	0.004	-0.17719166655076046	-0.4289307824288316	0.004	0.18046481468660364	-0.04373012080905284	0.002
-0.0544841068396116	-0.43775510204081647	0.014	-0.39518267100577426	-0.35946838529148867	0.014	0.5214285714285714	0.1615771999981913	0.014	-0.42458695051780176	-0.45102040816326544	0.012	-0.08798659023271602	-0.4576530612244899	0.012	0.5447084877519487	0.14591836734693858	0.012	0.5367632121690774	-0.13058372660643291	0.01	-0.3985988438293644	0.43303380923185997	0.01	-0.1081048107288315	0.4570844025655659	0.01	-0.13289342694851924	-0.4599637159086238	0.008	0.5346938775510203	0.11277859616398919	0.008	-0.3673469387755103	-0.4110341346087051	0.008	0.5332705474297531	-0.09143381273587585	0.006	-0.3430880775014069	0.41122448979591814	0.006	-0.16189519435545477	0.464285714285714	0.006	-0.3010204081632654	-0.39669923581145633	0.004	-0.1750000000000001	-0.42512960263583266	0.004	0.1868751242948999	-0.03979591836734714	0.002
-0.05212121944476095	-0.4346134744327903	0.014	-0.3945405661772534	-0.35816326530612264	0.014	0.5187990344459895	0.1618132104519694	0.014	-0.42319749255521744	-0.44823107887335417	0.012	-0.08563557022123632	-0.4541603481461108	0.012	0.5413265306122448	0.14610906736350307	0.012	0.5346938775510203	-0.13067072000064248	0.01	-0.3947733841374137	0.4253856290353726	0.01	-0.10409310340512642	0.45102040816326505	0.01	-0.13137272334926386	-0.4576530612244899	0.008	0.528281476324589	0.11297535387560936	0.008	-0.36385736281162867	-0.404591836734694	0.008	0.5227016942530358	-0.09158402003267854	0.006	-0.34225230440059473	0.40978851192593574	0.006	-0.1617346938775511	0.46401356499337715	0.006	-0.2963271116739023	-0.3893871740403837	0.004	-0.174660388039334	-0.4244897959183675	0.004	0.18855982369317673	-0.03855982369317694	0.002
-0.04897959183673477	-0.43051051799051343	0.014	-0.39432104991892286	-0.357719766407608	0.014	0.5112806424457834	0.16230105060904867	0.014	-0.4213802534198049	-0.444387755102041	0.012	-0.08336429764184981	-0.45102040816326544	0.012	0.5352221995202409	0.1464466893161592	0.012	0.5327891054010272	-0.13074828907449693	0.01	-0.3943143346355793	0.4244897959183671	0.01	-0.10329259106702823	0.4497686334227675	0.01	-0.12857142857142864	-0.45323155524497466	0.008	0.5280612244897958	0.11298373647779046	0.008	-0.3627389969037051	-0.40256712554527474	0.008	0.5214285714285714	-0.09154326917852611	0.006	-0.34081632653061233	0.40710963022218694	0.006	-0.15945393499988758	0.45993382010215306	0.006	-0.29321253043638656	-0.3846938775510206	0.004	-0.17257777824539666	-0.4202793646117465	0.004	0.1897959183673469	-0.037504395594543646	0.002
-0.04637143850476398	-0.4270979492503383	0.014	-0.3938775510204082	-0.35678314890376445	0.014	0.5081632653061223	0.16252892987236237	0.014	-0.42040816326530617	-0.4423732649268631	0.012	-0.08214285714285721	-0.44928190144476216	0.012	0.5346938775510203	0.14647980607726785	0.012	0.5228598497663745	-0.13122178288668693	0.01	-0.39416450136082937	0.42420284557794596	0.01	-0.10204081632653068	0.4479646057093599	0.01	-0.1277345159808906	-0.45185732075380347	0.008	0.5278238585900192	0.11299246794059269	0.008	-0.36071428571428577	-0.39864904434764964	0.008	0.5201680151431642	-0.09159658657173593	0.006	-0.3393707634156158	0.4045918367346937	0.006	-0.1580308051853546	0.45765306122448957	0.006	-0.2912005530620193	-0.3812484265298177	0.004	-0.17115877600638293	-0.41785714285714304	0.004	0.19613555398382365	-0.033456282750870404	0.002
-0.044338007957967926	-0.4244897959183675	0.014	-0.39128973419184226	-0.3515306122448981	0.014	0.5045524134875461	0.16279452528796376	0.014	-0.41885969083793523	-0.4393035744681874	0.012	-0.0801550649305455	-0.4463755473143527	0.012	0.5340953503744299	0.14651689452352895	0.012	0.5214285714285714	-0.1312439375178888	0.01	-0.3938775510204082	0.4236215255762909	0.01	-0.099638871570552	0.44438775510204054	0.01	-0.127177315516702	-0.45102040816326544	0.008	0.5214285714285714	0.11300275841392807	0.008	-0.3603370524535517	-0.39795918367346955	0.008	0.5093061148892064	-0.091714293274059	0.006	-0.3374480347607516	0.4013274754433299	0.006	-0.15510204081632661	0.4527328633912746	0.006	-0.28775510204081645	-0.37554487880096027	0.004	-0.16836734693877559	-0.41276326242835254	0.004	0.19648523893256808	-0.03321993281011935	0.002
-0.04055732000041996	-0.41964676163223336	0.014	-0.38994980194320955	-0.3488257082608723	0.014	0.4988860259447136	0.16317174023042785	0.014	-0.4181189512028614	-0.43775510204081647	0.012	-0.07869469496849407	-0.444387755102041	0.012	0.5226560198022168	0.14714581572058402	0.012	0.5201071443972219	-0.13133163419314065	0.01	-0.39089148595102635	0.4178571428571426	0.01	-0.09797273672723153	0.4418231816401152	0.01	-0.1246819664071833	-0.44713094599902015	0.008	0.5153962640750259	0.11335544774849525	0.008	-0.3580983043213635	-0.39394251200516733	0.008	0.5081632653061223	-0.09171722939728	0.006	-0.33562541014166464	0.39795918367346916	0.006	-0.15448356445448044	0.45163888452511125	0.006	-0.28612353754492237	-0.3730601359244657	0.004	-0.16785010397103406	-0.41174173276366005	0.004	0.2030612244897959	-0.028017110744019608	0.002
-0.03571428571428579	-0.41356494963348733	0.014	-0.38809007586330113	-0.34489795918367366	0.014	0.49489795918367335	0.16338942617589627	0.014	-0.41593755368837776	-0.43328449246388806	0.012	-0.07551020408163273	-0.4399275627952072	0.012	0.5214285714285714	0.1471947995658021	0.012	0.5089595185944533	-0.13185680793615898	0.01	-0.3896320352570303	0.41547000555929603	0.01	-0.09540816326530618	0.4381824650888883	0.01	-0.12257403981382843	-0.4437524907984167	0.008	0.5141507013211527	0.11340031908701029	0.008	-0.3567365391974207	-0.3913265306122451	0.008	0.5070250594323756	-0.09171893698339639	0.006	-0.3341836734693878	0.39536120560765703	0.006	-0.15409399604167695	0.45102040816326505	0.006	-0.28501840879910345	-0.3714285714285716	0.004	-0.1675416842016475	-0.4112244897959185	0.004	0.20400616677603617	-0.02747555453113841	0.002
-0.034676818404206805	-0.4122619571059975	0.014	-0.3872448979591837	-0.34312158524710173	0.014	0.49025475337698216	0.1638268792760788	0.014	-0.4144985259091133	-0.4303994332745603	0.012	-0.07461894111628119	-0.438646365006168	0.012	0.5200381258550931	0.14730881292041675	0.012	0.5081632653061223	-0.13188836675484905	0.01	-0.38751703747917887	0.41122448979591814	0.01	-0.09511651257949341	0.4377551020408161	0.01	-0.12193877551020416	-0.4427962117648817	0.008	0.5081632653061223	0.11356989100279902	0.008	-0.3540816326530613	-0.38632064756099843	0.008	0.49593547181373937	-0.09181963022707704	0.006	-0.33267767736035686	0.3928325267212756	0.006	-0.15257055451051463	0.44848892185745304	0.006	-0.2811114368869991	-0.36480693045994	0.004	-0.1664918227925681	-0.409348965649711	0.004	0.20533282821278404	-0.02653061224489816	0.002
-0.033832556285891054	-0.4112244897959185	0.014	-0.3856361504053116	-0.33987405367632134	0.014	0.4865335245337408	0.16408454494190403	0.014	-0.411468422781802	-0.4244897959183675	0.012	-0.07395324016757131	-0.43775510204081647	0.012	0.5101010524340156	0.14785615447483189	0.012	0.5074275898175793	-0.131917385735947	0.01	-0.3872448979591837	0.4106878556574639	0.01	-0.09259364691143318	0.4339369653334646	0.01	-0.11872313217939931	-0.43775510204081647	0.008	0.5025032036781194	0.11372769347403769	0.008	-0.35349636119167205	-0.38527914901240984	0.008	0.49489795918367335	-0.09178099873325647	0.006	-0.3288997103950218	0.38604256753787863	0.006	-0.14956355130290322	0.4432935915542395	0.006	-0.28107712988726946	-0.3647505992750247	0.004	-0.16322400770244988	-0.40310252290979526	0.004	0.2096938775510204	-0.022537112236159274	0.002
-0.02872788157717617	-0.40494558781057916	0.014	-0.38273051463925606	-0.3337509228025215	0.014	0.4816326530612244	0.16447040544573308	0.014	-0.41007028076523816	-0.42156237229598653	0.012	-0.06982214510920666	-0.4320670430683904	0.012	0.5081632653061223	0.14797844063281476	0.012	0.49504284677697424	-0.1325081736311891	0.01	-0.38512609928554326	0.40671063540833413	0.01	-0.09057867505324606	0.4311224489795916	0.01	-0.11742346985580483	-0.4356377546339913	0.008	0.5015306122448978	0.11376264528578575	0.008	-0.3531897433056438	-0.3846938775510206	0.008	0.4938619939991621	-0.09182117767263177	0.006	-0.3281273181769128	0.3846938775510202	0.006	-0.14846938775510213	0.44154406675950364	0.006	-0.2769072149854781	-0.35816326530612264	0.004	-0.1617346938775511	-0.40059699236431645	0.004	0.21109134090871226	-0.021295422541365537	0.002
-0.025253971396936047	-0.4007641754785688	0.014	-0.3816867061951847	-0.3316326530612247	0.014	0.4758856215929147	0.16493070493769724	0.014	-0.40827340925080335	-0.41785714285714304	0.012	-0.06903463304105599	-0.4309653669589442	0.012	0.5059638316988988	0.14811780095416213	0.012	0.49489795918367335	-0.1325104018293629	0.01	-0.3807331523938012	0.3980800911693111	0.01	-0.0887755102040817	0.42852304645895645	0.01	-0.11530612244897967	-0.4324971871629161	0.008	0.5004855179186433	0.11380019636707073	0.008	-0.3521696362367529	-0.3827818811347122	0.008	0.48256754056923007	-0.0919222553491374	0.006	-0.32791463330531084	0.3843302646538727	0.006	-0.14622321750335304	0.4377551020408161	0.006	-0.27595316351063975	-0.35669989771385036	0.004	-0.1602938538945279	-0.39795918367346955	0.004	0.21273361054313647	-0.019897959183673666	0.002
-0.022943262470156704	-0.39795918367346955	0.014	-0.38135069604457417	-0.3308942019146098	0.014	0.4742347573588075	0.16505108388941966	0.014	-0.4071428571428572	-0.41556390647577035	0.012	-0.0643216284375769	-0.4244897959183675	0.012	0.49756926906653665	0.14858967722980188	0.012	0.4947643125533373	-0.13251941459415398	0.01	-0.38067021320335986	0.39795918367346916	0.01	-0.08715343202643981	0.426111874096009	0.01	-0.11441494411686837	-0.43112244897959195	0.008	0.49489795918367335	0.11380041273551753	0.008	-0.34883355035213914	-0.37667665372949377	0.008	0.4816326530612244	-0.09192298126363244	0.006	-0.32755102040816336	0.3836558311148639	0.006	-0.1446395366949516	0.4349523000397421	0.006	-0.2744897959183675	-0.354144771331406	0.004	-0.15853984621473233	-0.39452137827506384	0.004	0.21632653061224488	-0.015617836845040402	0.002
-0.022723117633199306	-0.39768504563210705	0.014	-0.38061224489795925	-0.32930150529163005	0.014	0.4683673469387754	0.16541546970219326	0.014	-0.40566701544245626	-0.41270033149631946	0.012	-0.0634431317886301	-0.42329156208892116	0.012	0.49489795918367335	0.1487027847109681	0.012	0.49204122338626594	-0.13265306122449	0.01	-0.3806501735642974	0.397921255007131	0.01	-0.08601354217170805	0.4244897959183671	0.01	-0.11220778161811715	-0.42758813674923	0.008	0.4896179392693376	0.11410773518770487	0.008	-0.34744897959183685	-0.3740015901817415	0.008	0.4806997212355792	-0.09192421103149785	0.006	-0.32432303560146697	0.37806122448979573	0.006	-0.14221230575181967	0.4311224489795916	0.006	-0.2728311041935654	-0.3515306122448981	0.004	-0.15659542906238313	-0.3913265306122451	0.004	0.2174199632163173	-0.014358738726521596	0.002
-0.022448979591836806	-0.3973662480665083	0.014	-0.37705637583738916	-0.3219232159993458	0.014	0.4619885826745251	0.1660702153275862	0.014	-0.40494512233543806	-0.4112244897959185	0.012	-0.06224489795918375	-0.42172552231916643	0.012	0.49185353374591384	0.1489627927846981	0.012	0.488435138878087	-0.13282289398012811	0.01	-0.38061224489795925	0.39784536325630926	0.01	-0.08165036664520296	0.41834963335479686	0.01	-0.11008506111440947	-0.4244897959183675	0.008	0.4868083182457238	0.11421208991754121	0.008	-0.3460403917777076	-0.3714285714285716	0.008	0.46918009892670276	-0.0920443908692157	0.006	-0.3230609005217624	0.37591869131497224	0.006	-0.14183673469387764	0.4305017916484491	0.006	-0.27086499290228555	-0.3485227621997556	0.004	-0.15510204081632661	-0.38871008922436817	0.004	0.2184053803157673	-0.013265306122449177	0.002
-0.017355971239784725	-0.3913265306122451	0.014	-0.37531141791770956	-0.3183673469387757	0.014	0.4614290710367829	0.16612194937138014	0.014	-0.40277371320403194	-0.4068553458570932	0.012	-0.059359617793014706	-0.41785714285714304	0.012	0.4850730283204496	0.14935874260616377	0.012	0.4882653061224489	-0.13282951881943944	0.01	-0.3771937443368784	0.39132653061224465	0.01	-0.07908268101977091	0.4147969667340563	0.01	-0.10867346938775518	-0.4223532924427909	0.008	0.4816326530612244	0.11436412940960274	0.008	-0.34417441975217733	-0.36807047820700667	0.008	0.4683673469387754	-0.0920153304181921	0.006	-0.3209183673469389	0.3719625488288289	0.006	-0.1396426724352615	0.42668385817698323	0.006	-0.26879684303889534	-0.34489795918367366	0.004	-0.1537168405739651	-0.3860790777933821	0.004	0.22085295002388441	-0.008738886710809642	0.002
-0.01666123131165015	-0.39048162583120727	0.014	-0.3728355915141595	-0.31287869420012654	0.014	0.45510204081632644	0.16666064434845207	0.014	-0.40125029654167305	-0.4038517442746537	0.012	-0.0577845618272956	-0.4156848259278067	0.012	0.4816326530612244	0.1495917282517634	0.012	0.48807692916180817	-0.13284143818513075	0.01	-0.3760776229331579	0.38922849951582156	0.01	-0.07654589477756671	0.41122448979591814	0.01	-0.10692540609057914	-0.41960520615431907	0.008	0.4767562451720861	0.11451134721290236	0.008	-0.3424742878983971	-0.36479591836734715	0.008	0.4675594124559536	-0.09204920837432126	0.006	-0.32060832980642207	0.3714285714285712	0.006	-0.13832120990522428	0.4244897959183671	0.006	-0.267857142857143	-0.3432998666804528	0.004	-0.1528526163309046	-0.3846938775510206	0.004	0.22212971422453626	-0.005803183612291567	0.002
-0.015816326530612317	-0.38952173281023833	0.014	-0.37089117803063243	-0.3086462800714489	0.014	0.4497784267943629	0.16712536556987306	0.014	-0.40051020408163274	-0.40233393657246785	0.012	-0.055612244897959254	-0.4129009621431041	0.012	0.47768721055789926	0.14986380985026368	0.012	0.48210886690480975	-0.13312927506807537	0.01	-0.3739795918367348	0.38505406424356237	0.01	-0.07612381150273236	0.4106108823748185	0.01	-0.1057069454876652	-0.41785714285714304	0.008	0.47499999999999987	0.1145798582377466	0.008	-0.34081632653061233	-0.3616483400994785	0.008	0.4557495236872741	-0.09220965998619536	0.006	-0.3182557195181654	0.3674585661961202	0.006	-0.13457222901722957	0.4184889954725662	0.006	-0.2658664685400549	-0.34025598043953725	0.004	-0.14965239239440126	-0.37924422912909517	0.004	0.22332277767493058	-1.960237527853792e-16	0.002
-0.011645974164512823	-0.3846938775510206	0.014	-0.3692354011580542	-0.30510204081632675	0.014	0.44687344217912794	0.16741227210658607	0.014	-0.3982821026133159	-0.39795918367346955	0.012	-0.05433589580521727	-0.4112244897959185	0.012	0.47499999999999987	0.15002772695265465	0.012	0.4816326530612244	-0.1331484649631648	0.01	-0.37378945402256164	0.3846938775510202	0.01	-0.07551020408163273	0.4097897088094718	0.01	-0.10204081632653068	-0.4124085234889467	0.008	0.47309870379248253	0.11465639824833347	0.008	-0.3395683776629909	-0.35941121417374405	0.008	0.45510204081632644	-0.09221320549002267	0.006	-0.3168091389048007	0.3647959183673467	0.006	-0.13240853122812435	0.4150615924526138	0.006	-0.26473810711643403	-0.3382653061224492	0.004	-0.14881188526228464	-0.37771872698261355	0.004	0.22212971422452993	0.005803183612284844	0.002
-0.010520035219752486	-0.3833575158006559	0.014	-0.368634490247742	-0.30381448934409505	0.014	0.44183673469387746	0.16778347723042794	0.014	-0.39678277741863816	-0.3950539572752397	0.012	-0.052057105803005044	-0.40814697582964826	0.012	0.4726248630845693	0.15017588349273248	0.012	0.48110710757042513	-0.13317860671528925	0.01	-0.37154332608069374	0.38049749024583673	0.01	-0.07174214463029967	0.4045918367346937	0.01	-0.10157498805943173	-0.4116903180630175	0.008	0.4683673469387754	0.11467435443065539	0.008	-0.33891914863316286	-0.35816326530612264	0.008	0.4544629552959208	-0.0922180573367374	0.006	-0.3142857142857144	0.3602436291835148	0.006	-0.1300699641424841	0.41122448979591814	0.006	-0.2612244897959185	-0.3322538281231322	0.004	-0.14528880380486558	-0.3714285714285716	0.004	0.22085295002386884	0.00873888671082483	0.002
-0.009183673469387825	-0.38187533792347267	0.014	-0.3673469387755103	-0.3009306139153567	0.014	0.43765270723909555	0.16826495213705464	0.014	-0.3949542720159888	-0.3913265306122451	0.012	-0.04922538284421599	-0.404591836734694	0.012	0.4683673469387754	0.15038439816461835	0.012	0.4694733556753043	-0.13375906996101888	0.01	-0.37031296165202837	0.37806122448979573	0.01	-0.07055990638613265	0.40290948136896926	0.01	-0.10124429252549469	-0.4112244897959185	0.008	0.4639343786065471	0.11495478676981229	0.008	-0.33680063561144585	-0.35414757438695615	0.008	0.44225163628551534	-0.0924422412655052	0.006	-0.31350932902733497	0.35893965056450167	0.006	-0.12951887984781918	0.41027703851952757	0.006	-0.26097916670427523	-0.33187797615286796	0.004	-0.14398188531962905	-0.36928342080282023	0.004	0.2184053803157604	0.013265306122448785	0.002
-0.005806302989730021	-0.37806122448979607	0.014	-0.36620376829387913	-0.29846938775510223	0.014	0.4321743874730441	0.16884602069022095	0.014	-0.3938775510204082	-0.38915926871098766	0.012	-0.04897959183673477	-0.40427470615036537	0.012	0.4634432578436946	0.1508424564420194	0.012	0.4683673469387754	-0.1337978683933854	0.01	-0.3673469387755103	0.37226604570016186	0.01	-0.06887755102040824	0.40070383730281334	0.01	-0.0995048582069031	-0.40868853167629093	0.008	0.4593347994620181	0.11515499645634898	0.008	-0.33496541144230635	-0.3507488742719796	0.008	0.44183673469387746	-0.09243083045212498	0.006	-0.31308679957091406	0.35816326530612225	0.006	-0.12857142857142864	0.40883122006956474	0.006	-0.26084146813610004	-0.3316326530612247	0.004	-0.14183673469387764	-0.36598427108778425	0.004	0.2174199632163147	0.01435873872651861	0.002
-0.004297516903691879	-0.3763147279942675	0.014	-0.3644647493654123	-0.2947189241039757	0.014	0.4285714285714285	0.16920091477678215	0.014	-0.39235117062817876	-0.38622025794325004	0.012	-0.04625892014652138	-0.40067985536368295	0.012	0.46023770285886617	0.15105402938947826	0.012	0.467118543986389	-0.1339018641768764	0.01	-0.36705394243344314	0.37172156777063836	0.01	-0.06684452036313941	0.39795918367346916	0.01	-0.09621803403291755	-0.40378196596708266	0.008	0.45510204081632644	0.11530602655217977	0.008	-0.3317363641101747	-0.34489795918367366	0.008	0.4414314179530056	-0.09245182611627123	0.006	-0.3115907787605546	0.35546832978096243	0.006	-0.12593375631218465	0.4045918367346937	0.006	-0.26031427571125404	-0.33072243897656023	0.004	-0.14112575069485073	-0.36479591836734715	0.004	0.21632653061224488	0.015225788877411684	0.002
-0.002551020408163335	-0.374424973261731	0.014	-0.3631875433056191	-0.2918367346938778	0.014	0.425622517720789	0.16950006874119708	0.014	-0.39159843696471835	-0.3846938775510206	0.012	-0.04404503616093648	-0.39795918367346955	0.012	0.45510204081632644	0.1514481015736634	0.012	0.45690143498463387	-0.1344524553927974	0.01	-0.36690538466635136	0.3714285714285712	0.01	-0.06492141529743838	0.3952826663352145	0.01	-0.09540816326530618	-0.4026491517258826	0.008	0.4511686717015976	0.11545438598731178	0.008	-0.33033745519047786	-0.34211152440135917	0.008	0.428660091784084	-0.09276847964448758	0.006	-0.3093510196271205	0.3515306122448978	0.006	-0.12444371100719875	0.4020869012376991	0.006	-0.2560048981815861	-0.32358693855310805	0.004	-0.138992762933154	-0.3610072370668463	0.004	0.21109134090871898	0.021295422541371855	0.002
0.0001707376874914156	-0.3714285714285716	0.014	-0.36071428571428577	-0.2862418841925924	0.014	0.4173033994994462	0.17045170254136982	0.014	-0.3893267912455428	-0.38014311777615517	0.012	-0.04234693877551028	-0.3958154745597216	0.012	0.4490984522474063	0.15192195591585872	0.012	0.45510204081632644	-0.1345684773452104	0.01	-0.3664391721657488	0.3705208048188097	0.01	-0.06224489795918375	0.39184804691679753	0.01	-0.09217972682329584	-0.39795918367346955	0.008	0.4484693877551019	0.11558237716617722	0.008	-0.32837883149567726	-0.3382653061224492	0.008	0.4285714285714285	-0.09276996238175035	0.006	-0.30872901616998294	0.3504546572994047	0.006	-0.12193877551020416	0.39833992879033936	0.006	-0.254591836734694	-0.3209574414815882	0.004	-0.13708656544503317	-0.35816326530612264	0.004	0.2053670597524339	0.026530612244897767	0.002
0.0020083870968244655	-0.36935532587233494	0.014	-0.36038722509730015	-0.28553114224963894	0.014	0.4153061224489795	0.17063017516099033	0.014	-0.38792257482390524	-0.37738354762507453	0.012	-0.0403881864814915	-0.39328528290626386	0.012	0.4484693877551019	0.15196620491705135	0.012	0.4530498585013644	-0.134705243539452	0.01	-0.3625002196588975	0.36300998442273497	0.01	-0.06184983930800017	0.39132653061224465	0.01	-0.09082088564427039	-0.3959138082332809	0.008	0.445493746363441	0.11573074343247705	0.008	-0.32755102040816336	-0.33665642218455477	0.008	0.4284859889868154	-0.09277170327252994	0.006	-0.3076530612244899	0.3484305778745797	0.006	-0.12169666131836626	0.39795918367346916	0.006	-0.2530503794472753	-0.3183673469387757	0.004	-0.13520408163265313	-0.3551889957145725	0.004	0.20400616677604808	0.027475554531149925	0.002
0.0040816326530611555	-0.3671682701184873	0.014	-0.35987675938070235	-0.2843665552990699	0.014	0.4136987556572602	0.17084161280011725	0.014	-0.38482370103922525	-0.3714285714285716	0.012	-0.03875855867162999	-0.3913265306122451	0.012	0.44792418227143715	0.15200581492449827	0.012	0.44439942558032797	-0.1352157521109405	0.01	-0.36071428571428577	0.3594353524231216	0.01	-0.05920689895409193	0.38773187655611197	0.01	-0.0887755102040817	-0.3931120582959153	0.008	0.44183673469387746	0.11577820003584934	0.008	-0.325779822963139	-0.33340385050624904	0.008	0.42571085589758584	-0.09285714285714305	0.006	-0.30564214619767555	0.3448979591836733	0.006	-0.11927799552979898	0.39398731059264985	0.006	-0.2511210948786628	-0.31520543573358245	0.004	-0.1338546328401208	-0.3528800610374304	0.004	0.2030612244897959	0.028017110744037444	0.002
0.00629359115233134	-0.36479591836734715	0.014	-0.3572314902510172	-0.2785714285714288	0.014	0.4022288805475168	0.17226091537085028	0.014	-0.3834544555815768	-0.36858636074495404	0.012	-0.03571428571428579	-0.38756910224434205	0.012	0.44183673469387746	0.1523706417397699	0.012	0.44183673469387746	-0.13533213331017913	0.01	-0.36004691428784436	0.35816326530612225	0.01	-0.056786141440532574	0.3846938775510202	0.01	-0.08751883504778937	-0.3913265306122451	0.008	0.43847482868496945	0.11602584909313257	0.008	-0.32488032129665256	-0.3316326530612247	0.008	0.421938775510204	-0.09296534017931377	0.006	-0.303948626146245	0.3419697412006936	0.006	-0.11746135115546887	0.39132653061224465	0.006	-0.24795918367346953	-0.3093386944429318	0.004	-0.12859517969805828	-0.34492171031030333	0.004	0.19648523893257386	0.03321993281012472	0.002
0.008399761574793583	-0.3624813942278551	0.014	-0.35630685780098315	-0.27634620342350696	0.014	0.40204081632653055	0.1722827133229574	0.014	-0.38159955961805303	-0.36479591836734715	0.012	-0.03444312671414026	-0.3859650365511661	0.012	0.43567046630783335	0.15301740508334338	0.012	0.43887772874123065	-0.1356120671771368	0.01	-0.3579807238110198	0.35426417414816375	0.01	-0.055612244897959254	0.38317685654210126	0.01	-0.0853430798255811	-0.3881263079295212	0.008	0.4315511411222372	0.11640804255123191	0.008	-0.3220684593308513	-0.3261500919839126	0.008	0.41561983327847035	-0.0931708536866339	0.006	-0.301984262777115	0.33826530612244876	0.006	-0.11661119915436301	0.3900214539068613	0.006	-0.2463863860485258	-0.30667483844127047	0.004	-0.1285806132911773	-0.34489795918367366	0.004	0.19613555398379776	0.033456282750895905	0.002
0.010714285714285645	-0.3601025505718922	0.014	-0.3540816326530613	-0.27107966259785077	0.014	0.4018923121309107	0.17230047539621668	0.014	-0.38061224489795925	-0.362796539809374	0.012	-0.0333610288169362	-0.3846938775510206	0.012	0.4346408549885817	0.15311424705223442	0.012	0.4319807782098869	-0.1360624108629484	0.01	-0.3566136600422139	0.3515306122448978	0.01	-0.053414936951222125	0.38025853243653285	0.01	-0.08278200735870246	-0.3846938775510206	0.008	0.4285714285714285	0.11654878132714587	0.008	-0.32127664309721593	-0.32464172424972315	0.008	0.4153061224489795	-0.09318443135462441	0.006	-0.30164845236409016	0.337637261921624	0.006	-0.11530612244897967	0.3880350918660279	0.006	-0.245442093172125	-0.30510204081632675	0.004	-0.12857694448059892	-0.3448924432745034	0.004	0.1897959183673469	0.03771267758778675	0.002
0.012571496286699275	-0.35816326530612264	0.014	-0.35231589323337037	-0.26707186186867077	0.014	0.4007854608775716	0.17244897959183655	0.014	-0.3790349136420744	-0.35974059656200746	0.012	-0.029081632653061296	-0.3795334765457619	0.012	0.4285714285714285	0.15363851602474632	0.012	0.4285714285714285	-0.13632632461265087	0.01	-0.3540816326530613	0.3465154593024211	0.01	-0.051623235520782906	0.37806122448979573	0.01	-0.08214285714285721	-0.38380787306043695	0.008	0.4258687839972618	0.11668511052787392	0.008	-0.3209183673469389	-0.3239166691575852	0.008	0.41496248712525374	-0.09320077818086882	0.006	-0.3010204081632654	0.3364756762901799	0.006	-0.11398996132843058	0.3860100386715693	0.006	-0.24286771946198876	-0.300010576604846	0.004	-0.12857142857142864	-0.3448843387032951	0.004	0.18855982369316607	0.03855982369316589	0.002
0.014878728043507636	-0.35569505457412015	0.014	-0.35152551272986643	-0.26530612244897983	0.014	0.39014549468166165	0.17381896406941666	0.014	-0.37826162079654585	-0.35816326530612264	0.012	-0.0284219829636081	-0.37872087417924927	0.012	0.4234810807784653	0.1540933256764244	0.012	0.4245762825221646	-0.13664820727375387	0.01	-0.35352087285333594	0.34545871898339864	0.01	-0.04897959183673477	0.3747243908073991	0.01	-0.07978391842355459	-0.3804201632090987	0.008	0.421938775510204	0.11692539783724494	0.008	-0.3180215362096365	-0.3183673469387757	0.008	0.4028637058966637	-0.09368003242727622	0.006	-0.29928703270685814	0.3333660285176316	0.006	-0.11312646238564997	0.3846938775510202	0.006	-0.2417651420297833	-0.298030776337564	0.004	-0.12335983956491316	-0.3368442420677402	0.004	0.18687512429486258	0.03979591836734675	0.002
0.017346938775510135	-0.35322495446184166	0.014	-0.3497866061590204	-0.26101109595493893	0.014	0.3887755102040816	0.1739876463709251	0.014	-0.3759627128584792	-0.3535137332666426	0.012	-0.027847003865066496	-0.37806122448979607	0.012	0.4200453681228759	0.15444442779549114	0.012	0.41965897863815405	-0.13700591741366455	0.01	-0.35321910630287157	0.3448979591836733	0.01	-0.04754413163406452	0.3728640316312415	0.01	-0.07798343684635331	-0.37806122448979607	0.008	0.4174798304085707	0.11721404714244944	0.008	-0.31673452013882514	-0.315918541085665	0.008	0.40204081632653055	-0.0937238805081698	0.006	-0.29831045208907175	0.3316326530612243	0.006	-0.1086952850652427	0.3780830401672833	0.006	-0.24132653061224502	-0.2971402152376513	0.004	-0.11988606472991044	-0.3316326530612247	0.004	0.180464814686574	0.04373012080902282	0.002
0.01901461132394256	-0.3515306122448981	0.014	-0.3483963437616382	-0.257726105217954	0.014	0.3869373507048596	0.17428713909105858	0.014	-0.37463420127386954	-0.3508760028077634	0.012	-0.022448979591836806	-0.37170602076285814	0.012	0.4153061224489795	0.15480076692882278	0.012	0.4153061224489795	-0.13726860650150186	0.01	-0.3523837472087402	0.3432000737393522	0.01	-0.04634546995159146	0.3714285714285712	0.01	-0.07551020408163273	-0.37471240414519874	0.008	0.4153061224489795	0.1172740384344188	0.008	-0.31468021791037604	-0.31173469387755126	0.008	0.4011204466640803	-0.09377751251959326	0.006	-0.2951775529455048	0.3257897978434637	0.006	-0.10867809985727524	0.3780565940202757	0.006	-0.2384462165954258	-0.2918367346938778	0.004	-0.11798081856081233	-0.328957956949392	0.004	0.1765306122448979	0.045857593905349825	0.002
0.021447490268027038	-0.34899851067619053	0.014	-0.34744897959183685	-0.25537354778553906	0.014	0.37852372246316196	0.17546249797336588	0.014	-0.3739795918367348	-0.3495175290121302	0.012	-0.02232296590824459	-0.3715545851121638	0.012	0.4113963993799785	0.15527395040038655	0.012	0.4101171836279434	-0.13784200004552616	0.01	-0.34902872359042786	0.33668556212385775	0.01	-0.04234693877551028	0.36650246831753136	0.01	-0.0741425677796519	-0.37279620773055244	0.008	0.4133659977955882	0.11744763044864931	0.008	-0.3142857142857144	-0.3109362419581745	0.008	0.3902429291140763	-0.09432456176713781	0.006	-0.2946159778679651	0.3247717772340757	0.006	-0.10867346938775518	0.37805004278880916	0.006	-0.23710851802880062	-0.2894220942160977	0.004	-0.11530612244897967	-0.32530024230949633	0.004	0.17227374818786073	0.04880436043275855	0.002
0.023979591836734628	-0.34653259493773486	0.014	-0.34605388875833804	-0.25204081632653086	0.014	0.3755102040816326	0.17593075609891873	0.014	-0.3716549858894031	-0.34489795918367366	0.012	-0.022210418981047145	-0.3714285714285716	0.012	0.4052677972464884	0.15595669254942968	0.012	0.40744697146305303	-0.13805921636101245	0.01	-0.34744897959183685	0.33345656288516873	0.01	-0.04159309552337461	0.3655497616194824	0.01	-0.07307386950213599	-0.3714285714285716	0.008	0.4032501713120043	0.11817840011656688	0.008	-0.3122834260282025	-0.3071043290738386	0.008	0.3887755102040816	-0.09436832150783662	0.006	-0.29438775510204096	0.32432586284372233	0.006	-0.1042241968750044	0.3714285714285712	0.006	-0.23508920936485037	-0.2852040816326533	0.004	-0.11245013318930389	-0.3212233361984515	0.004	0.16989795918367342	0.050268624572125505	0.002
0.025634168115459672	-0.34489795918367366	0.014	-0.34451823852184	-0.24833890433530323	0.014	0.3713663848933939	0.17659279878007522	0.014	-0.37020705338416604	-0.34203784457501796	0.012	-0.020605904477895606	-0.3695854963146304	0.012	0.40204081632653055	0.15629059031864695	0.012	0.40204081632653055	-0.13857332516538268	0.01	-0.3465123133151403	0.3316326530612243	0.01	-0.0409480058204874	0.3647959183673467	0.01	-0.06887755102040824	-0.3658828611088558	0.008	0.40204081632653055	0.11825595105040074	0.008	-0.3113079897068701	-0.30510204081632675	0.008	0.38709423411137317	-0.09453841894985146	0.006	-0.2911262857212619	0.31836734693877533	0.006	-0.10336859368172396	0.3701007940733779	0.006	-0.23469387755102053	-0.2843949647815468	0.004	-0.11019248358862967	-0.3183673469387757	0.004	0.1654170165174448	0.05306122448979573	0.002
0.028108366821136672	-0.3423940811068512	0.014	-0.3433559073462665	-0.24540816326530637	0.014	0.3688775510204081	0.17696550604219694	0.014	-0.3683908423304849	-0.3382653061224492	0.012	-0.016164086907490296	-0.36444815799046915	0.012	0.399427978087021	0.15657083522987802	0.012	0.39546861644086545	-0.1392252611101551	0.01	-0.3445716932561537	0.3278772863356829	0.01	-0.03571428571428579	0.3585065874242862	0.01	-0.0684181398733479	-0.3652553295144075	0.008	0.40098153046660434	0.11832846924211445	0.008	-0.30844758037264824	-0.2992639069032606	0.008	0.37777379704270714	-0.09512073581821757	0.006	-0.28992491527857517	0.3161975337010166	0.006	-0.10204081632653068	0.3682685746263239	0.006	-0.23265074219580073	-0.28061456392664863	0.004	-0.10867346938775518	-0.31635023603336415	0.004	0.16402872568283272	0.0538246440501795	0.002
0.030612244897959117	-0.3400226328760685	0.014	-0.34081632653061233	-0.23894050921018672	0.014	0.36704411881544247	0.17724820044809544	0.014	-0.3673469387755103	-0.33610871689548366	0.012	-0.015816326530612317	-0.3640650878227141	0.012	0.3902739253017503	0.15768525837171882	0.012	0.3953578110529795	-0.139235362073388	0.01	-0.3431685078118082	0.32499999999999984	0.01	-0.03556044127408189	0.35831710974632613	0.01	-0.06518792993895986	-0.36110629728589877	0.008	0.388828151967695	0.11933511333842722	0.008	-0.3079166537598098	-0.2982057952197823	0.008	0.3755102040816326	-0.09529755903124612	0.006	-0.28775510204081645	0.3119218816274977	0.006	-0.09964419982773919	0.3647959183673467	0.006	-0.23170507748250274	-0.2785714285714288	0.004	-0.10677643847854294	-0.3136317247867635	0.004	0.16326530612244894	0.054205423087418186	0.002
0.03244261380618892	-0.3382653061224492	0.014	-0.3407684804557224	-0.23882335627897183	0.014	0.36224489795918363	0.17795502304609226	0.014	-0.3658432633567998	-0.3331363284799352	0.012	-0.010568698106928606	-0.35816326530612264	0.012	0.3887755102040816	0.15782740896195907	0.012	0.3887755102040816	-0.13976186879031163	0.01	-0.34081632653061233	0.3202039277762972	0.01	-0.035425438382245544	0.35816326530612225	0.01	-0.06293162949504881	-0.35816326530612264	0.008	0.3887755102040816	0.11933904247411196	0.008	-0.30466528361856604	-0.2918367346938778	0.008	0.3728451644551348	-0.09552218248364082	0.006	-0.287653351635586	0.3117346938775508	0.006	-0.09795569341807189	0.362248388214581	0.006	-0.2290249211063989	-0.2729024721268072	0.004	-0.10522525830789854	-0.31173469387755126	0.004	0.16029746804481415	0.05602906256743052	0.002
0.03486380284209082	-0.3358842110053564	0.014	-0.34074981859467784	-0.2387755102040819	0.014	0.3557120011917469	0.1791813889468488	0.014	-0.36512070574196176	-0.3316326530612247	0.012	-0.009925883143132842	-0.35742105563237764	0.012	0.3875874041659826	0.15799556743128856	0.012	0.3833323430533215	-0.14047520019617887	0.01	-0.34019178575936876	0.3189918877100189	0.01	-0.03374055896143513	0.3561895385532716	0.01	-0.06263918113307562	-0.35776898213223074	0.008	0.3887303834571572	0.11934262835511626	0.008	-0.30352101300606443	-0.28933612985107876	0.008	0.36547173091709506	-0.09608397581505453	0.006	-0.28533689621308045	0.3075202466440623	0.006	-0.09540816326530618	0.35882226054141114	0.006	-0.22838289900615769	-0.2716171009938426	0.004	-0.10204081632653068	-0.307655460915772	0.004	0.15566565901247348	0.05872688350226925	0.002
0.03724489795918361	-0.33369230159337265	0.014	-0.34070804300113794	-0.2386672266746075	0.014	0.35546748722849025	0.17922639032253	0.014	-0.3630420713504761	-0.3273277856361905	0.012	-0.009183673469387825	-0.3566244752725245	0.012	0.3821428571428571	0.15870690088467101	0.012	0.3806272531305547	-0.1408013182980169	0.01	-0.3398885444681025	0.31836734693877533	0.01	-0.029469269137933712	0.35114297576002534	0.01	-0.06224489795918375	-0.3572851400998111	0.008	0.38823942183244237	0.11938775510204062	0.008	-0.3015988464104838	-0.2852040816326533	0.008	0.36224489795918363	-0.0962673902081064	0.006	-0.28412257746100256	0.30510204081632636	0.006	-0.094940724792612	0.35816326530612225	0.006	-0.22806122448979604	-0.27088340785009973	0.004	-0.10096715763882963	-0.3061756995040278	0.004	0.15411828443291067	0.05969387755102022	0.002
0.039453671340632636	-0.3316326530612247	0.014	-0.33703326579070186	-0.22929326482154333	0.014	0.34897959183673466	0.1803660979808228	0.014	-0.3615075243689124	-0.3242067613453735	0.012	-0.004531276555257188	-0.3515306122448981	0.012	0.37861306972812425	0.15918367346938755	0.012	0.3755102040816326	-0.14137586912430739	0.01	-0.33900423568477195	0.31655525609293494	0.01	-0.029081632653061296	0.35070926406082176	0.01	-0.057712889547010426	-0.3515306122448981	0.008	0.3821428571428571	0.11991826649034415	0.008	-0.3010204081632654	-0.2839631455117611	0.008	0.3583280774690385	-0.0967739633472882	0.006	-0.28112244897959193	0.2991915140276821	0.006	-0.09244062862828456	0.3544981468819194	0.006	-0.22537611190165188	-0.26530612244897983	0.004	-0.10005920215720895	-0.30510204081632675	0.004	0.14999999999999997	0.061996373824064074	0.002
0.04171632416691957	-0.3294714262077362	0.014	-0.33562707788754537	-0.2255102040816329	0.014	0.3444487035787802	0.1811833974563311	0.014	-0.35858305442342264	-0.3183673469387757	0.012	-0.0035988687422107684	-0.3504827639108507	0.012	0.37587109301507127	0.15954456240282625	0.012	0.37144344506569865	-0.14185160833100502	0.01	-0.33579871029384195	0.3101196570530967	0.01	-0.02401655109825478	0.3448979591836733	0.01	-0.056804118876759555	-0.35033873826609785	0.008	0.3765543563874978	0.12043190740790582	0.008	-0.2992409773938453	-0.2803508593408489	0.008	0.35335139739780946	-0.09722894841821782	0.006	-0.2808678500361914	0.2987239866985024	0.006	-0.09017500059710602	0.3515306122448978	0.006	-0.2240800488065249	-0.2626546450710265	0.004	-0.09540816326530618	-0.29935196335598035	0.004	0.147225329575596	0.06355186018784077	0.002
0.0438775510204081	-0.3275388001696671	0.014	-0.3341836734693878	-0.22157315775126393	0.014	0.33920369410691364	0.18222487732165757	0.014	-0.35716732027235487	-0.31528165931948215	0.012	-0.002551020408163335	-0.3493876866064328	0.012	0.3755102040816326	0.15959082378182285	0.012	0.36552306190414685	-0.14264020340197575	0.01	-0.3341836734693878	0.3066958121535866	0.01	-0.023297582760407068	0.344049356015103	0.01	-0.055612244897959254	-0.3489140928832045	0.008	0.3755102040816326	0.12054129115078568	0.008	-0.2984242979758412	-0.2785714285714288	0.008	0.34897959183673466	-0.0977063792554291	0.006	-0.2803593457898094	0.2977062845653194	0.006	-0.0887755102040817	0.3496267954400855	0.006	-0.22142857142857153	-0.25642125918751435	0.004	-0.0950287899545935	-0.2988487610658149	0.004	0.14336734693877545	0.06586990889062884	0.002
0.04668232552782403	-0.3250000000000002	0.014	-0.3334398611425995	-0.21962136334719673	0.014	0.3357142857142857	0.18283712619724551	0.014	-0.35551136996145694	-0.31173469387755126	0.012	0.0016636281089128695	-0.34489795918367366	0.012	0.3750310472370865	0.15966283031393363	0.012	0.36224489795918363	-0.14298231417612994	0.01	-0.33339481432834944	0.30510204081632636	0.01	-0.022448979591836806	0.34312500773625193	0.01	-0.05236129490087028	-0.34489795918367366	0.008	0.37421411533049176	0.12068384385318148	0.008	-0.2962163275758595	-0.2737673479840228	0.008	0.34349165033681306	-0.09834508435706461	0.006	-0.277330604197001	0.2918367346938774	0.006	-0.08682443079048997	0.346849038597265	0.006	-0.22003815342793387	-0.2534312343271685	0.004	-0.09102640275572436	-0.2940876272455204	0.004	0.14260739746256082	0.06632653061224471	0.002
0.048668518533835074	-0.32315831445220267	0.014	-0.33260131281029537	-0.21729519036131592	0.014	0.3333490314476274	0.18334903144762724	0.014	-0.3540816326530613	-0.3086775359240252	0.012	0.002818795895925693	-0.3436351224265382	0.012	0.3700432708310958	0.16034939328007528	0.012	0.3597055924294587	-0.14337906181721405	0.01	-0.33145695328345565	0.3011961079410341	0.01	-0.018094161805048536	0.33826530612244876	0.01	-0.050874977207989155	-0.3430025738124193	0.008	0.3645262857454888	0.12166914288834582	0.008	-0.2950450235802522	-0.27128150703199305	0.008	0.3414255188491053	-0.0985683759919627	0.006	-0.27635918806894527	0.2899673425432996	0.006	-0.08529397418757567	0.3448979591836733	0.006	-0.21938489800416427	-0.25204081632653086	0.004	-0.08918298709683431	-0.2918367346938778	0.004	0.13880273627413134	0.0683945730088251	0.002
0.05051020408163259	-0.3215593727740583	0.014	-0.3306910537721015	-0.2122448979591839	0.014	0.32248893020959607	0.18567433509652623	0.014	-0.35290799203212747	-0.3062756814372606	0.012	0.0040816326530611555	-0.3423507756883373	0.012	0.3688775510204081	0.16050604654503633	0.012	0.3501079078607146	-0.14479005132295902	0.01	-0.33018059858699433	0.2984693877551019	0.01	-0.01703355311613067	0.3370480795369304	0.01	-0.04897959183673477	-0.340797016239443	0.008	0.36224489795918363	0.12187275233713639	0.008	-0.29438775510204096	-0.26978847849561716	0.008	0.3357142857142857	-0.09908115159767253	0.006	-0.2744897959183675	0.28603887383524756	0.006	-0.08214285714285721	0.3407302498505888	0.006	-0.21814256522556502	-0.24875481012352435	0.004	-0.08899452759605445	-0.291617717301905	0.004	0.13673469387755097	0.0694538078420799	0.002
0.05414503484068323	-0.3183673469387757	0.014	-0.329903697588828	-0.20989222077851927	0.014	0.3224489795918367	0.1856825401824912	0.014	-0.352363318012567	-0.30510204081632675	0.012	0.008025699564368355	-0.3382653061224492	0.012	0.36422692715691046	0.16116570266711439	0.012	0.34897959183673466	-0.14494625700165456	0.01	-0.32755102040816336	0.2928613676953594	0.01	-0.015816326530612317	0.33575799042047344	0.01	-0.04687211331020204	-0.3382653061224492	0.008	0.3593331856930314	0.12229946736819289	0.008	-0.2923061175043827	-0.26530612244897983	0.008	0.3296610025446096	-0.10006916580991593	0.006	-0.27406495484107773	0.2852040816326529	0.006	-0.08110805426220533	0.33930010900310065	0.006	-0.21611385264173	-0.24409022899092342	0.004	-0.0887755102040817	-0.2913812754053486	0.004	0.13040609269539755	0.07326323555254029	0.002
0.05572310681850296	-0.3169475966144216	0.014	-0.328428083387539	-0.2056122448979594	0.014	0.3224227537405815	0.18568805986303033	0.014	-0.3508723156764852	-0.30189272383975063	0.012	0.009329022435848882	-0.33688004284401246	0.012	0.36224489795918363	0.16142987405809392	0.012	0.34812970131859944	-0.14506847682880375	0.01	-0.32721293998310624	0.2921748151189345	0.01	-0.012013556361573682	0.3316326530612243	0.01	-0.04485137911748974	-0.33576086578046976	0.008	0.35266143493508767	0.12306959820039363	0.008	-0.2908645008053778	-0.2621967236844185	0.008	0.32830471305599324	-0.10026671551543556	0.006	-0.2736744005030565	0.284388686217342	0.006	-0.08027362525071875	0.33826530612244876	0.006	-0.21377704637495965	-0.2387755102040819	0.004	-0.08347722600185932	-0.2852040816326533	0.004	0.12898702652995517	0.07407419795984052	0.002
0.05714285714285708	-0.3157514967764339	0.014	-0.32755102040816336	-0.20302216147958235	0.014	0.3223090315292728	0.18571428571428555	0.014	-0.3486736081702032	-0.2972447591767359	0.012	0.010714285714285645	-0.3355097541437635	0.012	0.35951587263911433	0.16191269878945685	0.012	0.34277369972696164	-0.14591836734693897	0.01	-0.3270437905113267	0.2918367346938774	0.01	-0.010675797917367877	0.3301405286132443	0.01	-0.04234693877551028	-0.33292522298897964	0.008	0.34897959183673466	0.12355900001800216	0.008	-0.28934062513126685	-0.2586734693877554	0.008	0.3224489795918367	-0.10106879080611066	0.006	-0.27201656978055383	0.28104465470924206	0.006	-0.07551020408163273	0.33214252352433155	0.006	-0.21230805258614838	-0.23463072292405604	0.004	-0.08287577720214587	-0.28447116157336466	0.004	0.12346938775510198	0.07704707529827037	0.002
0.061860066051445645	-0.31173469387755126	0.014	-0.3264989896261624	-0.2000316226187359	0.014	0.31156479339249166	0.18809540563738947	0.014	-0.34744897959183685	-0.2945234032154498	0.012	0.014565619396356883	-0.3316326530612247	0.012	0.3527399665976045	0.16294404823025738	0.012	0.34234693877551015	-0.14598313555023132	0.01	-0.3266270903976482	0.29091280468336217	0.01	-0.009183673469387825	0.32860257369492535	0.01	-0.041239892552584624	-0.3316326530612247	0.008	0.3441353308378109	0.12423201610096438	0.008	-0.28775510204081645	-0.2549989254791911	0.008	0.31803315045090597	-0.1017066198386613	0.006	-0.2707805683033756	0.2785714285714284	0.006	-0.07529241634224854	0.3318504408006085	0.006	-0.20951414821633157	-0.2268610869918419	0.004	-0.08214285714285721	-0.28370646719304476	0.004	0.12190359925988381	0.07802604823947552	0.002
0.06288301389522578	-0.31084219756869547	0.014	-0.32614518904870926	-0.19897959183673491	0.014	0.30918367346938774	0.1886226076830887	0.014	-0.346186937817562	-0.2918367346938778	0.012	0.015933808183326077	-0.3302195224690406	0.012	0.34897959183673466	0.16358207784383888	0.012	0.3366709609398327	-0.14687504257248596	0.01	-0.32295489442392045	0.28316755455567133	0.01	-0.005765787989167492	0.32499999999999984	0.01	-0.03873282721202514	-0.32861411156348536	0.008	0.3409710026973245	0.12464447208507946	0.008	-0.28682920184318933	-0.252966716524158	0.008	0.3127221009148523	-0.10258402153412746	0.006	-0.267857142857143	0.27235582899540417	0.006	-0.0751118039307499	0.3316326530612243	0.006	-0.2089579105514263	-0.2255102040816329	0.004	-0.07757177231149481	-0.2785714285714288	0.004	0.11928918218148926	0.0795918367346937	0.002
0.06377551020408156	-0.3101129685394881	0.014	-0.3254531498017674	-0.19688172123033895	0.014	0.3052539835974631	0.18964397558621024	0.014	-0.3444721311028013	-0.2881809301216889	0.012	0.017346938775510135	-0.328860669569525	0.012	0.34364979694965103	0.16451346835647118	0.012	0.3357142857142857	-0.14704004672336313	0.01	-0.3209183673469389	0.2786165560980632	0.01	-0.004222837636874952	0.3233281827712882	0.01	-0.03571428571428579	-0.32529025366608444	0.008	0.3357142857142857	0.1252705923637664	0.008	-0.28643658319727344	-0.25204081632653086	0.008	0.30918367346938774	-0.10303857833272008	0.006	-0.2677174295510857	0.2720784888162613	0.006	-0.07351022656016373	0.32963267553975534	0.006	-0.2087600023502286	-0.22491346703752685	0.004	-0.07662279709725316	-0.27745883555580836	0.004	0.11683673469387748	0.08094262012806343	0.002
0.06984781572210322	-0.30510204081632675	0.014	-0.3231778652898638	-0.19008744083258552	0.014	0.30088864173754176	0.19068456010488852	0.014	-0.34314468500374284	-0.2852040816326533	0.012	0.021295183765950635	-0.3250000000000002	0.012	0.34141541874423903	0.16488480649934095	0.012	0.33434956681037387	-0.14728308625085082	0.01	-0.3208971867937356	0.2785714285714284	0.01	-0.002551020408163335	0.3216532418309705	0.01	-0.03545839208780751	-0.3250000000000002	0.008	0.3294428435561139	0.1263816190663178	0.008	-0.2854710845653248	-0.24975679885103919	0.008	0.3066192587321455	-0.1035580342423498	0.006	-0.2674794844231699	0.2715611170762308	0.006	-0.06942723012504991	0.3244503208953582	0.006	-0.20816326530612256	-0.22314315046417832	0.004	-0.07551020408163273	-0.27633651248193186	0.004	0.11341778215879503	0.08280553726083573	0.002
0.0701514196885806	-0.3048452972396013	0.014	-0.3216872519286391	-0.18571428571428594	0.014	0.29591836734693877	0.19197678335431814	0.014	-0.34081632653061233	-0.2799712438883557	0.012	0.022635262396371925	-0.3236556705596375	0.012	0.3357142857142857	0.1658058474402255	0.012	0.3253391852852173	-0.14880857304031958	0.01	-0.318787775513158	0.2740693673439848	0.01	0.0006590761637552951	0.31836734693877533	0.01	-0.03251868743701338	-0.3215629452160481	0.008	0.32857594536836976	0.1265260954479566	0.008	-0.28283869294767744	-0.24369191929722084	0.008	0.2966224878028126	-0.10541832852371824	0.006	-0.2645002879893584	0.26530612244897944	0.006	-0.06887755102040824	0.32380597475699496	0.006	-0.20524375912695927	-0.21516440413834717	0.004	-0.07144949710794557	-0.2719387755102043	0.004	0.110204081632653	0.08450499884991647	0.002
0.07040816326530605	-0.3046419594697019	0.014	-0.3199969977796103	-0.18000300222038998	0.014	0.2945229356909617	0.19234693877551004	0.014	-0.34037215194567	-0.27901560315637114	0.012	0.023979591836734628	-0.3223997048791218	0.012	0.3302047971108192	0.16693949098837005	0.012	0.3224489795918367	-0.1493542041829121	0.01	-0.3154250932410283	0.26644550140429335	0.01	0.002326915736769121	0.3166126300224833	0.01	-0.02953323724139538	-0.3183673469387757	0.008	0.3224489795918367	0.12749264664020243	0.008	-0.28112244897959193	-0.23944115874151733	0.008	0.29591836734693877	-0.10554300459100242	0.006	-0.2634416288479303	0.2630889833969676	0.006	-0.06444057198892657	0.31836734693877533	0.006	-0.20416222805535647	-0.2122448979591839	0.004	-0.07024136427783553	-0.270574962252777	0.004	0.10497994046882222	0.0876330016933119	0.002
0.07270031626780099	-0.3028098878138318	0.014	-0.3191996737824017	-0.17736293908852427	0.014	0.29035494937486717	0.19341617386466295	0.014	-0.3401761356812956	-0.2785714285714288	0.012	0.028227439246890647	-0.3183673469387757	0.012	0.3273903828667366	0.1675075763169367	0.012	0.3181830721303994	-0.15018427480837623	0.01	-0.3149117199814727	0.26530612244897944	0.01	0.0040816326530611555	0.3149046596842696	0.01	-0.029081632653061296	-0.3178692494524544	0.008	0.3180157587111893	0.12821984034384226	0.008	-0.2808391409918757	-0.2387755102040819	0.008	0.2954294028202205	-0.10563348445287375	0.006	-0.26151390038856304	0.25867346938775493	0.006	-0.06347360235227632	0.31713864254568275	0.006	-0.20255561998362698	-0.2066372526366883	0.004	-0.06887755102040824	-0.2692443963757203	0.004	0.09829435038720077	0.09150156798014591	0.002
0.077508149211297	-0.2989367206398687	0.014	-0.31769339971364247	-0.17244897959183694	0.014	0.287389724574237	0.19424292848698732	0.014	-0.33967309300452725	-0.2774281950453437	0.012	0.02943562449457453	-0.31719072653539115	0.012	0.3224489795918367	0.1684613993241812	0.012	0.3158163265306122	-0.15061793073531787	0.01	-0.314717869452707	0.2648739672819868	0.01	0.007272006891515833	0.3117346938775508	0.01	-0.026208203297729916	-0.3146081232328826	0.008	0.3126227221505279	0.12921401254334944	0.008	-0.2789520830469781	-0.23431322307547123	0.008	0.293025011858958	-0.10612244897959203	0.006	-0.2612244897959185	0.25801190947955677	0.006	-0.06224489795918375	0.31574050155264444	0.006	-0.2020346627672875	-0.20510819437556999	0.004	-0.0651073747018836	-0.26530612244897983	0.004	0.09693877551020402	0.09224259786749672	0.002
0.08367346938775504	-0.294110941196751	0.014	-0.3169100707161859	-0.16982462316136548	0.014	0.2826530612244898	0.19551989585633017	0.014	-0.33627572909878634	-0.2698467198808058	0.012	0.030612244897959117	-0.3161232284195182	0.012	0.3191213460087074	0.16912134600870726	0.012	0.3141905393400738	-0.15092523321762505	0.01	-0.3142857142857144	0.263854957740679	0.01	0.008975136944508275	0.30999554510777344	0.01	-0.023445377243436982	-0.31173469387755126	0.008	0.30918367346938774	0.12974302843141777	0.008	-0.27615309893279333	-0.22717350709605874	0.008	0.28928571428571426	-0.10683719777975491	0.006	-0.25932327018409984	0.25394203593834913	0.006	-0.05887310185782187	0.3117346938775508	0.006	-0.20153061224489807	-0.20339763116038137	0.004	-0.06373624612559241	-0.26381477428257116	0.004	0.09655773464934814	0.09247610199628678	0.002
0.08496258380671137	-0.2931258491128341	0.014	-0.3157640781289298	-0.16581632653061246	0.014	0.27993887811999124	0.19626540873223594	0.014	-0.33420819879807157	-0.26530612244897983	0.012	0.03537681504234717	-0.31173469387755126	0.012	0.3106636687968533	0.17096898426437096	0.012	0.30918367346938774	-0.15182859232010765	0.01	-0.3119836612335353	0.25867346938775493	0.01	0.010714285714285645	0.30835163616874517	0.01	-0.022448979591836806	-0.31066719158691425	0.008	0.30678343437986966	0.13025282213497152	0.008	-0.27548281092451554	-0.2255102040816329	0.008	0.2843489835105656	-0.10781837126566782	0.006	-0.2585142654770341	0.25204081632653047	0.006	-0.057370480449202295	0.3099764583263078	0.006	-0.20012161317534488	-0.19897959183673491	0.004	-0.06224489795918375	-0.26240708780163685	0.004	0.09591399320100573	0.09285714285714267	0.002
0.086701095255496	-0.2918367346938778	0.014	-0.3142857142857144	-0.16049666220546813	0.014	0.27602040816326534	0.19742027501453766	0.014	-0.3322716545336598	-0.2605854883234834	0.012	0.03633727771318313	-0.31082707363155077	0.012	0.30918367346938774	0.17127893489477117	0.012	0.3031984707445853	-0.15319847074458542	0.01	-0.3106563707494397	0.2556701598628051	0.01	0.014085059713232966	0.30510204081632636	0.01	-0.01980051818325568	-0.3077505022249079	0.008	0.3025510204081633	0.13109573420838846	0.008	-0.2751995756076013	-0.22480042439239908	0.008	0.2826530612244898	-0.10812733776906469	0.006	-0.2565013960876139	0.2473177226182259	0.006	-0.055612244897959254	0.30794912333063795	0.006	-0.19885910376374322	-0.19501844725666528	0.004	-0.058541039165043954	-0.2586734693877554	0.004	0.08805625324927337	0.097239926718661	0.002
0.09253063222314974	-0.28742859140682353	0.014	-0.3139917692669834	-0.15947761848811892	0.014	0.2708203624796294	0.19897959183673453	0.014	-0.3295343731815894	-0.2540241690999569	0.012	0.03724489795918361	-0.3100278384944532	0.012	0.30822056446756174	0.17148587059001053	0.012	0.30152875396157625	-0.15357328685475047	0.01	-0.3091423350886002	0.25204081632653047	0.01	0.015723589743033613	0.30347869178384984	0.01	-0.017178601450254113	-0.30510204081632675	0.008	0.29616024709952404	0.13241118147190434	0.008	-0.2744897959183675	-0.22289764178003377	0.008	0.27998724652316537	-0.10878826368091646	0.006	-0.25533171906408186	0.24466828093591814	0.006	-0.05313911734508119	0.30510204081632636	0.006	-0.1981309034846669	-0.19234693877551043	0.004	-0.05711146714470984	-0.2571742471410048	0.004	0.08367346938775504	0.09962975987781586	0.002
0.09693877551020402	-0.28418949558966516	0.014	-0.3139106470291774	-0.15918367346938794	0.014	0.2697100851374664	0.19930192187216014	0.014	-0.32869148408385146	-0.25204081632653086	0.012	0.04275915166796768	-0.30510204081632675	0.012	0.3040802288284354	0.17244897959183655	0.012	0.29591836734693877	-0.15478054518306675	0.01	-0.3076530612244899	0.24844884245326618	0.01	0.017346938775510135	0.3019892009237997	0.01	-0.015816326530612317	-0.30368483679369956	0.008	0.29591836734693877	0.13245807548499625	0.008	-0.2729113546597995	-0.2188775510204084	0.008	0.27346225911155037	-0.11019695298910154	0.006	-0.254591836734694	0.24283600383547158	0.006	-0.051241208573240195	0.3028404240798209	0.006	-0.1968576781385971	-0.18767400466920944	0.004	-0.055612244897959254	-0.255804592106828	0.004	0.07961228951435687	0.10206126910619348	0.002
0.10021620644158946	-0.28184885950281424	0.014	-0.3137735185190583	-0.15867147770273188	0.014	0.2693877551020408	0.1994021599886059	0.014	-0.32835331876673307	-0.25123851796796115	0.012	0.043342702985404956	-0.3045671927813236	0.012	0.3025510204081633	0.172791602222596	0.012	0.29231223949181434	-0.15557754561426354	0.01	-0.3067317910849587	0.24632943340483718	0.01	0.02111152989456946	0.2984693877551019	0.01	-0.013294684873818723	-0.3009910294118958	0.008	0.2957584099907978	0.13249310386834864	0.008	-0.2714974999167211	-0.21523719396083027	0.008	0.2693877551020408	-0.1111773714238524	0.006	-0.25284570952157054	0.2387755102040815	0.006	-0.04897959183673477	0.3004174221359851	0.006	-0.19627689813976607	-0.18571428571428594	0.004	-0.05174518769471974	-0.25204081632653086	0.004	0.07268672146204543	0.10612244897959164	0.002
0.10494503755036307	-0.2785714285714288	0.014	-0.3111617187063275	-0.1490423629263259	0.014	0.2687699556360618	0.19959739130271353	0.014	-0.32755102040816336	-0.24923945681971998	0.012	0.0438775510204081	-0.30411027976036725	0.012	0.29743482652014613	0.1739654387650439	0.012	0.2843124462470695	-0.1575242884468083	0.01	-0.30546399029307303	0.2432190923338891	0.01	0.022574178832187257	0.2970639747505545	0.01	-0.010723436008648552	-0.29846938775510223	0.008	0.2950142666887728	0.1326530612244896	0.008	-0.27030756354379415	-0.2122448979591839	0.008	0.2630357794147415	-0.11275510204081651	0.006	-0.2513786716863509	0.23535602219120008	0.006	-0.047232890847017206	0.2984693877551019	0.006	-0.19596333339876565	-0.18464891149919388	0.004	-0.050370566671157226	-0.2506498414921084	0.004	0.07122503622597574	0.10693932194026133	0.002
0.1080236539928353	-0.27639100093161106	0.014	-0.31036684937664527	-0.14591836734693897	0.014	0.25956261221074417	0.20241975506788687	0.014	-0.32594763261693727	-0.24540816326530637	0.012	0.050391841720496995	-0.29846938775510223	0.012	0.29591836734693877	0.17434112695062867	0.012	0.2826530612244898	-0.1578851262286033	0.01	-0.30355333650530486	0.2387755102040815	0.01	0.023979591836734628	0.2958127474283036	0.01	-0.009183673469387825	-0.2969144301947364	0.008	0.2902761404473428	0.13364348738611817	0.008	-0.26814187530434525	-0.20589697734516163	0.008	0.2628083838126767	-0.11280838381267688	0.006	-0.25012106608995205	0.23214285714285698	0.006	-0.04496430711564024	0.2958520194149719	0.006	-0.19489795918367359	-0.18044259922572914	0.004	-0.04897959183673477	-0.24941931427515474	0.004	0.07040816326530605	0.10739128163494534	0.002
0.110204081632653	-0.27488999781689477	0.014	-0.30909091378170417	-0.14072356684292878	0.014	0.25612244897959185	0.2034885993531637	0.014	-0.32447340237377165	-0.24185312823847363	0.012	0.05045451458481141	-0.29841369825828107	0.012	0.2933845854548112	0.1749827614839641	0.012	0.281627464677862	-0.15815807692276013	0.01	-0.30285470787994484	0.23694121048740202	0.01	0.02836616933464062	0.2918367346938774	0.01	-0.006689657296391527	-0.29433075086687405	0.008	0.28928571428571426	0.13384716357782944	0.008	-0.2679887408385723	-0.20548064691653012	0.008	0.2626644471347629	-0.11284575694686994	0.006	-0.24951681197597111	0.2305852288403554	0.006	-0.04234693877551028	0.29313217027611327	0.006	-0.1931811091064062	-0.17416582966910432	0.004	-0.044713766796919026	-0.24540816326530637	0.004	0.06726318298588685	0.10926742925901084	0.002
0.11595766699674123	-0.27105970781306804	0.014	-0.30851874225850384	-0.13842003325170055	0.014	0.24962133103589584	0.20574378001548752	0.014	-0.3231685742230852	-0.2387755102040819	0.012	0.051142665475879076	-0.29783692636085574	0.012	0.28679438081884456	0.17659029918619132	0.012	0.2776738170477786	-0.15918367346938794	0.01	-0.3010204081632654	0.23223949424750814	0.01	0.029529000167034324	0.2907534899629526	0.01	-0.0040693833655642865	-0.2918367346938778	0.008	0.2848090627432127	0.13480906274321255	0.008	-0.267857142857143	-0.2050943791611118	0.008	0.25612244897959185	-0.1143362797868406	0.006	-0.24795918367346953	0.22660263140290257	0.006	-0.041147700200214715	0.2918367346938774	0.006	-0.19270123334752434	-0.17244897959183694	0.004	-0.043516658195019466	-0.24423844384579718	0.004	0.0628052922815178	0.11178488411825235	0.002
0.12092827417559987	-0.2678472360284819	0.014	-0.3070484579848605	-0.13265306122449	0.014	0.24921549611287946	0.2058865447034469	0.014	-0.320734479456363	-0.23232674503343323	0.012	0.05714285714285708	-0.2927728064783215	0.012	0.2826530612244898	0.1775997612666135	0.012	0.27635022316233626	-0.1595134884684589	0.01	-0.3009924240631258	0.23217084124299658	0.01	0.030612244897959117	0.28981811146711356	0.01	-0.002551020408163335	-0.2903486943122276	0.008	0.2826530612244898	0.1352509789571312	0.008	-0.26566717534394935	-0.19897959183673491	0.008	0.2522174078144752	-0.11548271393692439	0.006	-0.24764485022075017	0.22582453753435183	0.006	-0.038581050262342896	0.28896997014582027	0.006	-0.19214755614757134	-0.16969857655573473	0.004	-0.04234693877551028	-0.24323589641538504	0.004	0.0612078261291183	0.11275510204081612	0.002
0.12346938775510198	-0.2661707083023208	0.014	-0.3060051816135144	-0.127668287774241	0.014	0.24285714285714285	0.20806169873090366	0.014	-0.32050531091336154	-0.23172980070927998	0.012	0.05764787347691583	-0.2923417510279365	0.012	0.2763396131089553	0.17940083759875097	0.012	0.27602040816326534	-0.15959538734124043	0.01	-0.3009809252784235	0.23214285714285698	0.01	0.03586539994348493	0.2852040816326529	0.01	0.000015733859837276012	-0.28777083590065394	0.008	0.27915064097693554	0.1361554814720439	0.008	-0.2645089261488641	-0.1956951554837893	0.008	0.2446037218660273	-0.11764117609315657	0.006	-0.24751690222255307	0.2255102040816325	0.006	-0.03571428571428579	0.28608114321585176	0.006	-0.19058405331702874	-0.1634975793360328	0.004	-0.03743985446863208	-0.2387755102040819	0.004	0.05714285714285708	0.11507938211595016	0.002
0.12399781073667412	-0.26583454543055196	0.014	-0.3050964856220462	-0.12346383256082186	0.014	0.23975076184057809	0.20913851694261873	0.014	-0.31807189667618846	-0.2255102040816329	0.012	0.05828096352120656	-0.2918367346938778	0.012	0.2754456614090624	0.17965637940726398	0.012	0.2754554935670745	-0.1597485880655788	0.01	-0.30095615938042075	0.23207860836001235	0.01	0.0365903798112219	0.2845495634846912	0.01	0.0027951997077069416	-0.2852040816326533	0.008	0.2740639506199852	0.13732925674243393	0.008	-0.26127829383146145	-0.1857680897498289	0.008	0.24285714285714285	-0.11811848365596714	0.006	-0.24724975214582198	0.22480077255398498	0.006	-0.03487585821584987	0.2852040816326529	0.006	-0.18946648509082187	-0.15918367346938794	0.004	-0.036552325896969357	-0.2379374700213983	0.004	0.05436412481314541	0.11660902277232896	0.002
0.1248542568362293	-0.26530612244897983	0.014	-0.30420687799108204	-0.11938775510204101	0.014	0.23143558066369757	0.2122448979591835	0.014	-0.3170170745901149	-0.2227788437772324	0.012	0.06377551020408156	-0.2873409236525602	0.012	0.2693877551020408	0.18133006695845977	0.012	0.27108459180076455	-0.1608805101681117	0.01	-0.2991080198229099	0.22742259242198798	0.01	0.03724489795918361	0.28400162496505277	0.01	0.0040816326530611555	-0.28398091552272475	0.008	0.2693877551020408	0.1385212626134712	0.008	-0.26126027691687415	-0.18571428571428594	0.008	0.2418657154230369	-0.11839632766793506	0.006	-0.24391575578932495	0.21628832584332808	0.006	-0.03209177679037376	0.28219393749534044	0.006	-0.1882471292208126	-0.15256919730979993	0.004	-0.03571428571428579	-0.23721221201800652	0.004	0.04966347590735613	0.11938775510204062	0.002
0.13010204081632648	-0.26198416475447306	0.014	-0.30365791869292635	-0.11675024457238008	0.014	0.23008063225002812	0.21273369347451776	0.014	-0.31558345354474954	-0.2188775510204084	0.012	0.06494520921400045	-0.2863737806425722	0.012	0.2659667516847415	0.1822932822969862	0.012	0.2693877551020408	-0.16131879722827802	0.01	-0.29834274392065213	0.2255102040816325	0.01	0.04362735801110682	0.2785714285714284	0.01	0.0068227999113117145	-0.2813125958296794	0.008	0.26646383887070896	0.1392857142857141	0.008	-0.26125142890370884	-0.1856873466064956	0.008	0.23860075974335768	-0.11938775510204101	0.006	-0.24230777275830104	0.2122448979591835	0.006	-0.029081632653061296	0.27925294521350374	0.006	-0.18823847142607855	-0.15252418571179294	0.004	-0.029479460309080864	-0.2317450294868378	0.004	0.04598176082224892	0.12149196490388145	0.002
0.1321280973034518	-0.2606995258748807	0.014	-0.30173753855427715	-0.10683957937060376	0.014	0.22959183673469385	0.21291344777115945	0.014	-0.3142857142857144	-0.21529563260473353	0.012	0.06645879372867726	-0.2852040816326533	0.012	0.25670969827277973	0.18512703642109765	0.012	0.2664189195427329	-0.16215250902869588	0.01	-0.29672062663290216	0.22121042255126921	0.01	0.04376081933361588	0.2784546968846362	0.01	0.009883164438447084	-0.2785714285714288	0.008	0.26349554189826213	0.14002615414315991	0.008	-0.2612244897959185	-0.1855996963563688	0.008	0.23622448979591837	-0.12007060237568923	0.006	-0.24040490607003837	0.20653386944016566	0.006	-0.028408799978568725	0.2785714285714284	0.006	-0.18665971340930287	-0.14591836734693897	0.004	-0.02426856944614642	-0.2273297939359425	0.004	0.0438775510204081	0.12269434380296813	0.002
0.13553158891101902	-0.2586734693877554	0.014	-0.3015875556360238	-0.10612244897959203	0.014	0.22847467625787168	0.21336205843600567	0.014	-0.3134493014844151	-0.21308131076048323	0.012	0.07040816326530605	-0.2820726708280859	0.012	0.25612244897959185	0.18529355426622557	0.012	0.2606534733954321	-0.16371469788522824	0.01	-0.29542246015086854	0.2178428459715804	0.01	0.0438775510204081	0.27835998946540724	0.01	0.010714285714285645	-0.27780491536088825	0.008	0.2627551020408163	0.14022627566750723	0.008	-0.25912100319882947	-0.17908163265306143	0.008	0.23162614616975163	-0.12142206453709879	0.006	-0.2394573081719407	0.2037430224576547	0.006	-0.025496770081389702	0.2755236380818755	0.006	-0.18593985132645804	-0.1416111690817055	0.004	-0.022448979591836806	-0.2257672620736027	0.004	0.03765661742636735	0.12643212763044887	0.002
0.13673469387755097	-0.2579383022774528	0.014	-0.30150769189720134	-0.10563516524565612	0.014	0.22049652603662157	0.2164148933835602	0.014	-0.31314909227807336	-0.2122448979591839	0.012	0.07235265530436887	-0.28051592061049163	0.012	0.2558049330495294	0.18539676978422312	0.012	0.25612244897959185	-0.16494100555279936	0.01	-0.29322923237634113	0.2122448979591835	0.01	0.04507774247788024	0.2773712371139563	0.01	0.013732993706720755	-0.27495748350263943	0.008	0.2614550182009281	0.14058579812560235	0.008	-0.2580332692714513	-0.1756402001163041	0.008	0.22959183673469385	-0.12206906388719192	0.006	-0.23777052681340347	0.19897959183673453	0.006	-0.022448979591836806	0.272636707228107	0.006	-0.18494571740208549	-0.1359661255653509	0.004	-0.022313670293357426	-0.22564551338011227	0.004	0.035595797417576666	0.12766950870487206	0.002
0.14039414512521953	-0.25570026757419945	0.014	-0.3010204081632654	-0.10288724498549394	0.014	0.21632653061224488	0.2181307766715857	0.014	-0.31252768470081976	-0.2104868683742893	0.012	0.07495108611694382	-0.2785714285714288	0.012	0.25482434198601306	0.18571428571428555	0.012	0.25041491925539716	-0.16674144986764228	0.01	-0.2918361261576075	0.20816387384239243	0.01	0.051013045897156814	0.2724416173257282	0.01	0.01720868563506492	-0.2719387755102043	0.008	0.25612244897959185	0.14190252405903725	0.008	-0.2570918627986104	-0.17244897959183694	0.008	0.22562270340862273	-0.12335688842811215	0.006	-0.23697307877047016	0.1967003906172849	0.006	-0.021737344261700035	0.27193877551020396	0.006	-0.1842192401806707	-0.13265306122449	0.004	-0.022151990689966438	-0.2255102040816329	0.004	0.030612244897959117	0.13048957458631832	0.002
0.14336734693877545	-0.2539936085672063	0.014	-0.3003961596688021	-0.09948979591836754	0.014	0.21452874727396815	0.218877551020408	0.014	-0.309947193461565	-0.20331811266088426	0.012	0.07704081632653054	-0.27696648849776395	0.012	0.24948979591836734	0.1873822381437549	0.012	0.24771032465307144	-0.16759579779590836	0.01	-0.2891155986725395	0.20034008846845755	0.01	0.05165581002300611	0.27193877551020396	0.01	0.017346938775510135	-0.2718151264681386	0.008	0.25303380165055783	0.14282972001790456	0.008	-0.2554163523750166	-0.16664084217093503	0.008	0.22156762447715717	-0.12462884896695331	0.006	-0.23469387755102053	0.18951071322846777	0.006	-0.018796260426730636	0.2689588416140856	0.006	-0.18388219652293503	-0.13040351776277956	0.004	-0.015088183601294936	-0.2196056939497258	0.004	0.029250891542576353	0.13129170786910685	0.002
0.14676921547056254	-0.25204081632653086	0.014	-0.29950958708879494	-0.09436796393161356	0.014	0.21108319517540555	0.22026686864479317	0.014	-0.3084778911447013	-0.19897959183673491	0.012	0.0798735257706126	-0.2747714849542864	0.012	0.24572182209781576	0.18857896495495846	0.012	0.24285714285714285	-0.16907945143985384	0.01	-0.2886318834690047	0.19897959183673453	0.01	0.05714285714285708	0.26752752993283035	0.01	0.020747982957333287	-0.26870716663080296	0.008	0.24296060917912715	0.14581490102495429	0.008	-0.2550390456898311	-0.16536911757547537	0.008	0.21751510455900228	-0.1260204081632655	0.006	-0.23373511397149774	0.18667304929380835	0.006	-0.015816326530612317	0.2662223991321894	0.006	-0.1822152521433275	-0.11997035418414395	0.004	-0.014153323358664855	-0.2188775510204084	0.004	0.026936652732881875	0.1326530612244896	0.002
0.1488017166899954	-0.2508425330165263	0.014	-0.2992586566178949	-0.09285714285714305	0.014	0.20618555264150762	0.2223858759299208	0.014	-0.3076530612244899	-0.19649842903854073	0.012	0.08367346938775504	-0.27201910454725503	0.012	0.24285714285714285	0.189554790724192	0.012	0.2402867943486399	-0.16987863108333398	0.01	-0.2884049046293813	0.19832978924816969	0.01	0.05836732443814556	0.2665305897442679	0.01	0.023979591836734628	-0.2659863836679091	0.008	0.24285714285714285	0.145844494845133	0.008	-0.254591836734694	-0.16373182725634902	0.008	0.21632653061224488	-0.12640774080715309	0.006	-0.23344298607153305	0.18571428571428555	0.006	-0.014851392452880736	0.26530612244897944	0.006	-0.1820988268311639	-0.11938775510204101	0.004	-0.009183673469387825	-0.21486273725440527	0.004	0.020856344914020778	0.13616246736300025	0.002
0.14999999999999997	-0.25017971255614113	0.014	-0.2989338460555348	-0.09077058074941245	0.014	0.2030612244897959	0.22370629381461937	0.014	-0.3065850794905177	-0.19341492050948259	0.012	0.08378347835371504	-0.2719387755102043	0.012	0.23698893451038958	0.19158249406103883	0.012	0.23622448979591837	-0.17123750830556694	0.01	-0.28775510204081645	0.19636291940833142	0.01	0.05998353390691065	0.26530612244897944	0.01	0.02477115711038842	-0.26530612244897983	0.008	0.24279996298956621	0.14586118747936194	0.008	-0.2532887294209941	-0.15918367346938794	0.008	0.2116360200300708	-0.1279625506423159	0.006	-0.23290590273853798	0.18392631090180298	0.006	-0.01199022952778443	0.2624995663905828	0.006	-0.18204435369054311	-0.11897605447272247	0.004	-0.007763661918978625	-0.2136649095095931	0.004	0.017346938775510135	0.1383494660541454	0.002
0.15416053773830152	-0.2478802785882293	0.014	-0.29770888353497615	-0.08290336136298335	0.014	0.20179622252019236	0.22424520211202895	0.014	-0.3055567951654635	-0.19025067271648405	0.012	0.08751143544486316	-0.26914408850608795	0.012	0.23584406852645423	0.1919665175060459	0.012	0.23265798518501826	-0.17244897959183694	0.01	-0.2863682670827029	0.19234693877551004	0.01	0.06377551020408156	0.26235290769939484	0.01	0.02786971151080356	-0.2625635890618243	0.008	0.24261865898332952	0.14591836734693858	0.008	-0.25212670721183517	-0.15501614993102228	0.008	0.20555115401845342	-0.1301631316958325	0.006	-0.23059320785434032	0.17654964928851677	0.006	-0.009183673469387825	0.26000118316022897	0.006	-0.18163265306122459	-0.11610186564353922	0.004	-0.005953119380517914	-0.2122448979591839	0.004	0.015749952296980656	0.1392857142857141	0.002
0.15732485219405842	-0.24610036239814034	0.014	-0.29716638167374376	-0.07959183673469408	0.014	0.19901281990849634	0.2255102040816325	0.014	-0.30399478241570305	-0.18571428571428594	0.012	0.09030612244897954	-0.26718575952879287	0.012	0.23479610443901194	0.19234693877551004	0.012	0.23034750353683242	-0.1732046463939755	0.01	-0.2850406770703375	0.1884287106847645	0.01	0.06583331090316619	0.26073127008683955	0.01	0.030612244897959117	-0.2603258922343176	0.008	0.23622448979591837	0.14784632831208225	0.008	-0.2504343693592044	-0.14839355303267385	0.008	0.2030612244897959	-0.1309932608482653	0.006	-0.22943187815829882	0.17244897959183655	0.006	-0.007739484515716415	0.25867346938775493	0.006	-0.18030541694473579	-0.10744968509608081	0.004	-0.00033971734137246655	-0.20782354796475028	0.004	0.012516171926497706	0.14108760049792615	0.002
0.16326530612244894	-0.24284385976562706	0.014	-0.29665429116746816	-0.0752257197388968	0.014	0.1964285714285714	0.22665109717142165	0.014	-0.3033129636010808	-0.18342173027647055	0.012	0.09296917298753254	-0.26530612244897983	0.012	0.22959183673469385	0.19417323708245882	0.012	0.22959183673469385	-0.17347018086285218	0.01	-0.28417234096250893	0.18571428571428555	0.01	0.06863908637375811	0.25867346938775493	0.01	0.0325983175873679	-0.2586734693877554	0.008	0.23262522096463728	0.14895175157688198	0.008	-0.24978333490576776	-0.14591836734693897	0.008	0.2018679602841965	-0.1314597970188906	0.006	-0.22806122448979604	0.16751637921714782	0.006	-0.005078284387160228	0.25614620540875804	0.006	-0.18008675176399838	-0.10612244897959203	0.004	0.0040816326530611555	-0.20443708598758098	0.004	0.010714285714285645	0.14222672905912323	0.002
0.1659422089464772	-0.24145241302811016	0.014	-0.2961260092115253	-0.07122092956398525	0.014	0.19262688251827967	0.22834116823256526	0.014	-0.3019746458421305	-0.17908163265306143	0.012	0.0952705390024731	-0.26363788594124893	0.012	0.22604580073177227	0.19543355583381294	0.012	0.22800545037129272	-0.17403536595523808	0.01	-0.2825367775871566	0.18049596126062573	0.01	0.07040816326530605	0.2573392316335547	0.01	0.035100399666730245	-0.256528971095302	0.008	0.22959183673469385	0.14995676527550486	0.008	-0.24941315075371817	-0.14446440026669033	0.008	0.19875808392383904	-0.13265306122449	0.006	-0.2276746151671945	0.1662029358532136	0.006	-0.002551020408163335	0.2539654482247429	0.006	-0.17992386639044552	-0.10441366230881298	0.004	0.007184212498976158	-0.2020821716826499	0.004	0.00448795799427985	0.14591836734693858	0.002
0.17123163528500074	-0.2387755102040819	0.014	-0.2955351159930593	-0.0663265306122451	0.014	0.1897959183673469	0.22968279969925864	0.014	-0.3010204081632654	-0.17591296451956667	0.012	0.09693877551020402	-0.2624697273823035	0.012	0.22295918367346937	0.19660830781563363	0.012	0.22050577096562346	-0.17662821994521552	0.01	-0.2818506803799152	0.17835340125273783	0.01	0.07341438304249946	0.25504703610372387	0.01	0.03724489795918361	-0.25483371530520665	0.008	0.22350242981153154	0.1520077742701009	0.008	-0.2481791778321643	-0.13928571428571448	0.008	0.1964285714285714	-0.1335034834857702	0.006	-0.2273968315540161	0.16515193359483213	0.006	-0.0003885504701848946	0.25204081632653047	0.006	-0.17874949903893392	-0.09574029687943372	0.004	0.011396022914046348	-0.19897959183673491	0.004	0.004228242629934809	0.14606497732381224	0.002
0.1747150004431784	-0.23695989840236237	0.014	-0.29485883833866106	-0.06016496078764071	0.014	0.18463562437831701	0.23214285714285698	0.014	-0.3001934937238796	-0.17327589403122276	0.012	0.10315557931138668	-0.2582576201277135	0.012	0.21679918891847721	0.19897959183673453	0.012	0.21632653061224488	-0.1781940244585184	0.01	-0.28112244897959193	0.17591326912659283	0.01	0.07704081632653054	0.2524733394990641	0.01	0.04071300288990376	-0.25204081632653086	0.008	0.22268307374173135	0.15227491047642505	0.008	-0.24795918367346953	-0.13832978321419134	0.008	0.19220668282333203	-0.13506382568047512	0.006	-0.22574560518294234	0.15918367346938755	0.006	0.0019403783222767413	0.24989956199574606	0.006	-0.17842159112812786	-0.09285714285714305	0.004	0.014808840575856533	-0.19644149363708133	0.004	0.0040816326530611555	0.1461534768609938	0.002
0.1765306122448979	-0.23603613256321415	0.014	-0.29476694899960987	-0.05931468365345171	0.014	0.18362954103110365	0.23260913286783821	0.014	-0.29994687371746975	-0.17244897959183694	0.012	0.10357142857142851	-0.2579853570884214	0.012	0.21645482325943677	0.1991078844839264	0.012	0.21398537715187133	-0.17908163265306143	0.01	-0.2800425902822156	0.17244897959183655	0.01	0.07764416695822872	0.25204081632653047	0.01	0.042442434148232816	-0.25060569945435557	0.008	0.2219057404764675	0.15255102040816307	0.008	-0.24685597701623246	-0.13375626788172706	0.008	0.1897959183673469	-0.13602499648553049	0.006	-0.22482765634515012	0.155784588552809	0.006	0.0040816326530611555	0.2481087381851477	0.006	-0.17803395348744797	-0.08925844328336643	0.004	0.017346938775510135	-0.19460128942826138	0.004	0.0034780987814649446	0.14652190121853478	0.002
0.18178080437642294	-0.23352531807255686	0.014	-0.2940349871830585	-0.05306122448979612	0.014	0.18178080437641717	0.23352531807256224	0.014	-0.2995067000100567	-0.17093527143862822	0.012	0.10558529501712027	-0.2566596029420636	0.012	0.21632653061224488	0.1991590110132274	0.012	0.21084262167515	-0.18023037677719103	0.01	-0.2787475132050398	0.16819126230516418	0.01	0.08111431112685787	0.2494816580656333	0.01	0.0438775510204081	-0.2495067618378688	0.008	0.21632653061224488	0.15444920592586794	0.008	-0.24657532751147782	-0.13265306122449	0.008	0.1841493256510215	-0.13829965394081542	0.006	-0.22402991879675824	0.15255102040816307	0.006	0.00721612239510283	0.24540816326530598	0.006	-0.17739648458062576	-0.08382800521529292	0.004	0.022535322018798137	-0.19090266895757393	0.004	-0.0042019242710402424	0.15090011654528615	0.002
0.1836295410311008	-0.23260913286783574	0.014	-0.29361994290673005	-0.04719638362388254	0.014	0.1765306122448979	0.23603613256321335	0.014	-0.29716954750935043	-0.163034534123303	0.012	0.110204081632653	-0.2535775102512893	0.012	0.21602620781347998	0.19927991463549943	0.012	0.2070448051893954	-0.18173070501468644	0.01	-0.2768773566336513	0.16157123418467143	0.01	0.08367346938775504	0.2477248917192581	0.01	0.04913666310782322	-0.24540816326530637	0.008	0.2128066319907787	0.15566377484792138	0.008	-0.24623333722092924	-0.1309272147719497	0.008	0.18273151276250432	-0.13885396174209638	0.006	-0.22275437040754037	0.14724416632590742	0.006	0.009066861351256473	0.2437607389022768	0.006	-0.1768406988185753	-0.07959183673469408	0.004	0.023979591836734628	-0.18993020201452943	0.004	-0.009183673469387825	0.15378471293315116	0.002
0.18463562437830675	-0.23214285714285737	0.014	-0.29348599784906143	-0.045526814175592116	0.014	0.17471500044317756	0.23695989840236112	0.014	-0.29600554213128427	-0.15918367346938794	0.012	0.11112412575614097	-0.25296086045001887	0.012	0.2069292828692493	0.20284765021618792	0.012	0.2030612244897959	-0.1832164860130771	0.01	-0.27615217572483425	0.15918367346938755	0.01	0.08701768236958896	0.24540816326530598	0.01	0.04989832965885799	-0.24479628884253177	0.008	0.2096938775510204	0.15682041222145132	0.008	-0.24444458802196636	-0.12290235075354417	0.008	0.18171454564600462	-0.13928571428571448	0.006	-0.22241822142310785	0.14591836734693858	0.006	0.010714285714285645	0.24242537793465274	0.006	-0.1765084654826385	-0.07446764915610798	0.004	0.030025223811961484	-0.18571428571428594	0.004	-0.012607259219043584	0.1557600877197318	0.002
0.1897959183673469	-0.2296827996992511	0.014	-0.2930414029240273	-0.03979591836734714	0.014	0.17123163528499624	0.2387755102040815	0.014	-0.2943340051864003	-0.15260477032380415	0.012	0.11259056040122369	-0.25204081632653086	0.012	0.2030612244897959	0.204393924173317	0.012	0.2012942382306537	-0.18394729945514374	0.01	-0.27581608884002945	0.15785738054772555	0.01	0.08893737742672883	0.24403941824305528	0.01	0.05484315389427646	-0.2410752134526625	0.008	0.2034124174819968	0.15918367346938755	0.008	-0.24372999469083054	-0.11938775510204101	0.008	0.1765306122448979	-0.14138432470780882	0.006	-0.222222781087777	0.14512415768773312	0.006	0.015090502241534808	0.2387755102040815	0.006	-0.1762358861935587	-0.071723297479911	0.004	0.03036546212121164	-0.18546750293753847	0.004	-0.01846355722962021	0.15918367346938755	0.002
0.19262688251827337	-0.22834116823255934	0.014	-0.2927148920724521	-0.03483612833571148	0.014	0.16326530612244894	0.24284385976562148	0.014	-0.29429609061663126	-0.15245935592275378	0.012	0.11683673469387748	-0.24930321869161826	0.012	0.19759086393386854	0.20677453740325616	0.012	0.19705120159218945	-0.18571428571428594	0.01	-0.2744897959183675	0.15286020148226523	0.01	0.09030612244897954	0.24313099065364313	0.01	0.05714285714285708	-0.23932234815188352	0.008	0.2031543786456018	0.15927682762519343	0.008	-0.24270887502395808	-0.11413744645252957	0.008	0.17331021565526764	-0.1426979707573087	0.006	-0.22142857142857153	0.14160507211378773	0.006	0.016302419588020534	0.2377309910165919	0.006	-0.17578769694487437	-0.0663265306122451	0.004	0.030612244897959117	-0.1853058165959146	0.004	-0.0209726284585187	0.16066002460270568	0.002
0.1964285714285714	-0.2266510971714117	0.014	-0.2925113609338232	-0.031286871137904876	0.014	0.15732485219405554	0.24610036239813707	0.014	-0.29256175713698307	-0.14591836734693897	0.012	0.11920161450539693	-0.24777304307682582	0.012	0.1934137734577511	0.2086270428687793	0.012	0.1966067927264663	-0.18589250701218085	0.01	-0.2744228644211162	0.15261795190541436	0.01	0.09681509791610551	0.2387755102040815	0.01	0.057451224674728685	-0.2390838777359535	0.008	0.2030612244897959	0.15931044193563024	0.008	-0.24224942828319962	-0.11183220436986191	0.008	0.16602183203281004	-0.14591836734693897	0.006	-0.22087617826912462	0.1392857142857141	0.006	0.017346938775510135	0.2368794787121721	0.006	-0.17530668007818348	-0.06000055762920399	0.004	0.031878492353842464	-0.18444803825840259	0.004	-0.022448979591836806	0.1615483603035932	0.002
0.1990128199084722	-0.2255102040816329	0.014	-0.2921780862380209	-0.02653061224489816	0.014	0.15416053773830973	0.2478802785882207	0.014	-0.2915818123691911	-0.14209165701856433	0.012	0.12310666630688677	-0.24540816326530637	0.012	0.1897959183673469	0.21019352634957958	0.012	0.1964285714285714	-0.18596455870252543	0.01	-0.2744041409496741	0.15255102040816307	0.01	0.09688832015958782	0.2387250548534653	0.01	0.05788176677470782	-0.2387755102040819	0.008	0.20284828132342198	0.1593966166357615	0.008	-0.2410606121499214	-0.10612244897959203	0.008	0.16408215642637156	-0.1467352176508616	0.006	-0.21973650185900703	0.1343451307940541	0.006	0.02364851283924369	0.23181177814536605	0.006	-0.17526055417224015	-0.059433323378780545	0.004	0.0382175016799365	-0.18005423637381432	0.004	-0.028226401508795528	0.1649610953863463	0.002
0.20179622252018445	-0.22424520211202145	0.014	-0.29207456591626724	-0.022211148369447393	0.014	0.14999999999999997	0.25017971255613886	0.014	-0.28982414096304915	-0.13472210014672267	0.012	0.12346938775510198	-0.24518230929178536	0.012	0.18836733472456524	0.21081631431640183	0.012	0.1959945017543431	-0.18614835538851424	0.01	-0.27437500278022897	0.15243622727002457	0.01	0.09693877551020402	0.23869145118966512	0.01	0.06377551020408156	-0.23442469878762173	0.008	0.19355354886297033	0.16294130396501097	0.008	-0.2402137836988428	-0.10060254283176975	0.008	0.16326530612244894	-0.1471076921295305	0.006	-0.2193242095782992	0.1326530612244896	0.006	0.026650583217747492	0.2294718657618441	0.006	-0.1750000000000001	-0.05557235950536263	0.004	0.039724506608132794	-0.17908163265306143	0.004	-0.029337610774110803	0.16556034840956257	0.002
0.2030612244897959	-0.22370629381460835	0.014	-0.29190961837154206	-0.017419822453174784	0.014	0.1488017166899945	0.25084253301652504	0.014	-0.2893232694701642	-0.13265306122449	0.012	0.12741354720202855	-0.24271966965100844	0.012	0.18530259603501284	0.2122448979591835	0.012	0.19191453856963878	-0.1878329059165778	0.01	-0.27303514504741727	0.14737301821788878	0.01	0.09717278732900837	0.23854149838527716	0.01	0.06508074121582212	-0.23344808815459792	0.008	0.1897959183673469	0.1644939122321516	0.008	-0.23978040293380073	-0.09794366823992326	0.008	0.16107095254131187	-0.14811272092807604	0.006	-0.2188571997058151	0.13008168950173318	0.006	0.030612244897959117	0.22634195933464227	0.006	-0.174820641708214	-0.05306122448979612	0.004	0.0438775510204081	-0.17629266340111213	0.004	-0.02977146580489675	0.16581632653061207	0.002
0.20618555264152696	-0.22238587592990183	0.014	-0.29178543829973963	-0.013265306122449177	0.014	0.14676921547056107	0.25204081632653047	0.014	-0.2890274333973421	-0.13138072986796437	0.012	0.13010204081632648	-0.24114888672576396	0.012	0.18316326530612242	0.21321161658103852	0.012	0.1897959183673469	-0.1887149864694164	0.01	-0.2726451027230808	0.14591836734693858	0.01	0.10489843557913346	0.23346986415056195	0.01	0.06696383952215047	-0.23214285714285737	0.008	0.18662300586081038	0.16581632653061207	0.008	-0.238931727650038	-0.09285714285714305	0.008	0.15663265306122445	-0.15008821716589174	0.006	-0.21743391673752888	0.12338240979308329	0.006	0.031072210955980135	0.2259701701396535	0.006	-0.17443492383597542	-0.0469936475925963	0.004	0.046151833295587134	-0.17472326186701598	0.004	-0.03571428571428579	0.16915917951428658	0.002
0.2110831951753984	-0.2202668686447864	0.014	-0.29171442707256884	-0.009305981090696778	0.014	0.14336734693877545	0.2539936085672063	0.014	-0.28783797303044806	-0.1260204081632655	0.012	0.13415678269328904	-0.2387755102040819	0.012	0.17926770569088377	0.21498199140516935	0.012	0.1844576642726992	-0.19105253980893366	0.01	-0.2720455894650284	0.14347416089359946	0.01	0.10705522512474314	0.23214285714285698	0.01	0.07040816326530605	-0.2296809742722223	0.008	0.18415269568569045	0.1668057569101801	0.008	-0.23835767940772143	-0.08919334100044216	0.008	0.15493004097976382	-0.15084840832670282	0.006	-0.2166746793323072	0.11938775510204062	0.006	0.03169281999489119	0.2255102040816325	0.006	-0.17437384242236756	-0.04580241385093908	0.004	0.04977397558021241	-0.17244897959183694	0.004	-0.03791796970297026	0.17024529560315207	0.002
0.21632653061224488	-0.21804330482751794	0.014	-0.291652425041226	-0.0038973230004097246	0.014	0.14039414512522022	0.25570026757419967	0.014	-0.28775510204081645	-0.12563044431831275	0.012	0.13576576566638593	-0.23780658199291682	0.012	0.1765306122448979	0.21624977074745802	0.012	0.18264319737459284	-0.19182687084398084	0.01	-0.2703688090377794	0.1367740481050777	0.01	0.110204081632653	0.23014722630435303	0.01	0.07282775955166304	-0.22792980036798988	0.008	0.18066381255924444	0.16831577927749006	0.008	-0.2373811507414946	-0.08227910992516817	0.008	0.14999999999999997	-0.15306405099856094	0.006	-0.21561508809869337	0.11357427177216246	0.006	0.03724489795918361	0.22125780392773775	0.006	-0.1740454928993531	-0.03979591836734714	0.004	0.05051020408163259	-0.17196743729183797	0.004	-0.041594103517002615	0.17244897959183655	0.002
0.22049652603661593	-0.21641489338355496	0.014	-0.2915626992742345	-1.960237527853792e-16	0.014	0.13673469387755097	0.2579383022774536	0.014	-0.28662566120499117	-0.12051719593786628	0.012	0.13673469387755097	-0.23726074186259102	0.012	0.17033886119048394	0.21931845302721853	0.012	0.18151222281883597	-0.19234693877551043	0.01	-0.26930726809143757	0.1326530612244896	0.01	0.11303682421704253	0.22834294666602203	0.01	0.07643600124381603	-0.2255102040816329	0.008	0.1765306122448979	0.17005692366145983	0.008	-0.23694466755703414	-0.07959183673469408	0.008	0.1459034081614084	-0.1550870816307964	0.006	-0.21535382204246556	0.11219719836569761	0.006	0.038580070240182396	0.2202127233014068	0.006	-0.1737927960167168	-0.03437046928940596	0.004	0.05419103067842167	-0.16949715312740152	0.004	-0.04234693877551028	0.17287945900946508	0.002
0.22847467625787882	-0.21336205843599892	0.014	-0.29165242504122874	0.0038973230004120747	0.014	0.1355315889110207	0.25867346938775493	0.014	-0.2863879225920378	-0.11938775510204101	0.012	0.14020772447860108	-0.23530247960303174	0.012	0.168550445554165	0.22022506464991642	0.012	0.1765306122448979	-0.19456028366179	0.01	-0.2679617850560065	0.12612505036212857	0.01	0.11683673469387748	0.22608570284357563	0.01	0.07704081632653054	-0.22509172371577307	0.008	0.1748507469333503	0.17076911428028893	0.008	-0.23672412239349555	-0.07756159189221908	0.008	0.14336734693877545	-0.15635094132498678	0.006	-0.21414184635740027	0.10612244897959164	0.006	0.0404391415300581	0.218877551020408	0.006	-0.17374402730528266	-0.03316326530612265	0.004	0.05714285714285708	-0.16769265046138906	0.004	-0.04648959343007837	0.17493897799849295	0.002
0.22959183673469385	-0.2129134477711561	0.014	-0.29171442707257556	0.009305981090689697	0.014	0.13212809730345218	0.26069952587488066	0.014	-0.28604415367605956	-0.11767680673728412	0.012	0.14422202024665692	-0.23299753045073884	0.012	0.16326530612244894	0.2228486226715606	0.012	0.17347590006819383	-0.19592487966003083	0.01	-0.2679231216760297	0.1259544293443784	0.01	0.11780161085130134	0.2255102040816325	0.01	0.0806963635700295	-0.22253309826390735	0.008	0.17116651726190257	0.17244897959183655	0.008	-0.23547520325908095	-0.06710785632030551	0.008	0.14147457000895622	-0.1572908965395687	0.006	-0.21340887751682716	0.10087683676888705	0.006	0.0438775510204081	0.21632429027313554	0.006	-0.1737007841300094	-0.03186404943613194	0.004	0.06013868374427855	-0.16581632653061246	0.004	-0.04897959183673477	0.17636409543232667	0.002
0.23008063225002554	-0.21273369347451557	0.014	-0.29178543829974857	0.013265306122448785	0.014	0.12485312264459261	0.26530612244897944	0.014	-0.28438143297788937	-0.10949611804251906	0.012	0.1458114477150921	-0.23214285714285737	0.012	0.1614883965698745	0.22373329452905805	0.012	0.16989795918367342	-0.19763793444154898	0.01	-0.267857142857143	0.12563914302121462	0.01	0.1213115097295301	0.22335232605606062	0.01	0.08367346938775504	-0.22060205114265574	0.008	0.16989795918367342	0.17300558346515157	0.008	-0.2353808086325699	-0.0663265306122451	0.008	0.13768380999334337	-0.15918367346938794	0.006	-0.2129177627447496	0.09761164029576971	0.006	0.04619798790122957	0.21456533484000498	0.006	-0.17349846041426684	-0.02653061224489816	0.004	0.062338491054986934	-0.16437930738151782	0.004	-0.055062444285409476	0.17963143326561082	0.002
0.23142449535086962	-0.2122448979591839	0.014	-0.2919096183715522	0.01741982245318456	0.014	0.1239978107366733	0.2658345454305508	0.014	-0.2837468119845336	-0.10612244897959203	0.012	0.14999999999999997	-0.22982472537685655	0.012	0.15814896073687848	0.2255102040816325	0.012	0.16710774712094795	-0.19897959183673491	0.01	-0.2664935956654349	0.11938775510204062	0.01	0.12346938775510198	0.2221152555951207	0.01	0.0863042921182807	-0.2188775510204084	0.008	0.1656813943690296	0.1748650678384172	0.008	-0.23531274437525845	-0.06570766378800717	0.008	0.13704639279218547	-0.15949537238402245	0.006	-0.21207262221434295	0.09285714285714267	0.006	0.0495321901393167	0.2122448979591835	0.006	-0.17335069934639707	-0.0215472598372767	0.004	0.06964491655035396	-0.15994692018434004	0.004	-0.05751517251290158	0.18098456026800339	0.002
0.23622448979591837	-0.21044493939631564	0.014	-0.2920745659162775	0.022211148369436745	0.014	0.12346938775510198	0.2661707083023191	0.014	-0.28287797767392037	-0.10124532461269597	0.012	0.152778311427962	-0.22828851550959492	0.012	0.15663265306122445	0.22629353255667173	0.012	0.1644850860178743	-0.20019937173216026	0.01	-0.26558516558989037	0.11502707930806876	0.01	0.12909978524329344	0.218877551020408	0.01	0.08871465792888863	-0.2172860865003175	0.008	0.16326530612244894	0.17601039439397045	0.008	-0.23469387755102053	-0.05972544559576608	0.008	0.13673469387755097	-0.15964883821463227	0.006	-0.2116573814298607	0.08936302673340452	0.006	0.05051020408163259	0.211540715359866	0.006	-0.17327626882500233	-0.01817422800867591	0.004	0.07040816326530605	-0.15946578440288253	0.004	-0.06224489795918375	0.18324690931299611	0.002
0.23975076184057958	-0.20913851694262062	0.014	-0.29217808623803104	0.026530612244897767	0.014	0.12092827417560453	0.2678472360284769	0.014	-0.2825551102703075	-0.09948979591836754	0.012	0.15663265306122445	-0.22629353255667076	0.012	0.15277831142796414	0.22828851550959667	0.012	0.16326530612244894	-0.2008070602034804	0.01	-0.2645090417120746	0.10940700089574773	0.01	0.1297288814210274	0.21850439162510893	0.01	0.09030612244897954	-0.2162489784310326	0.008	0.15681062996877443	0.17908163265306104	0.008	-0.234690466103263	-0.05969387755102061	0.008	0.13577565773687106	-0.16014270961006785	0.006	-0.21071697230034647	0.08214554372891761	0.006	0.05392886321998726	0.20903090403631366	0.006	-0.17317271918092603	-0.013265306122449177	0.004	0.0705844356706292	-0.1593599458747111	0.004	-0.06397834215230294	0.18398084152116634	0.002
0.24285714285714285	-0.20806169873090766	0.014	-0.29251136093383207	0.03128687113791334	0.014	0.11595766699673979	0.27105970781306626	0.014	-0.2823540605994173	-0.09825818429854215	0.012	0.15814896073687676	-0.2255102040816329	0.012	0.14999999999999997	0.22982472537686086	0.012	0.15961197089834742	-0.20263292706083644	0.01	-0.2638159793858255	0.10612244897959164	0.01	0.13140161295012448	0.21757797888661	0.01	0.09274981989042133	-0.21468859540062568	0.008	0.1566886020876755	0.17913758167951208	0.008	-0.23410295463439532	-0.05365214740642132	0.008	0.12822060642893066	-0.16393489214321663	0.006	-0.21031835225924786	0.0795918367346937	0.006	0.05714285714285708	0.20686334747206808	0.006	-0.1731126525461457	-0.008520000515079102	0.004	0.07088779285057897	-0.15918367346938794	0.004	-0.06795116919454466	0.18571428571428555	0.002
0.24921549611286958	-0.20588654470345716	0.014	-0.2927148920724588	0.0348361283357044	0.014	0.114678545858167	0.27193877551020396	0.014	-0.28151619138038825	-0.09325088525793936	0.012	0.16148839656987465	-0.2237332945290586	0.012	0.14581144771510424	0.23214285714285698	0.012	0.15663265306122445	-0.20408746438701872	0.01	-0.26345770787004325	0.10388923090546691	0.01	0.13673469387755097	0.21456448030978592	0.01	0.09662843971377326	-0.2122448979591839	0.008	0.15646767255516503	0.17924661315912047	0.008	-0.23404907157660504	-0.05306122448979612	0.008	0.12474411952541375	-0.16581632653061246	0.006	-0.21012623025078528	0.07762887179003099	0.006	0.05896439845229801	0.205612244897959	0.006	-0.1730918062313323	-0.006632653061224686	0.004	0.07704081632653054	-0.1554506239360338	0.004	-0.07551020408163273	0.1892769911651583	0.002
0.24962133103590073	-0.2057437800154928	0.014	-0.293041402924032	0.03979591836734675	0.014	0.110204081632653	0.2749363639911933	0.014	-0.2814470221305669	-0.09285714285714305	0.012	0.16326530612244894	-0.22284862267156177	0.012	0.14422202024666164	0.23299753045074317	0.012	0.15560883221067678	-0.20458842404741173	0.01	-0.2616674026237463	0.09330005568497048	0.01	0.13821632435822628	0.21372652843985884	0.01	0.0968160205493219	-0.21212214299830176	0.008	0.14999999999999997	0.18229952602675537	0.008	-0.23399234909902425	-0.05235969603779983	0.008	0.12346938775510198	-0.16647874415038674	0.006	-0.20896970332741546	0.06713296863353761	0.006	0.06177611755391329	0.20361285224779074	0.006	-0.17308475474655965	-0.004717407807784243	0.004	0.07883340819470029	-0.1543436122763332	0.004	-0.08157500217122551	0.19177908380387834	0.002
0.25612244897959185	-0.20348859935317187	0.014	-0.29348599784906343	0.045526814175593726	0.014	0.10802365399283442	0.27639100093160984	0.014	-0.28112244897959193	-0.09076737431838637	0.012	0.16855044555416343	-0.2202250646499184	0.012	0.14020772447858126	0.2353024796030512	0.012	0.14999999999999997	-0.20739172395349326	0.01	-0.26159155740657275	0.09285714285714267	0.01	0.14102291200730105	0.2122448979591835	0.01	0.09693877551020402	-0.21204436322955103	0.008	0.14773846105348853	0.18345274676777412	0.008	-0.23311139661305572	-0.041378399305311966	0.008	0.11953509196521238	-0.16851468380194737	0.006	-0.20886118827855127	0.06632653061224471	0.006	0.06377551020408156	0.2023060661844454	0.006	-0.17306489249186338	-1.960237527853792e-16	0.004	0.08200062178373398	-0.15255102040816346	0.004	-0.08246397579268012	0.19202582012568714	0.002
0.2595626122107505	-0.20241975506789356	0.014	-0.293619942906731	0.047196383623881226	0.014	0.10494503755036144	0.2785714285714284	0.014	-0.2804914324423948	-0.08685550633311576	0.012	0.1703388611904843	-0.21931845302721928	0.012	0.13673469387755097	0.23726074186260004	0.012	0.14683395621163295	-0.2090788541708169	0.01	-0.261540757292574	0.09254087536048716	0.01	0.14336734693877545	0.21096750576697518	0.01	0.09744681361455551	-0.2117368598548324	0.008	0.14337867505241503	0.18571428571428555	0.008	-0.23300103789120005	-0.03979591836734714	0.008	0.11246864826774844	-0.17244897959183694	0.006	-0.20881131015849835	0.06567848575986893	0.006	0.06877904800296218	0.19897959183673453	0.006	-0.17308475474656385	0.004717407807788039	0.004	0.08367346938775504	-0.1515608697685886	0.004	-0.0887755102040817	0.19389258649499158	0.002
0.2627551020408163	-0.20143090609304132	0.014	-0.2940349871830577	0.05306122448979573	0.014	0.10021620644158925	0.28184885950281363	0.014	-0.2802723344121388	-0.08537437522846542	0.012	0.1765306122448979	-0.21624977074745688	0.012	0.13576576566639176	0.23780658199292226	0.012	0.14336734693877545	-0.2109675057669642	0.01	-0.2612244897959185	0.09046730077499468	0.01	0.14683395621163872	0.20907885417082225	0.01	0.10499177910680701	-0.2070325954333379	0.008	0.14336734693877545	0.1857199539090166	0.008	-0.23289443159469644	-0.03799647241102304	0.008	0.11099525408151827	-0.1732401520407022	0.006	-0.20816326530612256	0.058490585686201704	0.006	0.0697436733510228	0.19831510192245128	0.006	-0.17311265254615255	0.008520000515071837	0.004	0.08719653236949844	-0.14944143032868237	0.004	-0.0930612186239535	0.19469388341686272	0.002
0.26876995563605355	-0.19959739130272217	0.014	-0.29476694899960776	0.05931468365345344	0.014	0.09693877551020402	0.2841894955896643	0.014	-0.27932189211458375	-0.07959183673469408	0.012	0.179267705690882	-0.21498199140516797	0.012	0.13415678269330378	0.2387755102040815	0.012	0.141022912007278	-0.2122448979591839	0.01	-0.2605506094843981	0.08622448979591818	0.01	0.14999999999999997	0.20739172395350014	0.01	0.10743044518123278	-0.2056122448979594	0.008	0.13895059119857886	0.18793018303531345	0.008	-0.23237062979017292	-0.028853860005745757	0.008	0.110204081632653	-0.17369729761593475	0.006	-0.20768955511293416	0.053534934682984134	0.006	0.07040816326530605	0.1978941498656569	0.006	-0.1731727191809363	0.013265306122448785	0.004	0.09350826684909987	-0.14591836734693897	0.004	-0.09893124037299958	0.19587001588320344	0.002
0.2693877551020408	-0.19940215998861177	0.014	-0.29485883833865845	0.060164960787637736	0.014	0.09253063222314917	0.28742859140682253	0.014	-0.27881890289467703	-0.07526272975838451	0.012	0.18316326530612242	-0.21321161658103482	0.012	0.13010204081632648	0.24114888672577103	0.012	0.13821632435821773	-0.21372652843985065	0.01	-0.25978200324405826	0.08103432328655395	0.01	0.15560883221068023	0.20458842404741479	0.01	0.110204081632653	-0.20394217992934274	0.008	0.13673469387755097	0.18912245187436535	0.008	-0.2322583381663853	-0.02653061224489816	0.008	0.10727426599889596	-0.17537879522559396	0.006	-0.20765038588724422	0.05306122448979573	0.006	0.0734540050802158	0.19593375002182478	0.006	-0.17327626882501454	0.018174228008687725	0.004	0.09567959275982882	-0.14465918459656377	0.004	-0.10204081632653068	0.19582613491362144	0.002
0.2697100851374705	-0.1993019218721646	0.014	-0.29553511599305693	0.06632653061224471	0.014	0.08670109525549281	0.2918367346938774	0.014	-0.2781592123587477	-0.06999594705262532	0.012	0.18530259603500174	-0.2122448979591839	0.012	0.12741354720203193	0.24271966965101147	0.012	0.13673469387755097	-0.21456448030977213	0.01	-0.2595795702794398	0.0795918367346937	0.01	0.1596119708983376	0.20263292706084587	0.01	0.11329486431122916	-0.2020703745153111	0.008	0.13073580089224357	0.19234693877551004	0.008	-0.2321629197393316	-0.02399965443320923	0.008	0.10357142857142851	-0.1774584080755506	0.006	-0.2076097518885858	0.052507711072258975	0.006	0.07778461933679033	0.19309074178576982	0.006	-0.17330813147825003	0.019897959183673278	0.004	0.09693877551020402	-0.14398100278596146	0.004	-0.10618512780491968	0.19483528035834555	0.002
0.27082036247964547	-0.19897959183673491	0.014	-0.29612600921152366	0.07122092956398653	0.014	0.08367346938775504	0.2941109411967477	0.014	-0.2777010677633278	-0.0663265306122451	0.012	0.1883673347245606	-0.21081631431639758	0.012	0.12346938775510198	0.2451823092917876	0.012	0.1314016129501577	-0.21757797888657718	0.01	-0.2593338540285019	0.07770120096727708	0.01	0.16326530612244894	0.20080706020348446	0.01	0.11683673469387748	-0.20007783938243986	0.008	0.13031859751723793	0.1925634954764215	0.008	-0.23189027147052932	-0.016068912202940402	0.008	0.10252877394360108	-0.178038978025234	0.006	-0.20676913259421906	0.04119005107925024	0.006	0.07899901390801056	0.19234693877551004	0.006	-0.17335069934640887	0.021547259837264496	0.004	0.10120288540076126	-0.14165425745638174	0.004	-0.11031086820313854	0.1939843375908934	0.002
0.27602040816326534	-0.19742027501453982	0.014	-0.29665429116746733	0.07522571973889558	0.014	0.07750814921129492	0.29893672063986626	0.014	-0.27737364527619146	-0.0634426812544211	0.012	0.1897959183673469	-0.2101935263495727	0.012	0.12310666630689043	0.24540816326530598	0.012	0.1297288814210179	-0.21850439162509983	0.01	-0.2582386658872337	0.06931235452092951	0.01	0.1644850860178773	0.2001993717321629	0.01	0.11877982130698643	-0.19897959183673491	0.008	0.12934079680628827	0.19310818278554825	0.008	-0.2318149596164415	-0.013265306122449177	0.008	0.09693877551020402	-0.18123889400643647	0.006	-0.20668095861606342	0.03979591836734675	0.006	0.08367346938775504	0.18937882815943363	0.006	-0.17349846041427872	0.026530612244897767	0.004	0.10423886553699194	-0.1399531512512779	0.004	-0.11530612244897967	0.19021437063267885	0.002
0.2799388781199905	-0.19626540873223564	0.014	-0.297166381673744	0.0795918367346937	0.014	0.0727003162678174	0.302809887813815	0.014	-0.27651670086220664	-0.05508812943363529	0.012	0.1934137734577661	-0.20862704286876468	0.012	0.11920161450539611	0.24777304307682463	0.012	0.12909978524326843	-0.2188775510204084	0.01	-0.25788634986833214	0.06632653061224471	0.01	0.16710774712095935	0.19897959183673453	0.01	0.12173882702375413	-0.19724903110538705	0.008	0.12346938775510198	0.19630894982518166	0.008	-0.2317677950036382	-0.010339223575066838	0.008	0.09415003062412992	-0.18292554082821183	0.006	-0.20659670394571064	0.03822935700693482	0.006	0.0859040575385455	0.18794487386507602	0.006	-0.1737007841300199	0.03186404943614208	0.004	0.10552229421702121	-0.13928571428571448	0.004	-0.11751564346372247	0.18792380672902836	0.002
0.2826530612244898	-0.1955198958563277	0.014	-0.2977088835349774	0.08290336136298174	0.014	0.07040816326530605	0.3046419594696985	0.014	-0.27627836223399466	-0.05306122448979612	0.012	0.19759086393386172	-0.2067745374032497	0.012	0.11683673469387748	0.24930321869161481	0.012	0.12346938775510198	-0.22211525559511022	0.01	-0.25748482180628945	0.06258686262261567	0.01	0.16989795918367342	0.19763793444155497	0.01	0.12346938775510198	-0.19630894982518104	0.008	0.12173882702375505	0.1972490311053876	0.008	-0.23168394813270116	-0.0030099294183195753	0.008	0.09030612244897954	-0.18531874522414013	0.006	-0.2060863806016046	0.028607496949415716	0.006	0.08966369172417761	0.18571428571428555	0.006	-0.1737927960167254	0.034370469289396945	0.004	0.110204081632653	-0.136730368184978	0.004	-0.11832269520092652	0.18571428571428555	0.002
0.2873897245742458	-0.19424292848697894	0.014	-0.2989338460555393	0.0907705807494165	0.014	0.07015141968857898	0.3048452972395993	0.014	-0.2761617475826496	-0.05138927282551398	0.012	0.2030612244897959	-0.2043939241733068	0.012	0.11259056040121396	0.25204081632653047	0.012	0.12131150972952444	-0.22335232605605534	0.01	-0.25692624225900607	0.057359472026708144	0.01	0.17347590006819924	0.19592487966003586	0.01	0.12934079680628713	-0.19310818278554978	0.008	0.11877982130698861	0.19897959183673453	0.008	-0.2316677967692599	-1.960237527853792e-16	0.008	0.09006069899620739	-0.1854688622615138	0.006	-0.2059953080646175	0.026530612244897767	0.006	0.09030612244897954	0.18531874522412653	0.006	-0.17404549289935944	0.03979591836734675	0.004	0.11283347424098801	-0.13528245383282503	0.004	-0.12203573865527838	0.17917859579813528	0.002
0.2903549493748606	-0.19341617386465676	0.014	-0.29925865661789947	0.09285714285714267	0.014	0.06984781572209976	0.30510204081632636	0.014	-0.27530133849397936	-0.04060746094295901	0.012	0.20692928286924214	-0.20284765021618115	0.012	0.11112412575613666	0.25296086045001415	0.012	0.11780161085129254	-0.2255102040816329	0.01	-0.2565151941784714	0.05306122448979573	0.01	0.1765306122448979	0.19456028366179925	0.01	0.1303185975172384	-0.19256349547642235	0.008	0.11683673469387748	0.20007783938244048	0.008	-0.23168394813269935	0.0030099294183209757	0.008	0.08966369172419925	-0.18571428571428594	0.006	-0.20591847363833332	0.02428582057710852	0.006	0.0941500306241223	0.18292554082820384	0.006	-0.17437384242237092	0.04580241385094206	0.004	0.11683673469387748	-0.13325155303096112	0.004	-0.1220885805484576	0.17893182761480758	0.002
0.29591836734693877	-0.191872042215643	0.014	-0.2995095870887992	0.09436796393160887	0.014	0.06377551020408156	0.3101129685394861	0.014	-0.2752385082320793	-0.03979591836734714	0.012	0.2096938775510204	-0.2017560512701671	0.012	0.110204081632653	0.2535775102512813	0.012	0.11683673469387748	-0.22608570284357185	0.01	-0.25607919732104256	0.047915932014919796	0.01	0.1815122228188639	0.19234693877551004	0.01	0.1307358008922452	-0.19234693877551043	0.008	0.11329486431122943	0.20207037451531096	0.008	-0.23176779500363287	0.010339223575061132	0.008	0.08594086769243785	-0.18798168401896875	0.006	-0.2056478043844443	0.015780767044127057	0.006	0.09693877551020402	0.18123889400642387	0.006	-0.1744038925696028	0.046428571428571236	0.004	0.11800792644886582	-0.13265306122449	0.004	-0.12392355992455649	0.17244897959183655	0.002
0.30088864173752966	-0.1906845601048768	0.014	-0.30039615966880817	0.09948979591836715	0.014	0.06288301389522513	0.31084219756869436	0.014	-0.2751923452198664	-0.039093369065848226	0.012	0.2160262078134899	-0.19927991463548989	0.012	0.10558529501714693	0.2566596029420365	0.012	0.11303682421704273	-0.22834294666602262	0.01	-0.2558509621340266	0.045169446029238655	0.01	0.18264319737460202	0.19182687084398964	0.01	0.13673469387755097	-0.18912245187436816	0.008	0.110204081632653	0.2039421799293411	0.008	-0.23181495961643467	0.013265306122448785	0.008	0.08367346938775504	-0.18937882815944865	0.006	-0.20558649204269822	0.013265306122448785	0.006	0.10252877394359315	0.1780389780252257	0.006	-0.174434923835978	0.046993647592593335	0.004	0.12156001014071736	-0.13074368361010538	0.004	-0.12486673741163726	0.16874428843204517	0.002
0.30525398359748535	-0.18964397558618834	0.014	-0.30049448032147386	0.1000157237601587	0.014	0.06186006605144447	0.3117346938775508	0.014	-0.27481868450800023	-0.03316326530612265	0.012	0.21632653061224488	-0.19915901101322192	0.012	0.10315557931138077	0.2582576201277072	0.012	0.110204081632653	-0.23014722630435722	0.01	-0.25545783921462983	0.03979591836734675	0.01	0.18445766427267515	0.1910525398089573	0.01	0.13898212152422984	-0.18796171336096482	0.008	0.1074304451812283	0.205612244897959	0.008	-0.23189027147052155	0.01606891220294778	0.008	0.07899901390803389	-0.19234693877551043	0.006	-0.20554824510141295	0.010650285917739189	0.006	0.10727426599892709	0.17537879522556246	0.006	-0.174820641708214	0.05306122448979573	0.004	0.12346938775510198	-0.12972165231222169	0.004	-0.125749448933062	0.1620056531077542	0.002
0.30918367346938774	-0.18862260768307126	0.014	-0.3010204081632654	0.10288724498545822	0.014	0.05714285714285708	0.31575149677643244	0.014	-0.2744897959183675	-0.026801592388293813	0.012	0.21645482325943263	-0.19910788448392266	0.012	0.09693877551020402	0.2624697273822939	0.012	0.10705522512475434	-0.23214285714285737	0.01	-0.25507592520070943	0.03364735377213773	0.01	0.1897959183673469	0.18871498646943136	0.01	0.14335550194170096	-0.18572613071136043	0.008	0.10499177910680445	0.20703259543333496	0.008	-0.23216291973932077	0.023999654433197994	0.008	0.07778461933679923	-0.19309074178577912	0.006	-0.2054640776396816	0.0026991876664407477	0.006	0.110204081632653	0.17369729761592032	0.006	-0.1750000000000001	0.0555723595053732	0.004	0.12916123738950464	-0.12696121159008736	0.004	-0.12611057329936637	0.15918367346938755	0.002
0.3115647933924762	-0.18809540563737442	0.014	-0.3015076918972069	0.10563516524565016	0.014	0.0557231068185025	0.31694759661442073	0.014	-0.2744759996709711	-0.026544408492294547	0.012	0.21679918891846262	-0.19897959183673491	0.012	0.09527053900246796	0.2636378859412434	0.012	0.1048984355791391	-0.23346986415056797	0.01	-0.25502166642340185	0.0327334356174144	0.01	0.19188746976489568	0.18780583711183432	0.01	0.14336734693877545	-0.18571995390902002	0.008	0.09744681361458014	0.2117368598548074	0.008	-0.23225833816637415	0.026530612244897767	0.008	0.07345400508017638	-0.19593375002186458	0.006	-0.20545093912558146	-1.960237527853792e-16	0.006	0.1109952540815092	0.17324015204069276	0.006	-0.17526055417223832	0.059433323378781995	0.004	0.130405638446906	-0.12632400579384503	0.004	-0.12662201464895032	0.15723425954690923	0.002
0.3158163265306122	-0.18714006501953595	0.014	-0.30158755563603024	0.10612244897959164	0.014	0.054145034840682074	0.31836734693877533	0.014	-0.27447501756723736	-0.02653061224489816	0.012	0.22295918367346937	-0.19660830781563238	0.012	0.0929691729875206	0.26530612244897944	0.012	0.0971727873289692	-0.2385414983853167	0.01	-0.2545783635298814	0.026530612244897767	0.01	0.1964285714285714	0.18596455870254042	0.01	0.14337111634949748	-0.18571805512500797	0.008	0.09693877551020402	0.2120443632295406	0.008	-0.2323706297901619	0.028853860005756397	0.008	0.07040816326530605	-0.19789414986567033	0.006	-0.2054640776396812	-0.002699187666441571	0.006	0.11247489799823726	0.17244897959183655	0.006	-0.17530668007818095	0.06000055762920107	0.004	0.13104596784810735	-0.1260204081632655	0.004	-0.12743385221663334	0.1470559437017339	0.002
0.32230742167991483	-0.18571428571428594	0.014	-0.3017375385542853	0.10683957937061153	0.014	0.05051020408163259	0.32155937277405594	0.014	-0.2744746860290183	-0.02651550235554899	0.012	0.22604580073177258	-0.19543355583381364	0.012	0.09030612244897954	0.2671857595287844	0.012	0.09693877551020402	-0.2386914511896797	0.01	-0.25444502706710503	0.02004476885126222	0.01	0.19705120159222728	0.18571428571428555	0.01	0.14337867505242108	-0.18571428571428594	0.008	0.09681602054931572	0.21212214299829518	0.008	-0.23289443159468276	0.037996472411008994	0.008	0.06974367335103049	-0.19831510192245935	0.006	-0.2055482451014136	-0.010650285917740218	0.006	0.11683673469387748	0.17002346116669903	0.006	-0.1757876969448703	0.06632653061224471	0.004	0.13673469387755097	-0.1231765274407464	0.004	-0.12758391062617422	0.14591836734693858	0.002
0.3224227537405636	-0.18568805986301282	0.014	-0.30365791869293157	0.11675024457237448	0.014	0.048668518533833846	0.3231583144522011	0.014	-0.27401559644996026	-0.013739505590856415	0.012	0.22959183673469385	-0.1941732370824622	0.012	0.08751143544485873	0.2691440885060831	0.012	0.09688832015959634	-0.2387250548534742	0.01	-0.2544348943391211	0.01974101678810039	0.01	0.20129423823066347	0.18394729945515312	0.01	0.14773846105349003	-0.183452746767776	0.008	0.09662843971375754	0.2122448979591835	0.008	-0.23300103789118704	0.03979591836734675	0.008	0.06877904800298	-0.19897959183673491	0.006	-0.20558649204269852	-0.013265306122449177	0.006	0.1195350919652019	0.1685146838019365	0.006	-0.17623588619355388	0.07172329747991542	0.004	0.13925934096060805	-0.1219124021850981	0.004	-0.1276870372167874	0.14503397599229734	0.002
0.3224489795918367	-0.1856825401824699	0.014	-0.3042068779910882	0.11938775510204062	0.014	0.04668232552782079	0.32499999999999984	0.014	-0.274002058033393	-0.013265306122449177	0.012	0.23479610443902893	-0.19234693877551043	0.012	0.08378347835370364	0.27193877551020396	0.012	0.09681509791612637	-0.2387755102040819	0.01	-0.25424505747641113	0.013265306122448785	0.01	0.2030612244897959	0.18321648601308937	0.01	0.14999999999999997	-0.18229952602675684	0.008	0.09030612244897954	0.21624897843102014	0.008	-0.23311139661304348	0.04137839930532379	0.008	0.06377551020408156	-0.20230606618445388	0.006	-0.20564780438444438	-0.01578076704412735	0.006	0.12346938775510198	0.16647874415037028	0.006	-0.17650846548263116	0.07446764915610028	0.004	0.14471612599884667	-0.11938775510204101	0.004	-0.1282502836567488	0.13297420613916947	0.002
0.3224889302096233	-0.18567433509649933	0.014	-0.30509648562205394	0.12346383256082917	0.014	0.0438775510204081	0.327538800169663	0.014	-0.2739935569409494	-0.012769067145031083	0.012	0.23584406852645917	-0.19196651750605123	0.012	0.08367346938775504	0.27201910454724637	0.012	0.09290645025683665	-0.24137583801193901	0.01	-0.2541363987710158	0.007088091024902464	0.01	0.20704480518937898	0.18173070501470248	0.01	0.1564676725551684	-0.17924661315911747	0.008	0.08869085860673179	0.21726228717816026	0.008	-0.2339923490990097	0.0523596960377849	0.008	0.06177611755391692	-0.20361285224779474	0.006	-0.20591847363833443	-0.024285820577110036	0.006	0.12474411952538313	0.16581632653061207	0.006	-0.17684069881856662	0.0795918367346937	0.004	0.14826416388263913	-0.11765191898468018	0.004	-0.12826246221668555	0.1326530612244896	0.002
0.3333490314476103	-0.18334903144761056	0.014	-0.3060051816135188	0.12766828777423617	0.014	0.04171632416691748	0.3294714262077337	0.014	-0.2738484695428749	-0.000641326375492769	0.012	0.23698893451037925	-0.19158249406104955	0.012	0.07987352577060772	0.2747714849542811	0.012	0.09030612244897954	-0.24313099065365598	0.01	-0.2541261713436827	0.006166987670213023	0.01	0.2108426216751551	0.18023037677719575	0.01	0.15668860208767427	-0.17913758167951124	0.008	0.0863042921182629	0.218877551020408	0.008	-0.23404907157659166	0.05306122448979573	0.008	0.05896439845230364	-0.2056122448979594	0.006	-0.20599530806461863	-0.02653061224489816	0.006	0.1282206064289204	0.16393489214320597	0.006	-0.17739648458061757	0.08382800521530069	0.004	0.14999999999999997	-0.11686676362787818	0.004	-0.12830129605965915	0.13238292871272012	0.002
0.3357142857142857	-0.18283712619722609	0.014	-0.30704845798486574	0.1326530612244896	0.014	0.03945367134062783	0.3316326530612243	0.014	-0.27383270835830653	-1.960237527853792e-16	0.012	0.24285714285714285	-0.18955479072420056	0.012	0.07704081632653054	0.2769664884977537	0.012	0.08895605804242993	-0.24405809885875676	0.01	-0.253969543178129	-1.960237527853792e-16	0.01	0.21398537715188437	0.17908163265306104	0.01	0.15681062996877043	-0.17908163265306143	0.008	0.08367346938775504	0.22060205114264428	0.008	-0.2341029546343831	0.05365214740643316	0.008	0.05714285714285708	-0.20686334747207077	0.006	-0.20608638060160595	-0.028607496949414776	0.006	0.13577565773689484	0.1601427096100437	0.006	-0.1780339534874365	0.0892584432833546	0.004	0.1545955505753499	-0.11479220452669107	0.004	-0.12857142857142864	0.12150781408044357	0.002
0.3392036941069365	-0.18222487732163506	0.014	-0.3085187422585085	0.13842003325169547	0.014	0.03724489795918361	0.3336923015933677	0.014	-0.27384846954287556	0.0006413263754917074	0.012	0.245756785459732	-0.18861392831687512	0.012	0.0749510861169303	0.2785714285714284	0.012	0.087017682369604	-0.24540816326530637	0.01	-0.254126171343679	-0.0061669876702097025	0.01	0.21632653061224488	0.17819402445852126	0.01	0.16326530612244894	-0.1760103943939652	0.008	0.08069636357002359	0.22253309826390105	0.008	-0.23469046610324987	0.05969387755102022	0.008	0.053928863219986994	-0.2090309040363138	0.006	-0.2065967039457142	-0.03822935700693876	0.006	0.13673469387755097	0.1596488382146208	0.006	-0.1784215911281167	0.09285714285714267	0.004	0.15737806022974563	-0.1135005092093377	0.004	-0.12861821106866594	0.11943453759927791	0.002
0.3444487035787663	-0.1811833974563176	0.014	-0.3090909137817128	0.14072356684293696	0.014	0.03486380284208866	0.3358842110053538	0.014	-0.27399355694096267	0.012769067145043996	0.012	0.24698727053639108	-0.1882168110962622	0.012	0.07235265530436294	0.2805159206104853	0.012	0.08367346938775504	-0.2477248917192669	0.01	-0.254136398771012	-0.007088091024906656	0.01	0.22050577096562363	0.1766282199452153	0.01	0.16568139436902482	-0.17486506783841282	0.008	0.07704081632653054	0.22509172371576547	0.008	-0.23469387755102053	0.05972544559588717	0.008	0.05051020408163259	-0.21154071535986443	0.006	-0.20668095861606722	-0.03979591836734714	0.006	0.13704161411593874	0.15949059370777532	0.006	-0.17874949903892334	0.09574029687944391	0.004	0.1591176932419028	-0.11275510204081651	0.004	-0.1286151346286566	0.11938775510204062	0.002
0.34897959183673466	-0.18036609798080913	0.014	-0.3103668493766524	0.14591836734693858	0.014	0.03244261380618461	0.33826530612244876	0.014	-0.27400205803340655	0.013265306122448785	0.012	0.24948979591836734	-0.1873822381437629	0.012	0.07040816326530605	0.2820726708280743	0.012	0.08111431112686168	-0.24948165806563752	0.01	-0.254245057476404	-0.013265306122449177	0.01	0.22800545037129558	0.17403536595523483	0.01	0.16989795918367342	-0.1730055834651434	0.008	0.07643600124380635	0.2255102040816325	0.008	-0.2353127443752477	0.06570766378801751	0.008	0.04953219013931371	-0.2122448979591839	0.006	-0.20676913259422325	-0.04119005107924644	0.006	0.1376838099933221	0.15918367346938755	0.006	-0.17992386639043367	0.10441366230880074	0.004	0.16326530612244894	-0.1108701098084806	0.004	-0.12861615872302068	0.11934302495044859	0.002
0.35546748722850247	-0.1792263903225181	0.014	-0.31116171870633347	0.14904236292631948	0.014	0.030612244897959117	0.3400226328760647	0.014	-0.27401559644997364	0.013739505590842596	0.012	0.25075931775862703	-0.18698380755454566	0.012	0.06645879372866315	0.2852040816326529	0.012	0.07764416695823487	-0.25204081632653086	0.01	-0.2544348943391113	-0.019741016788091	0.01	0.22959183673469385	0.17347018086284932	0.01	0.1711665172618823	-0.17244897959183694	0.008	0.07282775955166086	0.2279298003679873	0.008	-0.23538080863255798	0.06632653061224471	0.008	0.04619798790122763	-0.21456533484000342	0.006	-0.20760975188859634	-0.05250771107226991	0.006	0.14336734693877545	0.15635094132497973	0.006	-0.1801346293402431	0.10612244897959164	0.004	0.16653533742949625	-0.10939248028663935	0.004	-0.12874215772948824	0.10629317813765124	0.002
0.35571200119173857	-0.17918138894684085	0.014	-0.3137735185190725	0.15867147770274567	0.014	0.028108366821135527	0.34239408110684966	0.014	-0.27447468602903813	0.026515502355568397	0.012	0.25482434198603193	-0.18571428571428594	0.012	0.0649452092139945	0.2863737806425658	0.012	0.07704081632653054	-0.2524733394990686	0.01	-0.2544450270670959	-0.020044768851271783	0.01	0.2303475035368305	0.1732046463939732	0.01	0.17485074693334338	-0.1707691142802824	0.008	0.07040816326530605	0.22968097427222073	0.008	-0.23547520325906743	0.0671078563202916	0.008	0.0438775510204081	-0.21632429027313266	0.006	-0.20763758270240296	-0.05306122448979612	0.006	0.14590340816140523	0.15508708163079285	0.006	-0.18030541694472668	0.10744968509608954	0.004	0.16989795918367342	-0.10798557035387994	0.004	-0.12873065023666136	0.10612244897959164	0.002
0.36224489795918363	-0.17795502304608765	0.014	-0.31391064702918786	0.15918367346938755	0.014	0.025634168115457743	0.3448979591836733	0.014	-0.27447501756725673	0.026530612244897767	0.012	0.2558049330495337	-0.1853967697842278	0.012	0.06377551020408156	0.2873409236525491	0.012	0.07341438304250084	-0.25504703610372564	0.01	-0.2545783635298716	-0.02653061224489816	0.01	0.23265798518501082	0.17244897959183655	0.01	0.1765306122448979	-0.17005692366145053	0.008	0.06696383952215285	0.23214285714285698	0.008	-0.23672412239348678	0.07756159189222743	0.008	0.04043914153005526	-0.2188775510204084	0.006	-0.20768955511294387	-0.053534934682974794	0.006	0.14999999999999997	0.15306405099855813	0.006	-0.18163265306122459	0.11610186564357629	0.004	0.1743860739745806	-0.10612244897959203	0.004	-0.12873332430209514	0.10596055324892514	0.002
0.3670441188154412	-0.1772482004480945	0.014	-0.3139917692669917	0.1594776184881103	0.014	0.023979591836734628	0.3465325949377338	0.014	-0.2744759996709892	0.026544408492276073	0.012	0.25612244897959185	-0.1852935542662315	0.012	0.05828096352119692	0.2918367346938774	0.012	0.07040816326530605	-0.25733923163355704	0.01	-0.2550216664233921	-0.032733435617424554	0.01	0.23622448979591837	0.17123750830556433	0.01	0.1806638125592594	-0.16831577927747546	0.008	0.0650807412158239	0.23344808815459933	0.008	-0.23694466755702467	0.0795918367346937	0.008	0.038580070240181334	-0.22021272330140612	0.006	-0.20816326530612256	-0.05849058568605588	0.006	0.1549300409797643	0.1508484083267029	0.006	-0.18204435369053973	0.11897605447272548	0.004	0.17587336855016672	-0.10546520528486084	0.004	-0.12874929338660568	0.0930350076723197	0.002
0.3688775510204081	-0.17696550604219696	0.014	-0.3142857142857144	0.16049666220543016	0.014	0.021447490268027555	0.3489985106761907	0.014	-0.2744897959183675	0.02680159238793878	0.012	0.25670969827277246	-0.1851270364211053	0.012	0.057647873476911776	0.2923417510279321	0.012	0.06863908637376029	-0.2586734693877554	0.01	-0.25507592520069855	-0.03364735377212723	0.01	0.2402867943486391	0.1698786310833328	0.01	0.18415269568568493	-0.16680575691017496	0.008	0.06377551020408156	0.23442469878762556	0.008	-0.23738115074148441	0.08227910992515759	0.008	0.03168108411201495	-0.2255102040816329	0.006	-0.20881131015851453	-0.06567848575985312	0.006	0.16107095254130743	0.1481127209280801	0.006	-0.18209882683116035	0.11938775510204062	0.004	0.1765306122448979	-0.10516528470304908	0.004	-0.1287373985363442	0.09285714285714267	0.002
0.3713663848933927	-0.17659279878007683	0.014	-0.315764078128941	0.16581632653061207	0.014	0.0190146113239441	0.3515306122448978	0.014	-0.2748186845080178	0.03316326530612226	0.012	0.265966751684741	-0.1822932822969861	0.012	0.05714285714285708	0.29277280647831383	0.012	0.06583331090316703	-0.2607312700868408	0.01	-0.25545783921462056	-0.03979591836734714	0.01	0.24285714285714285	0.16907945143985334	0.01	0.18662300586079403	-0.16581632653061246	0.008	0.057881766774717625	0.2387755102040815	0.008	-0.23835767940771593	0.08919334100044726	0.008	0.031072210955981207	-0.22597017013965498	0.006	-0.20886118827856887	-0.0663265306122451	0.006	0.16326530612244894	0.14710769212953306	0.006	-0.18221525214332354	0.11997035418413958	0.004	0.17808824331511824	-0.10456481790937172	0.004	-0.12873965144249117	0.09268891998608013	0.002
0.3755102040816326	-0.1759307560989231	0.014	-0.31691007071619465	0.16982462316135633	0.014	0.017346938775510135	0.35322495446184426	0.014	-0.27519234521988084	0.03909336906583337	0.012	0.2693877551020408	-0.18133006695845735	0.012	0.051142665475898894	0.2978369263608356	0.012	0.06377551020408156	-0.2623529076993971	0.01	-0.25585096213401937	-0.045169446029246274	0.01	0.24771032465306872	0.1675957977959107	0.01	0.1897959183673469	-0.1644939122321468	0.008	0.05745122467473286	0.23908387773595727	0.008	-0.2389317276500334	0.09285714285714267	0.008	0.030612244897959117	-0.2263419593346447	0.006	-0.2089697033274361	-0.06713296863355867	0.006	0.16408215642637353	0.14673521765086317	0.006	-0.1838821965229377	0.1304035177627765	0.004	0.18525106856194726	-0.10157759917419239	0.004	-0.12868947568557143	0.07970988384883647	0.002
0.37852372246316707	-0.1754624979733714	0.014	-0.31769339971365396	0.17244897959183655	0.014	0.014878728043510037	0.35569505457412215	0.014	-0.27523850823209445	0.03979591836734675	0.012	0.27544566140907195	-0.1796563794072548	0.012	0.05045451458480995	0.29841369825827924	0.012	0.059983533906913425	-0.26530612244897983	0.01	-0.2560791973210354	-0.04791593201491306	0.01	0.25041491925539955	0.16674144986764425	0.01	0.19355354886296813	-0.1629413039650092	0.008	0.05714285714285708	0.23932234815189068	0.008	-0.23978040293379835	0.09794366823992048	0.008	0.026650583217732324	-0.22947186576185968	0.006	-0.21012623025080518	-0.07762887179001146	0.006	0.1660135920431413	0.14591836734693858	0.006	-0.18421924018067465	0.1326530612244896	0.004	0.1897959183673469	-0.0998355712853978	0.004	-0.12868185079448982	0.0795918367346937	0.002
0.38693735070485014	-0.17428713909106838	0.014	-0.31919967378241726	0.1773629390885394	0.014	0.012571496286704346	0.35816326530612225	0.014	-0.27530133849399524	0.040607460942974516	0.012	0.27633961310894944	-0.17940083759874553	0.012	0.05039184172049394	0.2984693877551019	0.012	0.05836732443814681	-0.2665305897442696	0.01	-0.2565151941784669	-0.05306122448979612	0.01	0.25612244897959185	0.16494100555280383	0.01	0.20284828132341937	-0.1593966166357645	0.008	0.054843153894243137	0.24107521345269545	0.008	-0.24021378369884216	0.10060254283177	0.008	0.023979591836734628	-0.23155966063845473	0.006	-0.2103183522592696	-0.07959183673469408	0.006	0.16989795918367342	0.14419917840356886	0.006	-0.18494571740209123	0.13596612556535626	0.004	0.19071045887310611	-0.09948979591836754	0.004	-0.12868328790614075	0.0794799773999816	0.002
0.3887755102040816	-0.17398764637093378	0.014	-0.3199969977796183	0.18000300222038165	0.014	0.010714285714285645	0.36010255057189805	0.014	-0.2761617475826572	0.051389272825506	0.012	0.2826530612244898	-0.1775997612666033	0.012	0.0438775510204081	0.3041102797603686	0.012	0.05714285714285708	-0.267527529932833	0.01	-0.25692624225900373	-0.057359472026710864	0.01	0.2606534733954377	0.16371469788523346	0.01	0.2030612244897959	-0.1593104419356323	0.008	0.04989832965886308	0.24479628884253649	0.008	-0.24106061214992353	0.10612244897959164	0.008	0.023648512839246152	-0.2318117781453689	0.006	-0.21071697230037165	-0.08214554372894319	0.006	0.17331021565526844	0.1426979707573091	0.006	-0.18593985132646318	0.1416111690817	0.004	0.1947828678049688	-0.09784409229476496	0.004	-0.12859802383583546	0.06635312587665153	0.002
0.39014549468166954	-0.1738189640694249	0.014	-0.3216872519286466	0.18571428571428555	0.014	0.008399761574797267	0.36248139422785836	0.014	-0.2762783622340017	0.05306122448979573	0.012	0.2867943808188337	-0.17659029918618083	0.012	0.043342702985406115	0.3045671927813244	0.012	0.05165581002300806	-0.2719387755102043	0.01	-0.2574848218062901	-0.06258686262261674	0.01	0.2627551020408163	0.16313771419198075	0.01	0.20315437864560307	-0.1592768276251951	0.008	0.04913666310783478	0.24540816326530598	0.008	-0.24224942828320323	0.11183220436985793	0.008	0.017346938775510135	-0.23687947871217477	0.006	-0.21165738142987778	-0.08936302673338782	0.006	0.1765306122448979	0.14138432470780896	0.006	-0.186659713409308	0.14591836734693858	0.004	0.200010239486403	-0.09590812786053593	0.004	-0.1285963987402212	0.06632653061224471	0.002
0.40078546087762534	-0.17244897959183694	0.014	-0.3231778652898678	0.1900874408325811	0.014	0.006293591152338397	0.3647959183673467	0.014	-0.27651670086221347	0.05508812943364176	0.012	0.28928571428571426	-0.17597421032730196	0.012	0.04275915166797044	0.30510204081632636	0.012	0.05101304589715757	-0.27244161732572925	0.01	-0.2578863498683344	-0.0663265306122451	0.01	0.2658721342016929	0.1623007056302642	0.01	0.20341241748200162	-0.15918367346938794	0.008	0.0438775510204081	0.24950676183787732	0.008	-0.2427088750239641	0.11413744645253521	0.008	0.016302419588021682	-0.23773099101659342	0.006	-0.21207262221435985	-0.09285714285714305	0.006	0.18171454564600126	0.1392857142857141	0.006	-0.1882384714260796	0.1525241857117936	0.004	0.2030612244897959	-0.09474436272108049	0.004	-0.1285967539571137	0.06630120522655965	0.002
0.40189231213091686	-0.17230047539622326	0.014	-0.3254531498017686	0.19688172123033976	0.014	0.0040816326530611555	0.36716827011849446	0.014	-0.2773736452761923	0.0634426812544199	0.012	0.2933845854548324	-0.17498276148394326	0.012	0.03724489795918361	0.31002783849445753	0.012	0.045077742477892	-0.2773712371139449	0.01	-0.2582386658872365	-0.0693123545209271	0.01	0.2664174006035189	0.16215402796790948	0.01	0.2096938775510204	-0.15682041222145435	0.008	0.04244243414823779	0.2506056994543602	0.008	-0.24372999469083634	0.11938775510204062	0.008	0.015090502241535957	-0.2387755102040819	0.006	-0.21291776274476612	-0.09761164029578662	0.006	0.1827315127625031	0.13885396174209477	0.006	-0.18824712922081327	0.15256919730979887	0.004	0.20443390450401847	-0.09422982287136561	0.004	-0.12857142857142864	0.06289588277816482	0.002
0.40204081632653055	-0.17227948560461373	0.014	-0.3261451890487086	0.19897959183673453	0.014	0.00200838709682851	0.36935532587233855	0.014	-0.2777010677633275	0.06632653061224471	0.012	0.29591836734693877	-0.1743411269506121	0.012	0.03633727771318592	0.31082707363155315	0.012	0.0438775510204081	-0.27835998946540486	0.01	-0.25933385402850845	-0.07770120096728403	0.01	0.2693877551020408	0.16131879722828657	0.01	0.21280663199078062	-0.15566377484792368	0.008	0.04071300288991539	0.25204081632653047	0.008	-0.24444458802197105	0.12290235075353909	0.008	0.010714285714285645	-0.24242537793464985	0.006	-0.21340887751683685	-0.10087683676887774	0.006	0.18414932565102454	0.13829965394081198	0.006	-0.18946648509081654	0.15918367346938755	0.004	0.2083879006072265	-0.09285714285714305	0.004	-0.12849313007257765	0.053139522988646715	0.002
0.40222888054750916	-0.1722609153708583	0.014	-0.3264989896261614	0.2000316226187365	0.014	0.00017073768749904577	0.3714285714285712	0.014	-0.27815921235874624	0.06999594705262349	0.012	0.2974348265201321	-0.17396543876503023	0.012	0.03537681504235328	0.3117346938775508	0.012	0.04376081933361431	-0.27845469688463503	0.01	-0.25957957027944567	-0.07959183673469408	0.01	0.27108459180077205	0.16088051016811875	0.01	0.21632653061224488	-0.15444920592587003	0.008	0.03724489795918361	0.25483371530521626	0.008	-0.2462333372209316	0.13092721477195168	0.008	0.009066861351253704	-0.24376073890227443	0.006	-0.21414184635740682	-0.10612244897959203	0.006	0.1897959183673469	0.13602499648552702	0.006	-0.19058405331702016	0.16349757933604098	0.004	0.2096938775510204	-0.09237027870860293	0.004	-0.1284937159305481	0.05306122448979573	0.002
0.41369875565726044	-0.17084161280011784	0.014	-0.32755102040816336	0.203022161479592	0.014	-0.002551020408163335	0.37442497326173857	0.014	-0.27881890289467465	0.0752627297583865	0.012	0.3025510204081633	-0.1727916022225777	0.012	0.030612244897959117	0.31612322841952434	0.012	0.04362735801110332	-0.2785714285714288	0.01	-0.25978200324406314	-0.08103432328654944	0.01	0.2754554935670614	0.1597485880655915	0.01	0.22190574047646686	-0.15255102040816346	0.008	0.03510039966673611	0.2565289710953074	0.008	-0.24657532751147915	0.1326530612244896	0.008	0.007216122395094083	-0.24540816326530637	0.006	-0.2153538220424671	-0.11219719836569643	0.006	0.19220668282332948	0.13506382568047218	0.006	-0.1921475561475481	0.1696985765557111	0.004	0.21419499202967354	-0.09072560427457171	0.004	-0.1284941673532948	0.0529839632716619	0.002
0.4153061224489795	-0.17063017516099033	0.014	-0.3284280833875338	0.205612244897959	0.014	-0.00429751690368783	0.37631472799427124	0.014	-0.27932189211458114	0.0795918367346937	0.012	0.30408022882835034	-0.17244897959183694	0.012	0.02943562449457819	0.3171907265353944	0.012	0.03724489795918361	-0.2840016249650444	0.01	-0.2605506094844027	-0.08622448979591857	0.01	0.27602040816326534	0.15959538734124964	0.01	0.222683073741731	-0.15227491047642508	0.008	0.032598317587382714	0.25867346938775493	0.008	-0.2468559770162332	0.13375626788172593	0.008	0.0040816326530611555	-0.24810873818513704	0.006	-0.21561508809869465	-0.11357427177216413	0.006	0.1964285714285714	0.1335034834857656	0.006	-0.19270123334750328	0.17244897959183655	0.004	0.21632653061224488	-0.09000414059988698	0.004	-0.12839638576709508	0.0399709611716803	0.002
0.41730339949944756	-0.1704517025413689	0.014	-0.32990369758882243	0.20989222077852443	0.014	-0.00580630298972218	0.37806122448979573	0.014	-0.2802723344121376	0.08537437522846388	0.012	0.30822056446754514	-0.17148587058999432	0.012	0.028227439246898276	0.31836734693877533	0.012	0.0365903798112168	-0.2845495634846865	0.01	-0.2612244897959185	-0.0904673007749823	0.01	0.27767381704781763	0.15918367346938755	0.01	0.2235024298115326	-0.15200777427010023	0.008	0.030612244897959117	0.26032589223433067	0.008	-0.24795918367346953	0.1383297832142021	0.008	0.0019403783222694823	-0.24989956199573918	0.006	-0.21667467933230455	-0.11938775510204101	0.006	0.1987580839238262	0.1326530612244896	0.006	-0.19318110910638853	0.17416582966912159	0.004	0.22058963435134046	-0.08859403911804747	0.004	-0.12839715248203892	0.03979591836734675	0.002
0.42562251772078447	-0.16950006874119292	0.014	-0.33069105377209346	0.2122448979591835	0.014	-0.009183673469387825	0.38187533792348055	0.014	-0.2804914324423944	0.08685550633311571	0.012	0.30918367346938774	-0.17127893489475127	0.012	0.023979591836734628	0.3223997048791289	0.012	0.035865399943473326	-0.2852040816326533	0.01	-0.26154075729257464	-0.09254087536048689	0.01	0.2816274646778701	0.15815807692276784	0.01	0.22959183673469385	-0.1499567652755026	0.008	0.02786971151081188	0.2625635890618322	0.008	-0.24817917783216104	0.1392857142857141	0.008	-0.0003885504702025055	-0.25204081632653086	0.006	-0.2174339167375252	-0.12338240979308734	0.006	0.20186796028419263	0.13145979701888633	0.006	-0.19489795918367359	0.18044259922581657	0.004	0.22412361795267044	-0.08738892407511963	0.004	-0.1283977192286908	0.03962220902460892	0.002
0.4285714285714285	-0.1691379215558438	0.014	-0.33260131281027877	0.21729519036129896	0.014	-0.010520035219748463	0.3833575158006596	0.014	-0.28112244897959193	0.09076737431837498	0.012	0.3106636687968791	-0.17096898426434556	0.012	0.0226352623963758	0.323655670559641	0.012	0.030612244897959117	-0.28981811146709874	0.01	-0.2615915574065733	-0.09285714285714305	0.01	0.2826530612244898	0.1578851262286129	0.01	0.23262522096463473	-0.14895175157687984	0.008	0.0247711571104096	0.26530612244897944	0.008	-0.24941315075371287	0.14446440026669524	0.008	-0.002551020408163335	-0.2539654482247264	0.006	-0.2188571997058067	-0.13008168950172516	0.006	0.2030612244897959	0.1309932608482591	0.006	-0.1959633333987471	0.18464891149921203	0.004	0.22959183673469385	-0.0854170688031068	0.004	-0.1283198959051594	0.026782144911167007	0.002
0.4321743874730504	-0.16884602069021504	0.014	-0.3334398611425912	0.21962136334720458	0.014	-0.011645974164505243	0.3846938775510202	0.014	-0.2814470221305697	0.09285714285714267	0.012	0.3191213460086908	-0.16912134600869103	0.012	0.02129518376595812	0.32499999999999984	0.012	0.029529000167025664	-0.2907534899629443	0.01	-0.2616674026237466	-0.09330005568497114	0.01	0.2843124462470568	0.1575242884468205	0.01	0.23622448979591837	-0.14784632831207847	0.008	0.023979591836734628	0.2659863836679276	0.008	-0.24978333490575969	0.14591836734693858	0.008	-0.005078284387169833	-0.2561462054087489	0.006	-0.2193242095782918	-0.13265306122449	0.006	0.2055511540184641	0.13016313169582142	0.006	-0.19627689813974225	0.18571428571428555	0.004	0.23415965216960596	-0.08415965216960616	0.004	-0.12831105282886524	0.026530612244897767	0.002
0.43765270723909067	-0.16826495213705014	0.014	-0.3341836734693878	0.22157315775129477	0.014	-0.015816326530612317	0.38952173281024577	0.014	-0.2823434756566163	0.09826876924134276	0.012	0.3224489795918367	-0.16846139932416188	0.012	0.017346938775510135	0.3288606695695313	0.012	0.02836616933462146	-0.2918367346938778	0.01	-0.26345770787003703	-0.1038892309054735	0.01	0.29231223949182195	0.15557754561427076	0.01	0.24261865898331242	-0.14591836734693897	0.008	0.020747982957344743	0.26870716663081406	0.008	-0.25043436935919156	0.1483935530326606	0.008	-0.007739484515735707	-0.2586734693877554	0.006	-0.21973650185900098	-0.13434513079406055	0.006	0.21163602003006451	0.12796255064230924	0.006	-0.19685767813856533	0.1876740046691773	0.004	0.2400225334443061	-0.08242644614753084	0.004	-0.1283208726188666	0.026280056292335728	0.002
0.44183673469387746	-0.16778347723042367	0.014	-0.33562707788753376	0.2255102040816325	0.014	-0.016661231311646492	0.3904816258312105	0.014	-0.28255511027031427	0.09948979591836715	0.012	0.3273903828667597	-0.16750757631691396	0.012	0.015933808183329276	0.33021952246904346	0.012	0.023979591836734628	-0.29581274742828306	0.01	-0.2638159793858168	-0.10612244897959203	0.01	0.29591836734693877	0.1547805451830753	0.01	0.2427999629895621	-0.14586118747935822	0.008	0.017346938775510135	0.27181512646816336	0.008	-0.2514851476116008	0.15255102040816307	0.008	-0.009183673469387825	-0.26000118316021237	0.006	-0.2208761782691165	-0.13928571428571448	0.006	0.21632653061224488	0.1264077408071408	0.006	-0.1988591037637302	0.1950184472566779	0.004	0.24285714285714285	-0.08156139024423512	0.004	-0.1282710791211112	0.013565655572766237	0.002
0.4468734421791315	-0.16741227210658288	0.014	-0.3370332657906937	0.22929326482155113	0.014	-0.01735597123977803	0.39132653061224465	0.014	-0.2828779776739295	0.10124532461270476	0.012	0.3302047971108045	-0.16693949098835575	0.012	0.014565619396362424	0.3316326530612243	0.012	0.022574178832175763	-0.29706397475054336	0.01	-0.26450904171206185	-0.10940700089573538	0.01	0.3015287539615648	0.15357328685476151	0.01	0.24285714285714285	-0.1458444948451281	0.008	0.017208685635093084	0.27193877551020396	0.008	-0.2521267072118256	0.15501614993103147	0.008	-0.01199022952779256	-0.2624995663905751	0.006	-0.22142857142857153	-0.14160507211382156	0.006	0.2175151045589634	0.12602040816326512	0.006	-0.20012161317533222	0.19897959183673453	0.004	0.2443771445406986	-0.08111183841824983	0.004	-0.12827139582636168	0.013265306122448785	0.002
0.44977842679436103	-0.16712536556987156	0.014	-0.3407080430011198	0.23866722667458898	0.014	-0.022448979591836806	0.39736624806651477	0.014	-0.2837468119845436	0.10612244897959164	0.012	0.3357142857142857	-0.1658058474402107	0.012	0.010714285714285645	0.3355097541437671	0.012	0.02111152989454484	-0.29846938775510223	0.01	-0.2655851655898809	-0.11502707930807865	0.01	0.30319847074459255	0.15319847074459236	0.01	0.24296060917913456	-0.14581490102494726	0.008	0.013732993706734805	0.2749574835026531	0.008	-0.2532887294209815	0.15918367346938755	0.008	-0.014851392452893115	-0.26530612244897983	0.006	-0.2222227810877711	-0.14512415768773942	0.006	0.2215676244771454	0.12462884896694117	0.006	-0.20153061224489807	0.20339763116040505	0.004	0.24948979591836734	-0.07971699027914662	0.004	-0.12827158486717857	0.012965462418198712	0.002
0.45510204081632644	-0.16654846208091612	0.014	-0.34074981859466674	0.2387755102040815	0.014	-0.022723117633196184	0.39768504563210977	0.014	-0.28438143297789853	0.10949611804250957	0.012	0.341415418744229	-0.1648848064993313	0.012	0.009329022435850468	0.33688004284401357	0.012	0.017346938775510135	-0.3019892009237748	0.01	-0.2664935956654241	-0.11938775510204101	0.01	0.30918367346938774	0.15182859232011697	0.01	0.25303380165055467	-0.1428297200179018	0.008	0.010714285714285645	0.277804915360917	0.008	-0.254591836734694	0.1637318272563885	0.008	-0.015816326530612317	-0.26622239913217954	0.006	-0.22241822142310053	-0.14591836734693897	0.006	0.22562270340864976	0.12335688842808472	0.006	-0.20203466276728357	0.2051081943755735	0.004	0.2499650528847602	-0.07959183673469408	0.004	-0.12825496105035672	0.0003164675210717144	0.002
0.46142907103678193	-0.16612194937138147	0.014	-0.3407684804557144	0.23882335627897944	0.014	-0.022943262470151077	0.39795918367346916	0.014	-0.28502377878174995	0.11275510204081612	0.012	0.34364979694966313	-0.16451346835645947	0.012	0.008025699564370412	0.33826530612244876	0.012	0.015723589743020246	-0.30347869178383685	0.01	-0.267857142857143	-0.12563914302124266	0.01	0.3141905393400823	0.15092523321763315	0.01	0.25612244897959185	-0.14190252405903409	0.008	0.009883164438478774	0.2785714285714284	0.008	-0.25503904568982294	0.16536911757548312	0.008	-0.018796260426733692	-0.2689588416140829	0.006	-0.2227543704075309	-0.14724416632589835	0.006	0.22959183673469385	0.12206906388717113	0.006	-0.20255561998362162	0.20663725263668256	0.004	0.2547525252550402	-0.07822191301014246	0.004	-0.12824333502234536	-1.960237527853792e-16	0.002
0.461988582674526	-0.1660702153275875	0.014	-0.34081632653061233	0.2389405092102139	0.014	-0.025253971396905252	0.4007641754785376	0.014	-0.2860441536760732	0.1176768067372974	0.012	0.34897959183673466	-0.16358207784383338	0.012	0.0040816326530611555	0.34235077568833705	0.012	0.014085059713205438	-0.30510204081632675	0.01	-0.26792312167602517	-0.12595442934438336	0.01	0.3181830721303864	0.1501842748083889	0.01	0.2614550182009322	-0.14058579812559857	0.008	0.006822799911326753	0.281312595829694	0.008	-0.2551695616387757	0.16581632653061207	0.008	-0.021737344261699366	-0.2719387755102043	0.006	-0.2248276563451465	-0.155784588552813	0.006	0.23162614616973584	0.1214220645370826	0.006	-0.2043268221094431	0.2122448979591835	0.004	0.25612244897959185	-0.0777820414689947	0.004	-0.12825496105035653	-0.00031646752107231373	0.002
0.4683673469387754	-0.16541546970219492	0.014	-0.3433559073462569	0.24540816326530598	0.014	-0.028727881577173528	0.40494558781058143	0.014	-0.2863879225920484	0.11938775510204062	0.012	0.35273996659760193	-0.16294404823025524	0.012	0.00281879589592532	0.34363512242653743	0.012	0.010714285714285645	-0.3083516361687186	0.01	-0.2679617850559994	-0.12612505036212188	0.01	0.3224489795918367	0.14935420418292236	0.01	0.26349554189826013	-0.1400261541431583	0.008	0.0040816326530611555	0.28398091552275406	0.008	-0.25541635237500265	0.16664084217092073	0.008	-0.022448979591836806	-0.2726367072281096	0.006	-0.22574560518293854	-0.15918367346938794	0.006	0.23622448979591837	0.12007060237566676	0.006	-0.2052437591269614	0.21516440413834464	0.004	0.25844167433138726	-0.07727261138289865	0.004	-0.12827158486717577	-0.012965462418196315	0.002
0.47423475735880855	-0.1650510838894211	0.014	-0.3445182385218336	0.24833890433530922	0.014	-0.033832556285886245	0.41122448979591814	0.014	-0.2866256612049994	0.12051719593785769	0.012	0.35951587263911244	-0.16191269878945916	0.012	0.001663628108911441	0.3448979591836733	0.012	0.008975136944494729	-0.30999554510776034	0.01	-0.2693072680914387	-0.13265306122449	0.01	0.32533918528522593	0.14880857304032777	0.01	0.26646383887070146	-0.13928571428571448	0.008	0.0027951997077373903	0.2852040816326529	0.008	-0.25709186279860385	0.17244897959183655	0.008	-0.025496770081385584	-0.27552363808188	0.006	-0.22739683155401294	-0.16515193359482935	0.006	0.23860075974328124	0.11938775510204062	0.006	-0.20816326530612256	0.2231431504641659	0.004	0.26527621387969985	-0.07548029551235311	0.004	-0.1282713958263588	-0.013265306122449177	0.002
0.4758856215929136	-0.16493070493769874	0.014	-0.34605388875832915	0.25204081632653047	0.014	-0.03467681840420404	0.4122619571059999	0.014	-0.28775510204081645	0.12563044431827705	0.012	0.36224489795918363	-0.1614298740580976	0.012	-0.002551020408163335	0.34938768660643	0.012	0.007272006891489467	-0.31173469387755126	0.01	-0.2703688090377843	-0.13677404810507315	0.01	0.33434956681036393	0.14728308625086034	0.01	0.2693877551020408	-0.1385212626134703	0.008	0.0000157338598509452	0.28777083590066715	0.008	-0.2580332692714478	0.1756402001163072	0.008	-0.028408799978553317	-0.2785714285714288	0.006	-0.2275711117435205	-0.16581632653061246	0.006	0.24186571542302	0.11839632766791777	0.006	-0.2087600023502322	0.22491346703752285	0.004	0.2693877551020408	-0.07451531282509395	0.004	-0.1282710791211084	-0.013565655572769411	0.002
0.4816326530612244	-0.16436799086478257	0.014	-0.34744897959183685	0.2553735477855591	0.014	-0.03571428571428579	0.4135649496334935	0.014	-0.2878379730304554	0.12602040816326512	0.012	0.36422692715691435	-0.1611657026671187	0.012	-0.003598868742212111	0.350482763910849	0.012	0.0040816326530611555	-0.31490465968424575	0.01	-0.27204558946504503	-0.14347416089361653	0.01	0.3357142857142857	0.14704004672337034	0.01	0.27406395061998545	-0.1373292567424346	0.008	-0.002551020408163335	0.2903486943122526	0.008	-0.2591210031988277	0.17908163265306104	0.008	-0.029081632653061296	-0.2792529452135214	0.006	-0.22767461516719295	-0.16620293585321555	0.006	0.24285714285714285	0.11811848365594545	0.006	-0.20895791055143126	0.2255102040816325	0.004	0.2759309579494216	-0.07304863388731338	0.004	-0.12832087261887393	-0.026280056292343455	0.002
0.4865335245337401	-0.16408454494190367	0.014	-0.34839634376163264	0.25772610521795913	0.014	-0.040557320000416605	0.4196467616322363	0.014	-0.2890274333973454	0.1313807298679607	0.012	0.3750326415662869	-0.15966123598473364	0.012	-0.004531276555259688	0.3515306122448978	0.012	0.0023269157367580033	-0.3166126300224726	0.01	-0.2726451027230955	-0.14591836734693897	0.01	0.3366709609398386	0.14687504257249154	0.01	0.27915064097693315	-0.13615548147204667	0.008	-0.004069383365540724	0.2918367346938774	0.008	-0.2612244897959185	0.18559969635636095	0.008	-0.03209177679036254	-0.28219393749535204	0.006	-0.22806122448979604	-0.16751637921715465	0.006	0.24460372186605514	0.11764117609312832	0.006	-0.20951414821634032	0.22686108699185026	0.004	0.2760760844636679	-0.07301485997387212	0.004	-0.1283110528288731	-0.02653061224489816	0.002
0.4902547533769829	-0.16382687927607845	0.014	-0.34978660615900664	0.2610110959549247	0.014	-0.044338007957961785	0.4244897959183671	0.014	-0.2893232694701678	0.1326530612244896	0.012	0.3755102040816326	-0.15959082378182937	0.012	-0.009183673469387825	0.35662447527252344	0.012	0.000659076163735485	-0.3183673469387757	0.01	-0.27301831258957265	-0.14738985067573382	0.01	0.34234693877551015	0.14598313555023468	0.01	0.2826530612244898	-0.13525097895713445	0.008	-0.006689657296382067	0.29433075086688315	0.008	-0.2612514289037106	0.18568734660649341	0.008	-0.03487585821582289	-0.2852040816326533	0.006	-0.22943187815829794	-0.17244897959183694	0.006	0.25221740781446345	0.11548271393691222	0.006	-0.21230805258615118	0.23463072292405285	0.004	0.2826530612244898	-0.07129639565830438	0.004	-0.1283198959051674	-0.02678214491115941	0.002
0.49489795918367335	-0.1633894261758955	0.014	-0.3515255127298589	0.26530612244897944	0.014	-0.04637143850476048	0.4270979492503414	0.014	-0.2898241409630529	0.1347221001467261	0.012	0.3758664394540145	-0.15953990884176983	0.012	-0.00992588314313299	0.3574210556323771	0.012	-0.002551020408163335	-0.3216532418309551	0.01	-0.27440414094969157	-0.15255102040816346	0.01	0.34277369972698446	0.14591836734693858	0.01	0.2848090627432156	-0.13480906274321583	0.008	-0.009183673469387825	0.2969144301947509	0.008	-0.26126027691687653	0.18571428571428555	0.008	-0.03571428571428579	-0.28608114321588185	0.006	-0.23059320785433968	-0.1765496492885178	0.006	0.25612244897959185	0.11433627978682966	0.006	-0.21377704637496275	0.2387755102040815	0.004	0.2869380453745343	-0.07061151476228963	0.004	-0.128397719228717	-0.039622209024635514	0.002
0.4988860259447125	-0.16317174023042713	0.014	-0.35231589323336526	0.26707186186867554	0.014	-0.04897959183673477	0.4305105179905201	0.014	-0.29158181236919045	0.14209165701856458	0.012	0.37861306972816583	-0.15918367346938794	0.012	-0.010568698106928405	0.35816326530612225	0.012	-0.00422283763688104	-0.3233281827712825	0.01	-0.2744897959183675	-0.15286020148220272	0.01	0.3481297013185995	0.1450684768288034	0.01	0.28928571428571426	-0.13384716357783447	0.008	-0.01072343600863717	0.2984693877551019	0.008	-0.2612782938314651	0.18576808974983214	0.008	-0.038581050262327124	-0.2889699701458365	0.006	-0.2329059027385329	-0.1839263109017983	0.006	0.26266444713477466	0.11284575694685778	0.006	-0.2161138526417331	0.24409022899091992	0.004	0.2927286155424397	-0.06951628241674421	0.004	-0.12839715248206549	-0.03979591836734714	0.002
0.5045524134875458	-0.16279452528796454	0.014	-0.3540816326530613	0.27107966259786703	0.014	-0.05212121944475844	0.4346134744327924	0.014	-0.29256175713698157	0.14591836734693858	0.012	0.3821428571428571	-0.15870690088467607	0.012	-0.015816326530612317	0.3640650878227186	0.012	-0.0057657879891768096	-0.3250000000000002	0.01	-0.2758160888400416	-0.1578573805477138	0.01	0.34897959183673466	0.14494625700165376	0.01	0.2950142666887981	-0.13265306122449	0.008	-0.013294684873815877	0.3009910294118983	0.008	-0.2645089261488682	0.19569515548378488	0.008	-0.041147700200183226	-0.2918367346938778	0.006	-0.2334429860715289	-0.18571428571428594	0.006	0.2627551020408163	0.11282197174519755	0.006	-0.21814256522557537	0.24875481012353431	0.004	0.29591836734693877	-0.06888779339062545	0.004	-0.12839638576712198	-0.039970961171653795	0.002
0.5081632653061223	-0.16246414451816843	0.014	-0.35630685780097804	0.2763462034235117	0.014	-0.05448410683960888	0.4377551020408161	0.014	-0.2942960906166292	0.15245935592275134	0.012	0.38758740416598486	-0.15799556743129123	0.012	-0.016164086907487767	0.36444815799047126	0.012	-0.009183673469387825	-0.32860257369492163	0.01	-0.276152175724849	-0.15918367346938794	0.01	0.35010790786071583	0.1447900513229574	0.01	0.2957559499986174	-0.1324906438761686	0.008	-0.015816326530612317	0.3036848367936991	0.008	-0.2656671753439549	0.19897959183673453	0.008	-0.04234693877551028	-0.2931321702761481	0.006	-0.2337351139714941	-0.18667304929381237	0.006	0.26280838381266985	0.11280838381266964	0.006	-0.21938489800417119	0.25204081632653047	0.004	0.29807847108121704	-0.06848663434652338	0.004	-0.12849416735333344	-0.052983963271700914	0.002
0.5112806424457851	-0.1623010506090507	0.014	-0.3572314902510094	0.2785714285714284	0.014	-0.0578087272063753	0.4421912727936245	0.014	-0.2943340051863991	0.15260477032380496	0.012	0.3887755102040816	-0.15782740896196157	0.012	-0.020605904477834266	0.36958549631456866	0.012	-0.01067579791736846	-0.33014052861324406	0.01	-0.2768773566336709	-0.1615712341846914	0.01	0.35970559242945355	0.14337906181720847	0.01	0.29591836734693877	-0.13245807548500216	0.008	-0.017178601450257236	0.30510204081632636	0.008	-0.267857142857143	0.20509437916109835	0.008	-0.04496430711562406	-0.29585201941498845	0.006	-0.23469387755102053	-0.18953569509113039	0.006	0.2630357794147055	0.11275510204081612	0.006	-0.22003815342793948	0.2534312343271625	0.004	0.308746527849574	-0.06676367623205882	0.004	-0.12849065329607215	-0.05306122448979612	0.002
0.5187990344459849	-0.16181321045197442	0.014	-0.35987675938068747	0.2843665552990546	0.014	-0.06224489795918375	0.4482169425824901	0.014	-0.29600554213128405	0.15918367346938755	0.012	0.3902739253017491	-0.1576852583717204	0.012	-0.022210418981037983	0.3714285714285712	0.012	-0.01201355636157339	-0.3316326530612247	0.01	-0.27874751320504715	-0.16819126230515724	0.01	0.36224489795918363	0.14298231417612284	0.01	0.29616024709951727	-0.13241118147191153	0.008	-0.019800518183260205	0.30775050222490297	0.008	-0.2679887408385756	0.20548064691652643	0.008	-0.04723289084698877	-0.29846938775510223	0.006	-0.2355810831481803	-0.19234693877551043	0.006	0.2693877551020408	0.11117737142384547	0.006	-0.22142857142857153	0.2564212591874932	0.004	0.30918367346938774	-0.06667327114445015	0.004	-0.12849313007261684	-0.05313952298860791	0.002
0.5214285714285714	-0.1615771999981964	0.014	-0.3603872250972944	0.28553114224964427	0.014	-0.06343605593436985	0.44982925018807896	0.014	-0.29716954750935126	0.16303453412330174	0.012	0.3994279780870183	-0.15657083522987572	0.012	-0.022322965908239716	0.3715545851121683	0.012	-0.015816326530612317	-0.33575799042047816	0.01	-0.2800425902822224	-0.17244897959183694	0.01	0.3655230619041549	0.14264020340196729	0.01	0.3067834343798719	-0.13025282213497413	0.008	-0.022448979591836806	0.3106671915868984	0.008	-0.26814187530435224	0.20589697734516826	0.008	-0.04897959183673477	-0.3004174221360149	0.006	-0.23697307877046223	-0.19670039061729322	0.006	0.2734622591115453	0.11019695298909608	0.006	-0.2240800488065316	0.2626546450710194	0.004	0.3094972268252408	-0.06664008396809813	0.004	-0.12857142857142864	-0.06289588277372622	0.002
0.5237059072537726	-0.16146100929458929	0.014	-0.36071428571428577	0.2862418841926104	0.014	-0.06427789758677058	0.45102040816326505	0.014	-0.299506700010061	0.17093527143863216	0.012	0.40204081632653055	-0.1562905903186433	0.012	-0.022448979591836806	0.37170602076286857	0.012	-0.01703355311612801	-0.3370480795369335	0.01	-0.28112244897959193	-0.17591326912657873	0.01	0.3688775510204081	0.14218611317110064	0.01	0.30918367346938774	-0.1297430284314195	0.008	-0.02344537724345302	0.3117346938775508	0.008	-0.2703075635437977	0.2122448979591835	0.008	-0.051241208573227885	-0.30284042407983364	0.006	-0.23777052681339156	-0.19897959183673491	0.006	0.2799872465231753	0.10878826368090613	0.006	-0.22537611190166185	0.26530612244897944	0.004	0.3118103484153829	-0.0663265306122451	0.004	-0.12859675395714523	-0.06630120522652852	0.002
0.5330137834639728	-0.1608637675564355	0.014	-0.3631875433056108	0.2918367346938774	0.014	-0.06887755102040824	0.4573535414836431	0.014	-0.2999468737174733	0.17244897959183655	0.012	0.4052677972464936	-0.15595669254942493	0.012	-0.027847003865055342	0.37806122448979573	0.012	-0.018094161805043495	-0.3382653061224492	0.01	-0.28185068037991723	-0.17835340125273616	0.01	0.37144344506569305	0.14185160833099905	0.01	0.3126227221505286	-0.1292140125433491	0.008	-0.02620820329774027	0.31460812323287185	0.008	-0.27149749991672273	0.21523719396082824	0.008	-0.053139117345062076	-0.30510204081632675	0.006	-0.2394573081719189	-0.2037430224576333	0.006	0.2826530612244898	0.10812733776905684	0.006	-0.22806122448979604	0.27088340785008025	0.004	0.32104965626312304	-0.06492720728353142	0.004	-0.12859639874025225	-0.0663265306122451	0.002
0.5346938775510203	-0.16071432051068235	0.014	-0.3644647493654066	0.29471892410398104	0.014	-0.06900532498595499	0.4575252872589428	0.014	-0.30019349372388254	0.1732758940312194	0.012	0.4113963993799729	-0.15527395040038133	0.012	-0.028421982963602117	0.37872087417925493	0.012	-0.022448979591836806	-0.3431250077362578	0.01	-0.2825367775871595	-0.180495961260629	0.01	0.3755102040816326	0.14137586912430164	0.01	0.3180157587111866	-0.12821984034383987	0.008	-0.029081632653061296	0.31786924945242845	0.008	-0.2729113546598015	0.218877551020408	0.008	-0.055612244897959254	-0.3079491233306545	0.006	-0.24040490607002654	-0.20653386944017788	0.006	0.28434898351055876	0.1078183712656606	0.006	-0.22838289900616324	0.27161710099383674	0.004	0.3224489795918367	-0.06465987412978533	0.004	-0.12859802383586852	-0.06635312587668497	0.002
0.5361507288297553	-0.160640524748123	0.014	-0.36620376829387075	0.2984693877551019	0.014	-0.06963666491077095	0.45841217511485227	0.014	-0.3010204081632654	0.17591296451955307	0.012	0.4153061224489795	-0.1548007669288176	0.012	-0.029081632653061296	0.3795334765457751	0.012	-0.023297582760404535	-0.34404935601510594	0.01	-0.28417234096250865	-0.18571428571428594	0.01	0.38062725313055823	0.14080131829801296	0.01	0.3224489795918367	-0.1274926466401969	0.008	-0.029533237241418684	0.31836734693877533	0.008	-0.2744897959183675	0.22289764178002858	0.008	-0.05741123152842166	-0.30993570724708885	0.006	-0.242307772758285	-0.2122448979591839	0.006	0.28928571428571426	0.10683719777974476	0.006	-0.2290249211064139	0.2729024721268218	0.004	0.32423765535713284	-0.06453785484694896	0.004	-0.12868328790615685	-0.07947997739996586	0.002
0.5472146498366574	-0.1599282073061998	0.014	-0.3673469387755103	0.3009306139153742	0.014	-0.07388026066578085	0.464285714285714	0.014	-0.30197464584213485	0.17908163265306104	0.012	0.42004536812288235	-0.15444442779548512	0.012	-0.03336102881692647	0.3846938775510202	0.012	-0.024016551098250703	-0.34489795918367366	0.01	-0.28504067707033687	-0.18842871068476552	0.01	0.38333234305332003	0.14047520019617704	0.01	0.32857594536838	-0.12652609544794677	0.008	-0.03251868743702547	0.3215629452160357	0.008	-0.2751995756076026	0.22480042439239736	0.008	-0.05887310185781499	-0.31173469387755126	0.006	-0.2439157557893131	-0.21628832584334032	0.006	0.29302501185890495	0.10612244897959164	0.006	-0.23170507748250638	0.2785714285714284	0.004	0.33285423680484444	-0.06346648170280386	0.004	-0.12868185079450556	-0.07959183673469408	0.002
0.5479591836734692	-0.1598618873742677	0.014	-0.3686344902477366	0.30381448934410005	0.014	-0.07457448313746877	0.46522143522987797	0.014	-0.3033129636010842	0.1834217302764668	0.012	0.42348108077845986	-0.15409332567641934	0.012	-0.03444312671413531	0.38596503655117065	0.012	-0.029081632653061296	-0.3507092640608221	0.01	-0.2863682670827018	-0.19234693877551043	0.01	0.3887755102040816	0.13976186879031147	0.01	0.3294428435561065	-0.12638161906631076	0.008	-0.03545839208782865	0.32499999999999984	0.008	-0.27548281092451776	0.2255102040816325	0.008	-0.06224489795918375	-0.31574050155264416	0.006	-0.24724975214580114	-0.22480077255396452	0.006	0.2954294028202114	0.10563348445286426	0.006	-0.23265074219580179	0.28061456392664713	0.004	0.3357142857142857	-0.06299763627879072	0.004	-0.12868947568558808	-0.07970988384885354	0.002
0.5486043472181917	-0.15982883701411052	0.014	-0.36923540115804643	0.30510204081632636	0.014	-0.07551020408163273	0.4665672884250545	0.014	-0.303994782415707	0.18571428571428555	0.012	0.4285714285714285	-0.15363851602474146	0.012	-0.03571428571428579	0.38756910224435254	0.012	-0.02946926913793392	-0.3511429757600255	0.01	-0.28775510204081645	-0.19636291940833456	0.01	0.39535781105298257	0.13923536207339063	0.01	0.3357142857142857	-0.12527059236375687	0.008	-0.03571428571428579	0.3252902536660603	0.008	-0.27615309893279844	0.22717350709606346	0.008	-0.06347360235227788	-0.3171386425456816	0.006	-0.24751690222254036	-0.2255102040816329	0.006	0.29591836734693877	0.10554300459099114	0.006	-0.23469387755102053	0.28439496478154896	0.004	0.33918792253538205	-0.06285289379114871	0.004	-0.12873965144248567	-0.09268891998608604	0.002
0.5545918367346937	-0.15944034135112153	0.014	-0.3708911780306184	0.3086462800714344	0.014	-0.07860833885332914	0.4709183673469385	0.014	-0.3055567951654675	0.19025067271648768	0.012	0.43464085498858684	-0.15311424705222962	0.012	-0.038758558671623214	0.39132653061224465	0.012	-0.03374055896145947	-0.3561895385532963	0.01	-0.2884049046293806	-0.19832978924817074	0.01	0.3954686164408618	0.13922526111015837	0.01	0.34097100269731634	-0.1246444720850717	0.008	-0.03873282721203415	0.328614111563476	0.008	-0.2780969027539518	0.23214285714285698	0.008	-0.06444057198893073	-0.3183673469387757	0.006	-0.2476382159565078	-0.2258311717985946	0.006	0.29662248780282563	0.10541832852370477	0.006	-0.23508920936484828	0.2852040816326529	0.004	0.3449358589783994	-0.062282797753909866	0.004	-0.1287373985363385	-0.09285714285714305	0.002
0.5584737618033327	-0.15918367346938794	0.014	-0.37283559151415446	0.31287869420013115	0.014	-0.08010157279465183	0.47295965169514387	0.014	-0.30658507949051933	0.19341492050948056	0.012	0.43567046630782913	-0.15301740508333955	0.012	-0.04038818648148848	0.39328528290626646	0.012	-0.03542543838225038	-0.35816326530612264	0.01	-0.28863188346900387	-0.19897959183673491	0.01	0.40204081632653055	0.13857332516538634	0.01	0.34234693877551015	-0.12446038859180837	0.008	-0.0412398925525973	0.3316326530612243	0.008	-0.2789520830469818	0.23431322307546712	0.008	-0.06887755102040824	-0.32380597475698303	0.006	-0.24795918367346953	-0.2266026314029325	0.006	0.3066192587321404	0.1035580342423443	0.006	-0.23710851802879596	0.28942209421610193	0.004	0.34897959183673466	-0.061721176459316004	0.004	-0.12874929338659935	-0.09303500767231375	0.002
0.5610473056890926	-0.15900648936256231	0.014	-0.3753114179177031	0.31836734693877533	0.014	-0.08214285714285721	0.475938068208313	0.014	-0.3076530612244899	0.19649842903853804	0.012	0.44183673469387746	-0.15237064173976586	0.012	-0.04234693877551028	0.39581547455972793	0.012	-0.0355604412740845	-0.3583171097463239	0.01	-0.2891155986725384	-0.20034008846845686	0.01	0.40744697146305603	0.13805921636101506	0.01	0.34413533083782083	-0.12423201610095484	0.008	-0.04234693877551028	0.33292522298896643	0.008	-0.2808391409918842	0.2387755102040815	0.008	-0.06942723012505576	-0.32445032089535264	0.006	-0.25012106608994467	-0.23214285714285737	0.006	0.30918367346938774	0.10303857833271529	0.006	-0.2384462165954172	0.2918367346938774	0.004	0.3536666721368523	-0.061639450312127454	0.004	-0.12873332430207218	-0.10596055324894849	0.002
0.5612244897959182	-0.1589955158718363	0.014	-0.37705637583738466	0.3219232159993499	0.014	-0.08327588463431147	0.477551020408163	0.014	-0.30847789114470103	0.19897959183673453	0.012	0.4479241822714325	-0.152005814924494	0.012	-0.044045036160931667	0.39795918367346916	0.012	-0.03571428571428579	-0.3585065874242807	0.01	-0.29183612615760707	-0.2081638738423933	0.01	0.4101171836279406	0.13784200004552857	0.01	0.34897959183673466	-0.12355900001799573	0.008	-0.04485137911749324	0.3357608657804658	0.008	-0.28112244897959193	0.23944115874149605	0.008	-0.07351022656020999	-0.32963267553980197	0.006	-0.2513786716863474	-0.23535602219120397	0.006	0.3127221009148543	0.10258402153412509	0.006	-0.24132653061224502	0.29714021523767203	0.004	0.35728215885690423	-0.061363791509965675	0.004	-0.12873065023663868	-0.10612244897959203	0.002
0.5614254184523445	-0.15898274481296162	0.014	-0.38061224489795925	0.3293015052916431	0.014	-0.08558182146958246	0.48074470914266226	0.014	-0.30994719346156374	0.20331811266088515	0.012	0.4484693877551019	-0.15196620491704657	0.012	-0.04625892014651914	0.4006798553636848	0.012	-0.04094800582049171	-0.36479591836734715	0.01	-0.29322923237634047	-0.2122448979591839	0.01	0.4153061224489795	0.13726860650150205	0.01	0.3526614349350832	-0.1230695982003895	0.008	-0.04687211331020541	0.33826530612244876	0.008	-0.282838692947685	0.2436919192972129	0.008	-0.07511180393075896	-0.3316326530612247	0.006	-0.2528457095215688	-0.2387755102040819	0.006	0.31803315045090863	0.10170661983866355	0.006	-0.24176514202977595	0.29803077633757097	0.004	0.36224489795918363	-0.0607875244872526	0.004	-0.1287421577294639	-0.10629317813762727	0.002
0.5734440795685085	-0.15813795711952922	0.014	-0.38135069604456995	0.3308942019146136	0.014	-0.08790763554784366	0.4841836734693875	0.014	-0.31252768470081177	0.21048686837428088	0.012	0.449098452247412	-0.15192195591585336	0.012	-0.04897959183673477	0.40427470615037203	0.012	-0.04159309552337683	-0.3655497616194806	0.01	-0.2954224601508665	-0.21784284597158288	0.01	0.4196589786381539	0.13700591741366397	0.01	0.3593331856930338	-0.12229946736819088	0.008	-0.04897959183673477	0.34079701623944153	0.008	-0.28358063088135094	0.24540816326530598	0.008	-0.07529241634225345	-0.33185044080060394	0.006	-0.254591836734694	-0.24283600383546725	0.006	0.3224489795918367	0.10090185938937725	0.006	-0.2428677194619633	0.30001057660482017	0.004	0.3677587750507452	-0.060812653520683484	0.004	-0.1286161587230009	-0.11934302495046877	0.002
0.5744897959183672	-0.15804683081014897	0.014	-0.38168670619517864	0.3316326530612243	0.014	-0.0887755102040817	0.4854314928146649	0.014	-0.3131490922780677	0.2122448979591835	0.012	0.45510204081632644	-0.1514481015736579	0.012	-0.04922538284421049	0.4045918367346937	0.012	-0.04234693877551028	-0.36650246831752764	0.01	-0.2967206266328948	-0.22121042255126222	0.01	0.4245762825221656	0.13664820727375246	0.01	0.36224489795918363	-0.12187275233713608	0.008	-0.050874977207988364	0.34300257381241966	0.008	-0.28547108456534975	0.24975679885106378	0.008	-0.07551020408163273	-0.33214252352432067	0.006	-0.25533171906408414	-0.24466828093591622	0.006	0.3283047130559816	0.10026671551544677	0.006	-0.24544209317211152	0.30510204081632636	0.004	0.3698788283683313	-0.06069515489894381	0.004	-0.1286151346286373	-0.11938775510204101	0.002
0.5756826473522381	-0.15799082203551715	0.014	-0.3827305146392442	0.33375092280250923	0.014	-0.09101765485615873	0.48857418187853496	0.014	-0.3134493014844109	0.21308131076048697	0.012	0.46023770285886023	-0.15105402938947274	0.012	-0.0520571058030016	0.4081469758296513	0.012	-0.046345469951590265	-0.3714285714285716	0.01	-0.2983427439206451	-0.2255102040816329	0.01	0.4285714285714285	0.13632632461264882	0.01	0.3645262857454887	-0.1216691428883461	0.008	-0.052361294900868216	0.3448979591836733	0.008	-0.2864365831972887	0.25204081632653047	0.008	-0.08027362525072179	-0.3382653061224492	0.006	-0.25650139608762307	-0.24731772261823542	0.006	0.3296610025446189	0.10006916580992484	0.006	-0.2463863860485178	0.3066748384412781	0.004	0.3755102040816326	-0.06015738644313511	0.004	-0.12861821106864538	-0.11943453759925775	0.002
0.5858188042309129	-0.15724737565948477	0.014	-0.38563615040530763	0.33987405367632484	0.014	-0.09251567083955545	0.49081632653061197	0.014	-0.3142857142857144	0.21529563260474996	0.012	0.463443257843702	-0.15084245644201238	0.012	-0.05433589580520919	0.41122448979591814	0.012	-0.04754413163406314	-0.3728640316312432	0.01	-0.2990821288220321	-0.22744848342286622	0.01	0.4319807782098855	0.1360624108629466	0.01	0.3688775510204081	-0.12121374559515966	0.008	-0.055612244897959254	0.3489140928832066	0.008	-0.28682920184320015	0.25296671652414676	0.008	-0.08110805426220635	-0.3393001090031001	0.006	-0.25851426547704254	-0.25204081632653086	0.006	0.3357142857142857	0.09908115159768423	0.006	-0.24795918367346953	0.30933869444294915	0.004	0.3815332413204016	-0.060303493373476104	0.004	-0.12857142857142864	-0.12150781407973912	0.002
0.5877551020408162	-0.1571152914554141	0.014	-0.3872448979591837	0.343121585247113	0.014	-0.09540816326530618	0.4950239797489502	0.014	-0.3155834535447426	0.218877551020408	0.012	0.4683673469387754	-0.1503843981646119	0.012	-0.055612244897959254	0.4129009621431151	0.012	-0.04897959183673477	-0.37472439080740544	0.01	-0.3009809252784113	-0.23214285714285737	0.01	0.4388777287412298	0.13561206717713728	0.01	0.37421411533048804	-0.12068384385318558	0.008	-0.05680411887675858	0.35033873826609846	0.008	-0.28775510204081645	0.25499892547915626	0.008	-0.08214285714285721	-0.3407302498505888	0.006	-0.2593232701841065	-0.25394203593834286	0.006	0.34142551884911543	0.09856837599197243	0.006	-0.2511210948786584	0.3152054357335864	0.004	0.38270914169865416	-0.060260162106817644	0.004	-0.1283012960596707	-0.13238292871273205	0.002
0.5899809835680041	-0.15695779194219994	0.014	-0.3880900758632957	0.3448979591836733	0.014	-0.09641150704027532	0.4964456358168673	0.014	-0.31701707459011	0.22277884377723686	0.012	0.47262486308456253	-0.15017588349272612	0.012	-0.05778456182729015	0.4156848259278117	0.012	-0.05162323552077425	-0.37806122448979607	0.01	-0.3010204081632654	-0.2322394942475385	0.01	0.44183673469387746	0.13533213331018035	0.01	0.3755102040816326	-0.12054129115078956	0.008	-0.0577128895470096	0.3515306122448978	0.008	-0.289340625131281	0.25867346938775493	0.008	-0.08529397418757156	-0.34489795918367366	0.006	-0.2612244897959185	-0.2580119094795308	0.006	0.3434916503368017	0.09834508435707562	0.006	-0.25305037944727105	0.31836734693877533	0.004	0.3887755102040816	-0.05979158392383324	0.004	-0.12827968563055453	-0.13265306122449	0.002
0.5981620510009559	-0.15632531630707872	0.014	-0.3899498019432064	0.3488257082608751	0.014	-0.10061898960732091	0.5026598059338512	0.014	-0.318071896676181	0.2255102040816325	0.012	0.47499999999999987	-0.15002772695264796	0.012	-0.05935961779300417	0.4178571428571426	0.012	-0.053414936951216234	-0.3802585324365391	0.01	-0.30285470787993496	-0.23694121048741232	0.01	0.4443994255803307	0.13521575211094283	0.01	0.376554356387501	-0.1204319074079094	0.008	-0.06224489795918375	0.35728514009980383	0.008	-0.2908645008053865	0.2621967236844094	0.008	-0.08682443079048645	-0.3468490385972689	0.006	-0.26151390038857475	-0.2586734693877554	0.006	0.34897959183673466	0.09754632296018946	0.006	-0.254591836734694	0.32095744148159144	0.004	0.3950498212611254	-0.06005221955520124	0.004	-0.12825028365676447	-0.13297420613915417	0.002
0.6010204081632651	-0.1560525911159013	0.014	-0.39128973419183755	0.3515306122448978	0.014	-0.10160346665175443	0.5040816326530609	0.014	-0.3205053109133487	0.23172980070926677	0.012	0.4776872105579063	-0.14986380985025705	0.012	-0.06224489795918375	0.4217255223191801	0.012	-0.055612244897959254	-0.3831768565421185	0.01	-0.30355333650529104	-0.2387755102040819	0.01	0.4530498585013557	0.1347052435394603	0.01	0.3821428571428571	-0.11991826649034952	0.008	-0.06263918113307904	0.35776898213222696	0.008	-0.2923061175043934	0.26530612244897944	0.008	-0.0887755102040817	-0.34962679544009645	0.006	-0.2634416288479388	-0.2630889833969595	0.006	0.3533513973978133	0.09722894841822126	0.006	-0.2560048981815858	0.32358693855310805	0.004	0.3957520754650697	-0.060037789750784235	0.004	-0.12768703721683256	-0.14503397599234288	0.002
0.604337728522593	-0.15586635311005995	0.014	-0.3938775510204082	0.35678314890377183	0.014	-0.1017814436613674	0.5043410053182242	0.014	-0.32073447945635736	0.23232674503343853	0.012	0.4816326530612244	-0.1495917282517575	0.012	-0.0634431317886241	0.42329156208892676	0.012	-0.05678614144051861	-0.3846938775510206	0.01	-0.30546399029304655	-0.24321909233386305	0.01	0.45510204081632644	0.13456847734521912	0.01	0.3882394218325151	-0.11938775510204101	0.008	-0.06293162949505525	0.35816326530612225	0.008	-0.29438775510204096	0.26978847849560184	0.008	-0.09017500059709746	-0.3515306122448981	0.006	-0.2645002879893717	-0.26530612244897983	0.006	0.3583280774690375	0.0967739633472888	0.006	-0.2603142757112617	0.3307224389765675	0.004	0.40204081632653055	-0.059652433453956905	0.004	-0.12758391062622682	-0.14591836734693897	0.002
0.6104649792213146	-0.15536293840498844	0.014	-0.3943210499189205	0.35771976640761	0.014	-0.10204081632653068	0.5047220842690696	0.014	-0.3231685742230778	0.2387755102040815	0.012	0.4850730283204442	-0.14935874260615878	0.012	-0.06432162843756664	0.4244897959183671	0.012	-0.05920689895408405	-0.3877318765561203	0.01	-0.30673179108494747	-0.24632943340484878	0.01	0.4569014349846431	0.13445245539280623	0.01	0.38873038345716343	-0.11934262835512287	0.008	-0.06518792993900435	0.36110629728594285	0.008	-0.2950450235802557	0.2712815070319892	0.008	-0.09244062862827943	-0.3544981468819249	0.006	-0.26747948442319786	-0.27156111707625913	0.006	0.36224489795918363	0.09626739020810422	0.006	-0.26084146813610376	0.3316326530612243	0.004	0.4083577814347858	-0.06000956550398986	0.004	-0.12743385221669495	-0.14705594370167266	0.002
0.6142857142857141	-0.1550645903951096	0.014	-0.39454056617724986	0.35816326530612225	0.014	-0.1071745879881575	0.5122131671138831	0.014	-0.3244734023737658	0.24185312823847904	0.012	0.4882653061224489	-0.1491708405037947	0.012	-0.06903463304105158	0.43096536695894827	0.012	-0.061849839307987105	-0.3913265306122451	0.01	-0.3076530612244899	-0.2484488424533024	0.01	0.4671185439863752	0.13390186417688985	0.01	0.3887755102040816	-0.11933904247411908	0.008	-0.06841813987335638	0.3652553295143986	0.008	-0.2962163275758641	0.2737673479840271	0.008	-0.09508601886887764	-0.35816326530612264	0.006	-0.26771742955109606	-0.27207848881625124	0.006	0.36547173091709223	0.09608397581505125	0.006	-0.26097916670427773	0.3318779761528651	0.004	0.4089850948427677	-0.060005503006033224	0.004	-0.1266220146489982	-0.15723425954695752	0.002
0.618770396112185	-0.1546989916429171	0.014	-0.39518267100576754	0.35946838529148156	0.014	-0.11067185077858248	0.51734693877551	0.014	-0.32594763261692816	0.24540816326530598	0.012	0.49185353374591745	-0.14896279278469488	0.012	-0.06982214510918217	0.4320670430683656	0.012	-0.06224489795918375	-0.3918480469168149	0.01	-0.30914233508858685	-0.25204081632653086	0.01	0.4683673469387754	0.13379786839339777	0.01	0.3888281519676877	-0.1193351133384349	0.008	-0.06887755102040824	0.36588286110883445	0.008	-0.2984242979758385	0.2785714285714284	0.008	-0.09795569341806941	-0.36224838821458394	0.006	-0.267857142857143	-0.27235582899537336	0.006	0.3728451644551396	0.09552218248363567	0.006	-0.2612244897959185	0.33225382812312537	0.004	0.4153061224489795	-0.05970431848151851	0.004	-0.1261105732994236	-0.15918367346938794	0.002
0.6227192721801683	-0.15435192524139318	0.014	-0.398654991909327	0.3666511305396524	0.014	-0.11253729977952515	0.5201157614449645	0.014	-0.32755102040816336	0.24923945681974424	0.012	0.49489795918367335	-0.14870278471096599	0.012	-0.07395324016756785	0.4377551020408161	0.012	-0.0649214152974328	-0.3952826663352205	0.01	-0.3106563707494326	-0.25567015986281266	0.01	0.4694733556753166	0.13375906996103085	0.01	0.4009815304666131	-0.1183284692421236	0.008	-0.0730738695021552	0.3714285714285712	0.008	-0.29927125486630995	0.2803205818683839	0.008	-0.09964419982773723	-0.36479591836734715	0.006	-0.27078056830339003	-0.2785714285714288	0.006	0.3755102040816326	0.09521706073294611	0.006	-0.2647381071164395	0.33826530612244876	0.004	0.4215006607886918	-0.060131992272532776	0.004	-0.12574944893311993	-0.16200565310769666	0.002
0.6275510204081631	-0.15383359657276424	0.014	-0.4009148747025886	0.3714285714285712	0.014	-0.11530612244897967	0.5242476076128139	0.014	-0.3283533187667259	0.2512385179679679	0.012	0.4975692690665352	-0.14858967722980082	0.012	-0.07461894111627956	0.43864636500616927	0.012	-0.06684452036313232	-0.39795918367346955	0.01	-0.31198366123352717	-0.2586734693877554	0.01	0.47499999999999987	0.13347960903369394	0.01	0.40204081632653055	-0.11825595105041077	0.008	-0.07414256777966284	0.3727962077305411	0.008	-0.3010204081632654	0.28396314551177604	0.008	-0.10204081632653068	-0.3682685746263228	0.006	-0.2719621369320714	-0.2810990875577249	0.006	0.3777737970427024	0.09512073581821244	0.006	-0.26586646854005885	0.3402559804395329	0.004	0.42238147416506894	-0.0601365762058856	0.004	-0.1248667374116603	-0.1687442884320686	0.002
0.6332970165607131	-0.15343767731683783	0.014	-0.40301661913593917	0.3755548094354893	0.014	-0.11787231055535413	0.5280460567915845	0.014	-0.3286914840838412	0.25204081632653047	0.012	0.5015306122448978	-0.14836617753315348	0.012	-0.07551020408163273	0.43992756279521	0.012	-0.06887755102040824	-0.40070383730281944	0.01	-0.3142857142857144	-0.2638549577406869	0.01	0.4757933242322541	0.13344638545674384	0.01	0.40325017131199364	-0.1181784001165779	0.008	-0.07551020408163273	0.3747124041451724	0.008	-0.3014156857212221	0.28480880407469616	0.008	-0.10336859368172535	-0.3701007940733769	0.006	-0.27406495484109294	-0.2852040816326533	0.006	0.38709423411137617	0.09453841894984806	0.006	-0.267857142857143	0.3432998666804414	0.004	0.4285714285714285	-0.060247153477918744	0.004	-0.1239235599245729	-0.17244897959183694	0.002
0.6349172497391311	-0.1532845966779071	0.014	-0.4071428571428572	0.3838336668144159	0.014	-0.11953993103347257	0.5306122448979589	0.014	-0.329534373181571	0.25402416909993814	0.012	0.5059638316988966	-0.14811780095416474	0.012	-0.07869469496849352	0.44438775510204054	0.012	-0.07055990638613188	-0.40290948136897037	0.01	-0.31471786945270547	-0.26487396728198875	0.01	0.48110298018031694	0.13318273410539705	0.01	0.4133659977955994	-0.1174476304486609	0.008	-0.07798343684637087	0.37806122448979573	0.008	-0.30159884641047546	0.2852040816326529	0.008	-0.10422419687500696	-0.3714285714285716	0.006	-0.2744897959183675	-0.2860388738352183	0.006	0.3887755102040816	0.09436832150783357	0.006	-0.26879684303890217	0.3448979591836733	0.004	0.4345167383185759	-0.06038122086509772	0.004	-0.1220885805484519	-0.1789318276148137	0.002
0.640816326530612	-0.1527453348539728	0.014	-0.40742227173742784	0.38441446295644954	0.014	-0.12193877551020416	0.5341957895389112	0.014	-0.3322716545336515	0.26058548832349127	0.012	0.5081632653061223	-0.1479784406328182	0.012	-0.08015506493054562	0.44637554731435214	0.012	-0.07174214463029997	-0.404591836734694	0.01	-0.3149117199814708	-0.26530612244897983	0.01	0.4816326530612244	0.13314846496317417	0.01	0.4153061224489795	-0.11727403843443125	0.008	-0.07978391842356321	0.3804201632090897	0.008	-0.30352101300605727	0.28933612985108553	0.008	-0.10867346938775518	-0.37805004278880466	0.006	-0.2763591880689544	-0.2899673425432909	0.006	0.39024292911407377	0.09432456176713486	0.006	-0.2708649929022905	0.3485227621997503	0.004	0.43591177902825257	-0.0604015749466202	0.004	-0.12203573865527403	-0.1791785957981313	0.002
0.6428465720492965	-0.15255102040816346	0.014	-0.4075537212531855	0.3846938775510202	0.014	-0.12318243657856888	0.5360012368908187	0.014	-0.33420819879806096	0.26530612244897944	0.012	0.5101010524340193	-0.14785615447483594	0.012	-0.08214285714285721	0.44928190144476127	0.012	-0.07551020408163273	-0.40978970880946575	0.01	-0.31542509324102613	-0.2664455014042916	0.01	0.48210886690481897	0.1331292750680842	0.01	0.41747983040855774	-0.1172140471424628	0.008	-0.08214285714285721	0.3838078730604203	0.008	-0.30466528361855477	0.2918367346938774	0.008	-0.10867809985727722	-0.37805659402027403	0.006	-0.2773306041970153	-0.2918367346938778	0.006	0.4011204466640812	0.093777512519592	0.006	-0.2728311041935732	0.3515306122448978	0.004	0.44183673469387746	-0.06023771219155977	0.004	-0.11832269520090877	-0.18571428571428594	0.002
0.6470311538930537	-0.15213319470938053	0.014	-0.40797265648080555	0.38552367688896855	0.014	-0.12807676114433766	0.543382883593317	0.014	-0.3362757290987785	0.26984671988081327	0.012	0.5200381258550859	-0.14730881292042441	0.012	-0.08336429764185017	0.45102040816326505	0.012	-0.07612381150273555	-0.4106108823748157	0.01	-0.3187877755131618	-0.2740693673439814	0.01	0.48807692916180095	0.13284143818513758	0.01	0.42586878399727274	-0.11668511052788529	0.008	-0.08278200735871322	0.3846938775510202	0.008	-0.30791665375980204	0.29820579521978974	0.008	-0.10869528506525197	-0.3780830401672929	0.006	-0.2803593457898383	-0.2977062845653486	0.006	0.40204081632653055	0.09369530250332961	0.006	-0.2744897959183675	0.35414477133139444	0.004	0.4474392715858979	-0.06072399372022463	0.004	-0.11751564346370819	-0.18792380672901446	0.002
0.6479569438833924	-0.15204305611660757	0.014	-0.41176826381462545	0.39333377700170086	0.014	-0.12841043371696315	0.5438775510204079	0.014	-0.3396730930045088	0.2774281950453249	0.012	0.5214285714285714	-0.14719479956580933	0.012	-0.08563557022123643	0.45416034814611034	0.012	-0.07654589477757236	-0.4112244897959185	0.01	-0.3208971867937428	-0.2785714285714288	0.01	0.4882653061224489	0.1328295188194457	0.01	0.4285714285714285	-0.11654878132715736	0.008	-0.0853430798255844	0.38812630792951747	0.008	-0.30844758037262554	0.29926390690323756	0.008	-0.11312646238564839	-0.3846938775510206	0.006	-0.28074162895926263	-0.29846938775510223	0.006	0.40286370589666276	0.09368003242727489	0.006	-0.2759531635106434	0.3566998977138463	0.004	0.44954504310320914	-0.06076953289912785	0.004	-0.11530612244897967	-0.19021437063265134	0.002
0.654081632653061	-0.1512922647080103	0.014	-0.41377551020408165	0.3973092439868403	0.014	-0.12847639806479103	0.5439725815270455	0.014	-0.3401761356812855	0.2785714285714284	0.012	0.5226560198022238	-0.14714581572059138	0.012	-0.08798659023271505	0.45765306122448957	0.012	-0.079082681019793	-0.41479696673407884	0.01	-0.3209183673469389	-0.27861655609804814	0.01	0.49204122338637224	0.1326530612244896	0.01	0.4315511411222268	-0.11640804255124268	0.008	-0.08751883504779187	0.39132653061224465	0.008	-0.3113079897068605	0.30510204081632636	0.008	-0.11402241094850817	-0.3859775890514921	0.006	-0.28086785003620096	-0.2987239866984932	0.006	0.4149624871252568	0.09320077818086536	0.006	-0.2769072149854824	0.35816326530612225	0.004	0.45510204081632644	-0.06094867866773409	0.004	-0.11031086820312376	-0.19398433759087902	0.002
0.6590342961860478	-0.15087103087992576	0.014	-0.4140906751128346	0.39795918367346916	0.014	-0.12857142857142864	0.5441179717324786	0.014	-0.34037215194566306	0.2790156031563777	0.012	0.5280612244897958	-0.14685032239111886	0.012	-0.0887755102040817	0.4587907758630692	0.012	-0.0816503666452069	-0.41834963335479336	0.01	-0.322954894423926	-0.2831675545556662	0.01	0.4947643125533411	0.1325194145941573	0.01	0.43847482868497495	-0.11602584909313846	0.008	-0.0887755102040817	0.3931120582959137	0.008	-0.3122834260281968	0.3071043290738439	0.008	-0.11530612244897967	-0.38803509186603524	0.006	-0.28112244897959193	-0.2991915140276556	0.006	0.4153061224489795	0.09318443135462104	0.006	-0.28107712988725625	0.364750599275011	0.004	0.4602995832173171	-0.061128988211254426	0.004	-0.10618512780493966	-0.19483528035832595	0.002
0.6607142857142855	-0.15069692297832357	0.014	-0.4161374012828596	0.40222994565591574	0.014	-0.13286990544681454	0.5505102040816324	0.014	-0.34081632653061233	0.27997124388837663	0.012	0.5340953503744231	-0.14651689452353606	0.012	-0.09106257687897866	0.46199864761081705	0.012	-0.08601354217171335	-0.4244897959183675	0.01	-0.3266270903976609	-0.2909128046833753	0.01	0.49489795918367335	0.13251040182936646	0.01	0.44183673469387746	-0.11577820003585335	0.008	-0.09082088564426949	0.3959138082332814	0.008	-0.3142857142857144	0.3109362419581862	0.008	-0.11746135115546134	-0.3913265306122451	0.006	-0.28412257746101544	-0.30510204081632675	0.006	0.41561983327846747	0.0931708536866306	0.006	-0.28111143688699586	0.3648069304599428	0.004	0.46324738607566024	-0.0612065697491299	0.004	-0.10204081632653068	-0.19572491794302718	0.002
0.6627948840861411	-0.15047042203630787	0.014	-0.41732225429494485	0.4045918367346937	0.014	-0.13382480879523126	0.5518894769190543	0.014	-0.34314468500373463	0.2852040816326529	0.012	0.5346938775510203	-0.14647980607727443	0.012	-0.09257928789314827	0.464285714285714	0.012	-0.08715343202644256	-0.42611187409600665	0.01	-0.32704379051133364	-0.2918367346938778	0.01	0.4950428467769703	0.13250817363119266	0.01	0.44549374636344	-0.11573074343247844	0.008	-0.09217972682329387	0.39795918367346916	0.008	-0.3146802179103705	0.3117346938775508	0.008	-0.11927799552979311	-0.3939873105926561	0.006	-0.28533689621308855	-0.30752024664405464	0.006	0.421938775510204	0.09296534017930862	0.006	-0.2850184087990839	0.3714285714285712	0.004	0.4683673469387754	-0.06111753074738689	0.004	-0.09893124037299396	-0.1958700158831982	0.002
0.66734693877551	-0.14995750782588738	0.014	-0.42040816326530617	0.410819470888422	0.014	-0.13520408163265313	0.5540053386374175	0.014	-0.34447213110279623	0.2881809301216935	0.012	0.5352221995202465	-0.14644668931616517	0.012	-0.09540816326530618	0.4684239599335061	0.012	-0.0887755102040817	-0.4285230464589506	0.01	-0.3272129399831108	-0.29217481511893034	0.01	0.5074275898175801	0.13191738573594733	0.01	0.4511686717015942	-0.11545438598730877	0.008	-0.09540816326530618	0.4026491517258864	0.008	-0.31673452013882336	0.31591854108566636	0.008	-0.12169666131835481	-0.39795918367346955	0.006	-0.2876533516355976	-0.31173469387755126	0.006	0.42571085589738594	0.09285714285714267	0.006	-0.2861235375449088	0.37306013592447884	0.004	0.4731256727399907	-0.06156820481102978	0.004	-0.09306121862394813	-0.19469388341686847	0.002
0.6709597369470764	-0.14953116551850545	0.014	-0.42053882372387635	0.41109382933734795	0.014	-0.13731012773941242	0.5571428571428569	0.014	-0.3461869378175554	0.2918367346938774	0.012	0.5413265306122448	-0.14610906736350657	0.012	-0.09643828405754909	0.4698882465546956	0.012	-0.09057867505324989	-0.43112244897959195	0.01	-0.32755102040816336	-0.2928613676953467	0.01	0.5081632653061223	0.13188836675484947	0.01	0.45510204081632644	-0.115306026552174	0.008	-0.0962180340329159	0.40378196596708393	0.008	-0.31802153620963525	0.31836734693877533	0.008	-0.12193877551020416	-0.39833992879035796	0.006	-0.28775510204081645	-0.3119218816274768	0.006	0.4284859889868086	0.09277170327252282	0.006	-0.28775510204081645	0.37554487880100124	0.004	0.4769853111204462	-0.061679188671466906	0.004	-0.0887755102040817	-0.19389258649500243	0.002
0.6777959319844639	-0.14873468026043415	0.014	-0.4206039080015629	0.41122448979591814	0.014	-0.13916048498214892	0.5598191068545856	0.014	-0.34744897959183685	0.29452340321546217	0.012	0.5447084877519675	-0.14591836734693897	0.012	-0.1006457715864097	0.476155975668042	0.012	-0.09259364691143504	-0.4339369653334631	0.01	-0.33018059858699833	-0.29846938775510223	0.01	0.5089595185944522	0.1318568079361597	0.01	0.4593347994620266	-0.11515499645634088	0.008	-0.09674421558194396	0.4045918367346937	0.008	-0.3209183673469389	0.32391666915758116	0.008	-0.12444371100719119	-0.40208690123770696	0.006	-0.289924915278581	-0.31619753370101117	0.006	0.4285714285714285	0.09276996238174307	0.006	-0.29120055306199705	0.38124842652983965	0.004	0.4816326530612244	-0.0618532240156941	0.004	-0.08246397579266673	-0.1920258201257009	0.002
0.680612244897959	-0.1483371749462722	0.014	-0.420793305481065	0.411609632011677	0.014	-0.14173593935083362	0.5637755102040813	0.014	-0.34867360817019966	0.2972447591767391	0.012	0.5477782386484195	-0.14573742232188927	0.012	-0.10159982013286373	0.477551020408163	0.012	-0.09511651257949699	-0.43775510204081647	0.01	-0.33145695328345764	-0.30119610794103246	0.01	0.5201071443972239	0.13133163419314225	0.01	0.46393437860653763	-0.1149547867698032	0.008	-0.09950485820690014	0.4086885316762876	0.008	-0.3212766430972174	0.3246417242497214	0.008	-0.12593375631217335	-0.404591836734694	0.006	-0.29112628572126986	-0.3183673469387757	0.006	0.42866009178409104	0.09276847964448014	0.006	-0.29321253043634976	0.3846938775510202	0.004	0.48594356408896544	-0.062015619584504036	0.004	-0.08157500217124831	-0.19177908380390155	0.002
0.682802399555579	-0.1481085220045589	0.014	-0.4248582700698528	0.4200396891138205	0.014	-0.14183673469387764	0.5639257682069185	0.014	-0.350872315676476	0.30189272383974103	0.012	0.5479591836734692	-0.1457280557517423	0.012	-0.10178206068268444	0.47780977605200925	0.012	-0.09540816326530618	-0.43818246508888337	0.01	-0.3333948143283506	-0.30510204081632675	0.01	0.5214285714285714	0.13124393751789096	0.01	0.4683673469387754	-0.11467435443064546	0.008	-0.10124429252549451	0.41122448979591814	0.008	-0.3220684593308567	0.32615009198391764	0.008	-0.12857142857142864	-0.40883122006958	0.006	-0.29438775510204096	-0.3243258628437158	0.006	0.4414314179529975	0.09245182611626271	0.006	-0.29632711167387915	0.38938717404040646	0.004	0.4907254046316058	-0.06215397606017751	0.004	-0.07551020408163273	-0.18927699116517038	0.002
0.6872448979591834	-0.14755819539731635	0.014	-0.42694825786711715	0.4244897959183671	0.014	-0.14448649967940036	0.5677583982797831	0.014	-0.35236331801256243	0.30510204081632636	0.012	0.5481602021265557	-0.1457173488938524	0.012	-0.10204081632653068	0.4782035037552387	0.012	-0.09797273672723403	-0.44182318164011314	0.01	-0.3341836734693878	-0.30669581215358593	0.01	0.5228598497663712	0.13122178288668973	0.01	0.4730987037924924	-0.11465639824832398	0.008	-0.10157498805943169	0.41169031806301715	0.008	-0.3248803212966567	0.3316326530612243	0.008	-0.12951887984781407	-0.41027703851953307	0.006	-0.2946159778679672	-0.3247717772340739	0.006	0.44183673469387746	0.09243083045211595	0.006	-0.3010204081632654	0.39669923581150346	0.004	0.49489795918367335	-0.06208485788408174	0.004	-0.07311137380661044	-0.18811311598930824	0.002
0.6929832679413532	-0.14681265042599367	0.014	-0.4291976513271404	0.4289656139789819	0.014	-0.14621120605946364	0.5704081632653059	0.014	-0.3529079920321245	0.3062756814372632	0.012	0.5602918841123203	-0.14498576166334115	0.012	-0.10608393370395222	0.4841836734693875	0.012	-0.0996388715705571	-0.444387755102041	0.01	-0.3357987102938417	-0.3101196570530974	0.01	0.5327891054010322	0.1307482890745015	0.01	0.47675624517207815	-0.11451134721289477	0.008	-0.10204081632653068	0.4124085234889461	0.008	-0.32581137267332244	0.3333723007960652	0.008	-0.13006996414247693	-0.4112244897959185	0.006	-0.2951775529455102	-0.3257897978434694	0.006	0.4422516362855239	0.09244224126549626	0.006	-0.30149028934504907	0.3974893024916855	0.004	0.49877814746463567	-0.062446342331282774	0.004	-0.06795116919454258	-0.18571428571428594	0.002
0.6938775510204079	-0.14669350364031566	0.014	-0.4333331189561104	0.4374147516091713	0.014	-0.14846938775510213	0.5737732371836389	0.014	-0.3540816326530613	0.3086775359240341	0.012	0.5612244897959182	-0.14493511303732423	0.012	-0.10714723020711651	0.48570991265002617	0.012	-0.10204081632653068	-0.447964605709351	0.01	-0.33900423568476956	-0.316555256092933	0.01	0.5346938775510203	0.13067072000064758	0.01	0.4816326530612244	-0.11436412940959678	0.008	-0.10570694548766664	0.4178571428571426	0.008	-0.32755102040816336	0.33665642218454567	0.008	-0.13240853122811683	-0.4150615924526067	0.006	-0.2983104520890695	-0.3316326530612247	0.006	0.4484693877551019	0.09232011448010859	0.006	-0.30179650832078936	0.39795918367346916	0.004	0.5044354679501646	-0.06259873325628743	0.004	-0.06397834215230655	-0.18398084152116315	0.002
0.6945578667810318	-0.14659868310756288	0.014	-0.4334963116458349	0.4377551020408161	0.014	-0.14980608203366189	0.5757041220479706	0.014	-0.35551136996145266	0.3117346938775508	0.012	0.5622664163962443	-0.1448764407466129	0.012	-0.10867346938775518	0.4880584464612868	0.012	-0.10329259106703237	-0.44976863342276374	0.01	-0.33988854446810113	-0.3183673469387757	0.01	0.5367632121690717	0.13058372660643816	0.01	0.48680831824572823	-0.11421208991753719	0.008	-0.10692540609058009	0.4196052061543177	0.008	-0.3280989076171116	0.33771741891350054	0.008	-0.13457222901723	-0.4184889954725662	0.006	-0.2992469720236394	-0.33340608920085074	0.006	0.4544629552959132	0.0922180573367294	0.006	-0.3031135289613799	0.40005230447158363	0.004	0.5081632653061223	-0.06272499969366532	0.004			
0.6995907652465028	-0.14591836734693897	0.014	-0.43355303149251073	0.4378755399360605	0.014	-0.15067721239383844	0.5770408163265304	0.014	-0.35716732027235176	0.3152816593194849	0.012	0.5727824611351383	-0.14421103256371	0.012	-0.11051892110308241	0.49081632653061197	0.012	-0.10409310340513356	-0.45102040816326544	0.01	-0.3401917857593678	-0.31899188771002024	0.01	0.5454602624947994	0.13015414004581974	0.01	0.48961793926933467	-0.11410773518770231	0.008	-0.10867346938775518	0.4223532924427886	0.008	-0.32837883149568164	0.33826530612244876	0.008	-0.13832120990523275	-0.4244897959183675	0.006	-0.3010204081632654	-0.3364756762901897	0.006	0.45510204081632644	0.09221320549001451	0.006	-0.3065392013147473	0.40570569664443623	0.004	0.5116536624267364	-0.06283613349163109	0.004			
0.7005102040816324	-0.14578843920802492	0.014	-0.43367346938775514	0.43811913535786523	0.014	-0.15510204081632661	0.5836231196634107	0.014	-0.3585830544234181	0.31836734693877533	0.012	0.5744897959183672	-0.14407022666831928	0.012	-0.11247336108061666	0.493649087898975	0.012	-0.10810481072885517	-0.4570844025655899	0.01	-0.34081632653061233	-0.32020392777630013	0.01	0.5479591836734692	0.12997922360577638	0.01	0.49489795918367335	-0.11380041273551637	0.008	-0.11008506111441028	0.4244897959183671	0.008	-0.3303374551904807	0.34211152440135595	0.008	-0.13964267243526818	-0.42668385817697696	0.006	-0.30164845236408633	-0.3376372619216283	0.006	0.45574952368728205	0.09220965998618706	0.006	-0.3076530612244899	0.4073717020174581	0.004	0.518084150555986	-0.06298210973965976	0.004			
0.7061743621727931	-0.14494987237687518	0.014	-0.4366481112677846	0.44438775510204054	0.014	-0.15512267073529115	0.5836528394687902	0.014	-0.36150752436890865	0.32420676134537696	0.012	0.5764119041788128	-0.14399625908649336	0.012	-0.11491808046530393	0.4974489795918364	0.012	-0.1085634105714098	-0.4577631200408353	0.01	-0.3431685078118077	-0.3250000000000002	0.01	0.5506883235910496	0.12992392130690925	0.01	0.5004855179186456	-0.11380019636706876	0.008	-0.11220778161811701	0.4275881367492298	0.008	-0.33173636411017876	0.3448979591836733	0.008	-0.14183673469387764	-0.4305017916484231	0.006	-0.3019842627771088	-0.3382653061224492	0.006	0.4675594124559462	0.09204920837431343	0.006	-0.3099736393005421	0.41122448979591814	0.004	0.5214285714285714	-0.06289858017446419	0.004			
0.7071428571428569	-0.14481046051764684	0.014	-0.4378105980117549	0.4468832795392652	0.014	-0.1551361512700487	0.5836734693877548	0.014	-0.3630420713504644	0.3273277856361785	0.012	0.5811224489795916	-0.1436853155844133	0.012	-0.11530612244897967	0.49803359346123993	0.012	-0.10867346938775518	-0.45793443915949383	0.01	-0.34457169325615383	-0.3278772863356832	0.01	0.5581078360450166	0.12953640747358802	0.01	0.5015306122448978	-0.1137626452857839	0.008	-0.11441494411686648	0.4311224489795916	0.008	-0.3349654114423095	0.3507488742719761	0.008	-0.1422123057518364	-0.43112244897959195	0.006	-0.3039486261462406	-0.3419697412006985	0.006	0.4683673469387754	0.09201533041818404	0.006	-0.3115522040898568	0.41395799999177574	0.004	0.5245959467178144	-0.06315915532300202	0.004			
0.7084477777912153	-0.14461344669858062	0.014	-0.4397083122667047	0.45102040816326505	0.014	-0.15520678582235498	0.5837782143937831	0.014	-0.3651207057419552	0.3316326530612243	0.012	0.5852394076571251	-0.14340267296324793	0.012	-0.11776288577462402	0.5016248693274166	0.012	-0.1128868922478786	-0.4642857142857144	0.01	-0.34651231331514143	-0.3316326530612247	0.01	0.5612244897959182	0.1293915051145349	0.01	0.502503203678117	-0.11372769347403562	0.008	-0.11530612244897967	0.4324971871629197	0.008	-0.33680063561146	0.35414757438697	0.008	-0.14463953669496454	-0.43495230003972957	0.006	-0.305642146197668	-0.34489795918367366	0.006	0.4691800989267103	0.09204439086920774	0.006	-0.31410856405312587	0.4178571428571426	0.004	0.5316406641482387	-0.06327331720946357	0.004			
0.7176579601469567	-0.14316816422858983	0.014	-0.4420858289016444	0.4558733547718248	0.014	-0.16051541534908878	0.5915254009774416	0.014	-0.3658432633567953	0.3331363284799393	0.012	0.5877551020408162	-0.14324575433588463	0.012	-0.11939218534189888	0.5040816326530609	0.012	-0.11387078444979219	-0.4657210522849019	0.01	-0.34744897959183685	-0.33345656288516634	0.01	0.5646538307009442	0.12922372031946364	0.01	0.5081632653061223	-0.11356989100279415	0.008	-0.11742346985580214	0.4356377546339936	0.008	-0.33891914863317135	0.35816326530612225	0.008	-0.14622321750337663	-0.43775510204081647	0.006	-0.3076530612244899	-0.34843057787459064	0.006	0.47499999999999987	0.0919806072337365	0.006	-0.3142857142857144	0.4181389208316412	0.004	0.5346938775510203	-0.06333865603731655	0.004			
0.7204081632653059	-0.14266178270707064	0.014	-0.44531701055923595	0.4626639493347459	0.014	-0.16425078155494277	0.5969387755102038	0.014	-0.3673469387755103	0.33610871689549676	0.012	0.5906146661772929	-0.14305880321046227	0.012	-0.12301839017376057	0.509634671050729	0.012	-0.11530612244897967	-0.4679843981456697	0.01	-0.3490287235904292	-0.33668556212385686	0.01	0.5707198060768078	0.1288830713829303	0.01	0.5141507013211623	-0.11340031908700107	0.008	-0.1187231321793938	0.4377551020408161	0.008	-0.3395683776629969	0.35941121417373767	0.008	-0.14846938775510213	-0.44154406675945845	0.006	-0.3087290161699798	-0.3504546572994082	0.006	0.48069972123557075	0.09192421103148903	0.006	-0.3165883089856058	0.4221872012184757	0.004	0.5376317270530231	-0.06338868111024226	0.004			
0.7242174707310414	-0.14210905988120354	0.014	-0.44607144027542456	0.464285714285714	0.014	-0.16591529439880243	0.599390828050177	0.014	-0.36839084233047836	0.33826530612244876	0.012	0.5976527826714757	-0.14255074185514957	0.012	-0.12703098684350045	0.5158064970475817	0.012	-0.11722953213089336	-0.4709183673469389	0.01	-0.3523837472087446	-0.34320007373935696	0.01	0.5744897959183672	0.12858841613627978	0.01	0.5153962640750164	-0.11335544774848601	0.008	-0.12193877551020416	0.44279621176489314	0.008	-0.34081632653061233	0.36164834009945757	0.008	-0.14956355130292173	-0.4432935915542214	0.006	-0.31159077876054936	-0.3554683297809576	0.006	0.4816326530612244	0.09192298126362364	0.006	-0.3180676409446751	0.4244897959183671	0.004	0.5450774135704451	-0.063444760509221	0.004			
0.7290420449319938	-0.14128694289117782	0.014	-0.4463427120234043	0.4648817777725138	0.014	-0.16836734693877559	0.6029749076896256	0.014	-0.37020705338416204	0.3420378445750215	0.012	0.6010204081632651	-0.1422384761038517	0.012	-0.12805247641509332	0.51734693877551	0.012	-0.1191321378505835	-0.47372500500655956	0.01	-0.3532191063028738	-0.34489795918367366	0.01	0.578678226385117	0.12846463075773984	0.01	0.5214285714285714	-0.11300275841391537	0.008	-0.1225740398138234	0.4437524907984213	0.008	-0.3424742878984102	0.3647959183673467	0.008	-0.15257055451059182	-0.44848892185753064	0.006	-0.31308679957091384	-0.35816326530612264	0.006	0.48256754056923834	0.09192225534912872	0.006	-0.3209183673469389	0.42911669485812626	0.004	0.5479591836734692	-0.06332147006060979	0.004			
0.7336734693877549	-0.14036799594980728	0.014	-0.4469387755102041	0.46614877588425924	0.014	-0.17132466289091705	0.6072467656805114	0.014	-0.3716549858893974	0.3448979591836733	0.012	0.6048929178213565	-0.14204585768884762	0.012	-0.12826323002333473	0.5176551373236039	0.012	-0.12153020768975892	-0.4775510204081634	0.01	-0.3535208728533373	-0.3454587189833977	0.01	0.5832849187655353	0.12818287794920877	0.01	0.5278238585900369	-0.11299246794057538	0.008	-0.12468196640716017	0.44713094599899655	0.008	-0.34417441975218727	0.3680704782069963	0.008	-0.15409399604170887	-0.45102040816326544	0.006	-0.3135093290273354	-0.3589396505645016	0.006	0.49386199399915465	0.09182117767262396	0.006	-0.32163806208488854	0.430402754241642	0.004	0.5507886889037807	-0.06349702538193358	0.004			
0.7402792705902548	-0.139312566144439	0.014	-0.45051162563172586	0.47397817028664124	0.014	-0.17330867207526188	0.6102040816326528	0.014	-0.3739795918367348	0.3495175290121385	0.012	0.6076530612244896	-0.14183494254762363	0.012	-0.12857142857142864	0.5181369703250195	0.012	-0.12193877551020416	-0.47818091136268026	0.01	-0.3540816326530613	-0.34651545930241834	0.01	0.5877551020408162	0.12792990494300427	0.01	0.5280612244897958	-0.11298373647777371	0.008	-0.12717731551669315	0.45102040816326505	0.008	-0.3460403917777264	0.3714285714285712	0.008	-0.1544835644545	-0.45163888452509204	0.006	-0.3142857142857144	-0.360243629183513	0.006	0.49489795918367335	0.09178099873324877	0.006	-0.32387444293977685	0.43407852457242957	0.004	0.5583702260921177	-0.06347226690844468	0.004			
0.7403246047581722	-0.13930419659490736	0.014	-0.45209065014190375	0.477551020408163	0.014	-0.1750000000000001	0.6126484015731913	0.014	-0.374634201273867	0.3508760028077656	0.012	0.6100133823976367	-0.14164603545886162	0.012	-0.13242534838662354	0.5239795918367345	0.012	-0.1243497548047943	-0.48177269417479773	0.01	-0.3566136600422139	-0.3515306122448981	0.01	0.5927803851199928	0.12762777814531306	0.01	0.5282814763245725	-0.11297535387559321	0.008	-0.12773451598088534	0.45185732075380836	0.008	-0.34744897959183685	0.37400159018170387	0.008	-0.15510204081632661	-0.45273286339122076	0.006	-0.31680913890480367	-0.36479591836734715	0.006	0.4959354718137461	0.0918196302270699	0.006	-0.32594296252466864	0.4377551020408161	0.004	0.5612244897959182	-0.06347298681580152	0.004			
0.7469387755102038	-0.13789239568970788	0.014	-0.45469029994359667	0.4830648020972194	0.014	-0.17674720970079152	0.6150895249930858	0.014	-0.37596271285847327	0.35351373326663627	0.012	0.6142857142857141	-0.14132859359421426	0.012	-0.13355067987067187	0.5256329935987157	0.012	-0.1258451719669324	-0.48418367346938784	0.01	-0.35798072381101875	-0.35426417414816513	0.01	0.5957926280935353	0.1274252811547598	0.01	0.5346938775510203	-0.1127785961639719	0.008	-0.12857142857142864	0.45323155524498737	0.008	-0.34883355035215263	0.37667665372947995	0.008	-0.158030805185386	-0.4576530612244899	0.006	-0.31825571951816806	-0.367458566196118	0.006	0.5015306122448978	0.09177031515713202	0.006	-0.32656981942347585	0.4387363030255036	0.004	0.564096341010324	-0.06345467939783926	0.004			
0.7513972000624619	-0.137111485776748	0.014	-0.45657044466206054	0.4871826895600194	0.014	-0.18163265306122459	0.6221272279578833	0.014	-0.3782616207965448	0.35816326530612225	0.012	0.6192652388032548	-0.14093884282939836	0.012	-0.13520408163265313	0.5282305859063348	0.012	-0.12857142857142864	-0.4884275859575729	0.01	-0.36004691428784036	-0.35816326530612264	0.01	0.6010204081632651	0.12695117661780195	0.01	0.5354193702576319	-0.11275510204081651	0.008	-0.13137272334925637	0.45765306122448957	0.008	-0.3521696362368037	0.3827818811347626	0.008	-0.15939421671024326	-0.4599935383917978	0.006	-0.320608329806425	-0.3714285714285716	0.006	0.5070250594323744	0.09171893698339473	0.006	-0.32755102040816336	0.44034836991691007	0.004	0.5714986091781084	-0.06333534387198624	0.004			
0.7568677605780574	-0.13598938227908544	0.014	-0.45818805737310264	0.49081632653061197	0.014	-0.18218681683477198	0.6229152239815543	0.014	-0.3790349136420743	0.3597405965620072	0.012	0.6223127250021275	-0.14068007194090335	0.012	-0.1367689427890844	0.5306122448979589	0.012	-0.12952595314823104	-0.48986180195380996	0.01	-0.36071428571428577	-0.3594353524231314	0.01	0.6069796712021002	0.12669379818565454	0.01	0.5411305410942344	-0.11255911252280616	0.008	-0.1328934269485152	0.4599637159086275	0.008	-0.35318974330566777	0.3846938775510202	0.008	-0.1617346938775511	-0.46401356499332946	0.006	-0.3209183673469389	-0.37196254882882457	0.006	0.5081632653061223	0.09171722939727892	0.006	-0.33140867062830176	0.4471627579431266	0.004	0.5744897959183672	-0.06312746707597996	0.004			
0.7602040816326527	-0.13522478546989414	0.014	-0.45879785411069807	0.492222554052567	0.014	-0.18258156243662818	0.6234693877551017	0.014	-0.38061224489795925	0.3627965398093717	0.012	0.6275510204081631	-0.1401204246968886	0.012	-0.138817235357537	0.5336317442342995	0.012	-0.13011259744987608	-0.49081632653061236	0.01	-0.36250021965889273	-0.3630099844227402	0.01	0.608233285083024	0.12660063202179955	0.01	0.5415339335844263	-0.11254769906863499	0.008	-0.13520408163265313	0.46380585512164135	0.008	-0.3534963611916876	0.3852791490123939	0.008	-0.16189519435548289	-0.4642857142857144	0.006	-0.3230609005217635	-0.37591869131497146	0.006	0.5093061148892064	0.09171429327405856	0.006	-0.33378830235175394	0.45102040816326505	0.004	0.5775867070500998	-0.0632296194805125	0.004			
0.7623629846011168	-0.13481196419295405	0.014	-0.4602040816326531	0.49530408972535317	0.014	-0.1847823557539165	0.6266190904477936	0.014	-0.3815995596180547	0.3647959183673467	0.012	0.6337508634862292	-0.1397185242688728	0.012	-0.14110897600090708	0.5372448979591834	0.012	-0.13281776407739052	-0.49506266203657423	0.01	-0.3664391721657234	-0.37052080481878474	0.01	0.6142857142857141	0.12617168969475778	0.01	0.5479591836734692	-0.11213707130459165	0.008	-0.1355047067250361	0.464285714285714	0.008	-0.3540816326530613	0.38632064756095486	0.008	-0.16437018017187766	-0.46828288105261234	0.006	-0.324323035601467	-0.37806122448979607	0.006	0.5201680151431713	0.09159658657174267	0.006	-0.3341836734693878	0.45169423636648476	0.004	0.5844455029921911	-0.06301693156362007	0.004			
0.7668367346938773	-0.13384356163255348	0.014	-0.46114389847752923	0.4974489795918364	0.014	-0.18768384008190364	0.6306835068568717	0.014	-0.3834544555815789	0.36858636074495155	0.012	0.6341836734693875	-0.1396793186486181	0.012	-0.14183673469387764	0.5383555841778234	0.012	-0.13470094215098338	-0.49795211907350656	0.01	-0.36690538466633843	-0.3714285714285716	0.01	0.6162904596054337	0.12602040816326512	0.01	0.5539240832887231	-0.11208734859484593	0.008	-0.1380024944788514	0.46811995450074023	0.008	-0.3567365391974424	0.39132653061224465	0.008	-0.16582962241263666	-0.4709183673469389	0.006	-0.32755102040816336	-0.3836558311148685	0.006	0.5214285714285714	0.09154326917853399	0.006	-0.3362533612155963	0.4555833734782811	0.004	0.5877551020408162	-0.06292043391246968	0.004			
0.772113242895548	-0.13265306122449	0.014	-0.4628461644109703	0.5014395498747437	0.014	-0.1920601490736194	0.6367346938775509	0.014	-0.3848237010392291	0.3714285714285712	0.012	0.6345430801097788	-0.1396451209261057	0.012	-0.14406603653939556	0.54164824917489	0.012	-0.1386841001273822	-0.5040816326530613	0.01	-0.3670539424334345	-0.3717215677706474	0.01	0.6205776851730324	0.1256797259893589	0.01	0.5553052463168374	-0.11204169245867285	0.008	-0.13966662629766802	0.4709183673469385	0.008	-0.35809830432137674	0.3939425120051537	0.008	-0.16836734693877559	-0.47527589121057745	0.006	-0.3279146333053093	-0.38433026465387465	0.006	0.5227016942530276	0.0915840200326864	0.006	-0.34081632653061233	0.46348748365330655	0.004	0.5912957190455682	-0.0627859136074931	0.004			
0.7732095849139171	-0.1323932583833054	0.014	-0.46395524004939015	0.5040816326530609	0.014	-0.19323879127791466	0.6383938617833098	0.014	-0.38792257482390835	0.3773835476250711	0.012	0.6385401738174904	-0.13928571428571448	0.012	-0.14547702717344654	0.5438775510204079	0.012	-0.13991119777553343	-0.5060071695714055	0.01	-0.3673469387755103	-0.37226604570018756	0.01	0.6213156454827573	0.12562313002744646	0.01	0.5612244897959182	-0.1118007518557385	0.008	-0.14183673469387764	0.47442408387525026	0.008	-0.3603370524535715	0.39795918367346916	0.008	-0.1692342697251803	-0.4766840976217587	0.006	-0.32812731817691015	-0.3846938775510206	0.006	0.5280612244897958	0.09151363198621082	0.006	-0.3410964321091837	0.46400560870714264	0.004	0.5971970981346215	-0.0625032205836015	0.004			
0.7734693877551018	-0.13233250087385434	0.014	-0.4668974913457193	0.5106535290624437	0.014	-0.19489795918367359	0.6407586766190614	0.014	-0.389326791245552	0.380143117776164	0.012	0.640816326530612	-0.13907129293118553	0.012	-0.14846938775510213	0.5484514284195514	0.012	-0.14183673469387764	-0.5091239646786488	0.01	-0.370312961652013	-0.37806122448979607	0.01	0.6275510204081631	0.12495337729610655	0.01	0.566664424982294	-0.11156238416596773	0.008	-0.14306363190013874	0.4763241232019019	0.008	-0.36071428571428577	0.3986490443476136	0.008	-0.16971072420502	-0.4775510204081634	0.006	-0.3288997103950159	-0.3860425675378732	0.006	0.5332705474297639	0.09143381273588633	0.006	-0.34124015437773697	0.464285714285714	0.004	0.6010204081632651	-0.062102500714023026	0.004			
0.7738932746509595	-0.13222917432863235	0.014	-0.4669899607366	0.5108675117570078	0.014	-0.19679466678341836	0.6433673469387755	0.014	-0.39159843696472274	0.3846938775510202	0.012	0.6466546027139253	-0.13849133740780317	0.012	-0.14930030060772592	0.5496792912290086	0.012	-0.14285513890858906	-0.5107142857142858	0.01	-0.3715433260806833	-0.38049749024584756	0.01	0.6327967877912617	0.12463352248513931	0.01	0.5691468515345008	-0.11146539336345841	0.008	-0.1437860672879885	0.477551020408163	0.008	-0.3627389969037155	0.4025671255452639	0.008	-0.1715583038932763	-0.48074197736266405	0.006	-0.3326776773603557	-0.3928325267212772	0.006	0.5346938775510203	0.09142227388043171	0.006	-0.34181507697189956	0.46528446472700125	0.004	0.6052640728672375	-0.06208286590827275	0.004			
0.7838325712542527	-0.12975093860119172	0.014	-0.46971055543409335	0.51734693877551	0.014	-0.19882395128146305	0.6460740079022106	0.014	-0.3923511706281814	0.38622025794324694	0.012	0.6484144707846734	-0.13832022309287764	0.012	-0.15239147119461294	0.5544322875211433	0.012	-0.14509419984533747	-0.5140894736240504	0.01	-0.373789454022545	-0.3846938775510206	0.01	0.6341836734693875	0.12451733532279781	0.01	0.5744897959183672	-0.1110683181517691	0.008	-0.14688199095981727	0.48259627667410265	0.008	-0.3638573628116442	0.4045918367346937	0.008	-0.17360818321528415	-0.48418367346938784	0.006	-0.3341836734693878	-0.3953612056076574	0.006	0.5361444330227905	0.09140658738537243	0.006	-0.3457114745541851	0.4726558723845902	0.004	0.6097430666235012	-0.06178388295003225	0.004			
0.7867346938775509	-0.12892357247565572	0.014	-0.47079787084706226	0.5200184556835498	0.014	-0.20153061224489807	0.6498839666718745	0.014	-0.3938775510204082	0.3891592687109811	0.012	0.654081632653061	-0.13761386347841592	0.012	-0.15418872595161112	0.5571428571428569	0.012	-0.1470972211015761	-0.5173469387755103	0.01	-0.3739795918367348	-0.3850540642435943	0.01	0.6358345474311304	0.12436953420152219	0.01	0.579338679405864	-0.11097133246708893	0.008	-0.14811038956392072	0.4845426716605689	0.008	-0.3673469387755103	0.4110341346086825	0.008	-0.17414326781902367	-0.48504040565036427	0.006	-0.3356254101416664	-0.39795918367346955	0.006	0.5463138647985302	0.09121182398220364	0.006	-0.34814726704136817	0.477551020408163	0.004	0.6142857142857141	-0.06148138235550485	0.004			
0.7916669822430309	-0.12772077285900998	0.014	-0.47346938775510206	0.5263849831229542	0.014	-0.20161613228264505	0.65	0.014	-0.39495427201599137	0.39132653061224465	0.012	0.6586599375044659	-0.13723136607589498	0.012	-0.15455983825229766	0.5576850597068859	0.012	-0.14846938775510213	-0.5194993258340197	0.01	-0.3760776229331479	-0.389228499515832	0.01	0.640816326530612	0.12390187793813735	0.01	0.583079512221262	-0.11079803879914615	0.008	-0.14846938775510213	0.4851436937885959	0.008	-0.367411442697455	0.4111599858739734	0.008	-0.1750000000000001	-0.4865628894971442	0.006	-0.33744803476075425	-0.4013274754433276	0.006	0.5479591836734692	0.09112557969741306	0.006	-0.350287421081346	0.4813452319798784	0.004	0.6195382750667049	-0.0610739698312543	0.004			
0.7943481730140537	-0.1270012342385438	0.014	-0.4746950677955249	0.5293865648575361	0.014				-0.39678277741863904	0.39505395727523834	0.012	0.6632650324802829	-0.13673496751971703	0.012	-0.15510204081632661	0.558529451446658	0.012	-0.1502532907581052	-0.5221956888337317	0.01	-0.37719374433686353	-0.3913265306122451	0.01	0.6449208886388609	0.12349231721028947	0.01	0.5877551020408162	-0.11054598042715777	0.008	-0.15200023508623883	0.49081632653061197	0.008	-0.3674467242743221	0.41122448979591814	0.008	-0.17752551764128008	-0.49081632653061236	0.006	-0.339370763415623	-0.404591836734694	0.006	0.5496564504856631	0.09115987604494871	0.006	-0.3518673839154011	0.4841836734693875	0.004	0.6220763443945201	-0.060851854598602075	0.004			
0.7979510756997458	-0.1260204081632655	0.014	-0.47517632955467143	0.5306122448979589	0.014				-0.3982821026133164	0.39795918367346916	0.012	0.66734693877551	-0.13626864170280364	0.012	-0.1585850870175527	0.5637755102040813	0.012	-0.15134680999667366	-0.5239795918367348	0.01	-0.38061224489795925	-0.397845363256333	0.01	0.6505271751391307	0.12294221261597092	0.01	0.5919348994683521	-0.11030224640712791	0.008	-0.15321923344367097	0.4926991339032676	0.008	-0.36756205047272456	0.4114396014931324	0.008	-0.17910292691370736	-0.4933460526781296	0.006	-0.34081632653061233	-0.40710963022217167	0.006	0.5545918367346937	0.09104251762917548	0.006	-0.3540816326530613	0.48840903824923665	0.004	0.6275510204081631	-0.060039286333606695	0.004			
0.8	-0.12543298675755277	0.014	-0.476407643527115	0.5335505006699718	0.014				-0.40051020408163274	0.4023339365724697	0.012	0.6705742489138968	-0.13588037136287678	0.012	-0.15986629257535956	0.5656439115062729	0.012	-0.15510204081632661	-0.5298839660900301	0.01	-0.3806501735642897	-0.3979212550071391	0.01	0.654081632653061	0.1224867391430765	0.01	0.5971250490824028	-0.11001780806045437	0.008	-0.15510204081632661	0.49587157345234223	0.008	-0.37196605583234094	0.41987067886153645	0.008	-0.18140480168175055	-0.4974489795918368	0.006	-0.3422523044006012	-0.40978851192592963	0.006	0.559280578606286	0.09091323166751046	0.006	-0.3548589503665098	0.4900390088171635	0.004	0.6341722962838164	-0.059705254736591704	0.004			
			-0.47849519502196464	0.5388517437535453	0.014				-0.4012502965416721	0.4038517442746543	0.012	0.678306996738764	-0.134958309383685	0.012	-0.1617346938775511	0.5685485843461235	0.012	-0.1553918231452629	-0.530322462569023	0.01	-0.38067021320334804	-0.39795918367346955	0.01	0.6569438636457824	0.12224998609476209	0.01	0.6010204081632651	-0.10966906632657762	0.008	-0.15607898057833713	0.4974489795918364	0.008	-0.37430284288417764	0.4244897959183671	0.008	-0.18163265306122459	-0.49783512786657014	0.006	-0.34308807750141807	-0.4112244897959185	0.006	0.5612244897959182	0.09087254777572368	0.006	-0.35527771263427016	0.49081632653061197	0.004	0.6341927929641166	-0.059702997045749676	0.004			
			-0.48010204081632657	0.5428086334058998	0.014				-0.4027737132040281	0.40685534585708905	0.012	0.680612244897959	-0.13462183905585495	0.012	-0.16297280677882198	0.5704081632653059	0.012	-0.15556918336689235	-0.5306122448979593	0.01	-0.3807331523937766	-0.3980800911692869	0.01	0.6654199092954075	0.12131478458214306	0.01	0.6044423280143404	-0.10954436883066734	0.008	-0.15829631938598757	0.5008873540834	0.008	-0.37654239589810934	0.428559644918217	0.008	-0.18403249388318593	-0.5016817918311	0.006	-0.34606443477058735	-0.41647259803589354	0.006	0.5632604501979523	0.0908211824551085	0.006	-0.35650808805083145	0.4932427819283821	0.004	0.6342744131980442	-0.05969387755102061	0.004			
			-0.4805186987936039	0.5438775510204079	0.014				-0.4049451223354353	0.41122448979591814	0.012	0.6823927749476992	-0.13443359127423027	0.012	-0.16517156510484637	0.5736039450992351	0.012	-0.15638364153332024	-0.5318938456149529	0.01	-0.3851260992855389	-0.4067106354083388	0.01	0.66734693877551	0.12108906132765826	0.01	0.6113063656514531	-0.10910179761385295	0.008	-0.16018317426637327	0.5040816326530609	0.008	-0.3779336444956321	0.4311224489795916	0.008	-0.18537767026497617	-0.5040816326530613	0.006	-0.34704694416317533	-0.41825917828580456	0.006	0.5721550319239472	0.09052237886272262	0.006	-0.359222725457311	0.4989405398488112	0.004	0.640816326530612	-0.05887733487964036	0.004			
			-0.4822163051569534	0.5483959397410056	0.014				-0.4056670154424542	0.4127003314963211	0.012	0.6935668416137928	-0.13296377063110515	0.012	-0.16738947611111618	0.5770408163265304	0.012	-0.1605995332183086	-0.5383800586184262	0.01	-0.3872448979591837	-0.4106878556574718	0.01	0.6688604569844881	0.12090127331101873	0.01	0.6142857142857141	-0.10888736574772903	0.008	-0.1617346938775511	0.5066014719227975	0.008	-0.38061224489795925	0.4361766726805573	0.008	-0.18826530612244907	-0.5089724024517459	0.006	-0.35035148296184554	-0.4244897959183675	0.006	0.5744897959183672	0.09036165061119328	0.006	-0.36071428571428577	0.5018191613394096	0.004	0.6459210366631533	-0.0581659346223373	0.004			
			-0.48488579707471885	0.5552939603400248	0.014				-0.4071428571428572	0.4155639064757763	0.012	0.6938775510204079	-0.1329209598179994	0.012	-0.16836734693877559	0.5785064047283199	0.012	-0.1617346938775511	-0.5402034301132747	0.01	-0.38751703747917543	-0.4112244897959185	0.01	0.6805415100090392	0.11945848999096044	0.01	0.6168514719802263	-0.10868820667410418	0.008	-0.16334503997418218	0.5091039396176543	0.008	-0.38113935100505114	0.4372279959337242	0.008	-0.18893566446624038	-0.5100439273704945	0.006	-0.35172773846349703	-0.4268436901079318	0.006	0.5769799306938043	0.0903670080817056	0.006	-0.3617762344233417	0.5040816326530609	0.004	0.6494858701189595	-0.05765698702389763	0.004			
			-0.48557486428641916	0.5571428571428569	0.014				-0.40827340925080036	0.4178571428571426	0.012	0.6941115789750043	-0.13288708917908637	0.012	-0.1704794843554123	0.5815613319711181	0.012	-0.16410994294379597	-0.5438775510204082	0.01	-0.38963203525702983	-0.4154700055592969	0.01	0.680612244897959	0.11944927918146436	0.01	0.625647771486751	-0.10802569790100414	0.008	-0.16429351496683064	0.5107142857142855	0.008	-0.3814216391274944	0.4377551020408161	0.008	-0.19083120705712023	-0.5132801866489569	0.006	-0.3540816326530613	-0.4309178659166529	0.006	0.5811224489795916	0.09019937813761779	0.006	-0.3634679782916397	0.5079605931369315	0.004	0.654081632653061	-0.056738019760577255	0.004			
			-0.4858802263449658	0.5579973246754422	0.014				-0.4100702807652362	0.42156237229598803	0.012	0.6957770306121386	-0.13265306122449	0.012	-0.1718490454394987	0.5836734693877548	0.012	-0.16581813613791563	-0.5464267618212683	0.01	-0.39089148595102685	-0.41785714285714304	0.01	0.6806663255314427	0.11944183573552425	0.01	0.6275510204081631	-0.10781757960472498	0.008	-0.16836734693877559	0.5173426441377036	0.008	-0.38230758928698266	0.4394504464298395	0.008	-0.19330253609460146	-0.5173469387755103	0.006	-0.3541919197477129	-0.43112244897959195	0.006	0.5849231473021324	0.09002518811845893	0.006	-0.3673469387755103	0.5161682083339642	0.004	0.6574117554130628	-0.05639134724979804	0.004			
			-0.48673469387755103	0.5602495183772117	0.014				-0.4114684227817998	0.4244897959183671	0.012	0.7005102040816324	-0.13195453075077088	0.012	-0.1750000000000001	0.5883709898388951	0.012	-0.16836341323545057	-0.5505102040816328	0.01	-0.3938775510204082	-0.42362152557628513	0.01	0.6810723335460424	0.11938775510204062	0.01	0.6291540726274785	-0.10772550119890735	0.008	-0.1683690282174372	0.5173452574968483	0.008	-0.38563360056762613	0.4459990524935981	0.008	-0.1939239554936097	-0.5183209424655741	0.006	-0.3564308110701264	-0.43540592362375136	0.006	0.5877551020408162	0.08991276408225868	0.006	-0.36770982814030473	0.5169840494107155	0.004	0.6654003683984113	-0.05500779486689479	0.004			
			-0.4880180330497002	0.5637755102040813	0.014				-0.4144985259091121	0.43039943327456115	0.012	0.7056470650091482	-0.1311572690907813	0.012	-0.17579402882167677	0.5895120936273026	0.012	-0.16836734693877559	-0.5505162885656334	0.01	-0.3941645013608316	-0.42420284557794413	0.01	0.6872448979591834	0.1185193401606958	0.01	0.6401754544870526	-0.10676332102315148	0.008	-0.16837001744032498	0.51734693877551	0.008	-0.3872448979591837	0.44901928919223516	0.008	-0.19489795918367359	-0.5200073717656803	0.006	-0.3577658462745283	-0.43775510204081647	0.006	0.59084004501331	0.08977219988464889	0.006	-0.36785978761401106	0.51734693877551	0.004	0.66734693877551	-0.05465078199082891	0.004			
			-0.48940115828930136	0.5677416988535555	0.014				-0.41593755368837465	0.43328449246388456	0.012	0.7071428571428569	-0.13088675206556188	0.012	-0.1790415724725393	0.5943476949215185	0.012	-0.17103109538565525	-0.5544791086959775	0.01	-0.3943143346355827	-0.4244897959183675	0.01	0.6922621401256648	0.11777234420729747	0.01	0.640816326530612	-0.10670264528002082	0.008	-0.1683742765250485	0.5173538683617829	0.008	-0.38825334877382733	0.45102040816326505	0.008	-0.19732458701840322	-0.5239795918367348	0.006	-0.36071428571428577	-0.44310813312851643	0.006	0.5975724110550483	0.08940914574892589	0.006	-0.3683159461440895	0.5183159461440893	0.004	0.6686714425587548	-0.05438572827304091	0.004			
			-0.49038787364953385	0.5704081632653059	0.014				-0.41811895120286025	0.4377551020408161	0.012	0.7091902300035243	-0.13060568836382253	0.012	-0.1808123753539533	0.5969387755102038	0.012	-0.17278319121860058	-0.5571428571428572	0.01	-0.39477338413742086	-0.42538562903538013	0.01	0.6938775510204079	0.11753884958376354	0.01	0.641352330889739	-0.10665845333871893	0.008	-0.17350540967466763	0.5254741821620669	0.008	-0.3901023676994648	0.45479559148420845	0.008	-0.1989693325464464	-0.5265408715351865	0.006	-0.36114923791147785	-0.4439528029048489	0.006	0.6010204081632651	0.08909413396272971	0.006	-0.37161460639249305	0.5263445772809762	0.004	0.6739795918367345	-0.05334972361778357	0.004			
			-0.49239206358656673	0.5760655329743216	0.014				-0.41885969083793456	0.4393035744681877	0.012	0.7170599987368693	-0.1293048966960535	0.012	-0.18115179837412337	0.597419630197305	0.012	-0.17624231587602418	-0.5625331943280576	0.01	-0.39859884382936767	-0.433033809231857	0.01	0.6960606649703168	0.11720464115213172	0.01	0.6468059824092478	-0.10612244897959203	0.008	-0.1750000000000001	0.5279614597281576	0.008	-0.39160162641608354	0.45765306122448957	0.008	-0.2013334900282278	-0.5306122448979593	0.006	-0.36219185312898716	-0.4458653225167424	0.006	0.6048679381243858	0.08900961289602195	0.006	-0.3732201866415189	0.5306122448979589	0.004	0.6753371864001442	-0.05306122448979612	0.004			
			-0.4927274128421438	0.5770408163265304	0.014				-0.42040816326530617	0.44237326492686463	0.012	0.7204081632653059	-0.12874887297320028	0.012	-0.18163265306122459	0.5981433690739261	0.012	-0.18081406371031786	-0.5695895739143995	0.01	-0.40051020408163274	-0.43669320237823706	0.01	0.7037333157195109	0.1159782136786947	0.01	0.6473899981480021	-0.1060634675357576	0.008	-0.1766655387618524	0.5306122448979589	0.008	-0.3938775510204082	0.4621183193904676	0.008	-0.20153061224489807	-0.5309347880730303	0.006	-0.3649109815089495	-0.45102040816326544	0.006	0.6076530612244896	0.08883410039911287	0.006	-0.3754692723401429	0.5357552174557754	0.004	0.6795887347710882	-0.05203771436292532	0.004			
			-0.49288523778051185	0.577522925484794	0.014				-0.42138025341980395	0.44438775510204054	0.012	0.7251372530707496	-0.12792397141904632	0.012	-0.18537234634037797	0.6035714285714283	0.012	-0.1813557691776814	-0.5704081632653062	0.01	-0.40103813652431153	-0.43775510204081647	0.01	0.7071428571428569	0.11531537082761625	0.01	0.6474489795918366	-0.1060565056725125	0.008	-0.1786309853158777	0.5336139126433058	0.008	-0.3945826036122564	0.46358066169386586	0.008	-0.2040114739517483	-0.5347640362523336	0.006	-0.3657320979751893	-0.4526352489635864	0.006	0.6100921481020725	0.08866357667350099	0.006	-0.37746986459843257	0.5407351707208812	0.004	0.680612244897959	-0.05170625940734537	0.004			
			-0.4933673469387755	0.578903499516766	0.014				-0.42319749255521694	0.4482310788733543	0.012	0.728362049878224	-0.12734164171495907	0.012	-0.18657537980713443	0.6052613548867429	0.012	-0.18146839336887668	-0.5705724229576541	0.01	-0.40303568361276904	-0.4418622755709047	0.01	0.7119097558259945	0.11462085641890296	0.01	0.6533635293674469	-0.10540434569397794	0.008	-0.18081752673947404	0.5372448979591834	0.008	-0.39494622877200697	0.464285714285714	0.008	-0.20546330530923737	-0.5372448979591837	0.006	-0.3673469387755103	-0.4555431636557251	0.006	0.6142857142857141	0.08839415145198072	0.006	-0.3785020315006532	0.5438775510204079	0.004	0.6823126020113298	-0.051360867376425326	0.004			
			-0.4949644520105504	0.5836734693877548	0.014				-0.4245869505178007	0.45102040816326505	0.012	0.7336734693877549	-0.12621327007876548	0.012	-0.18826530612244907	0.6077835033219052	0.012	-0.18163265306122459	-0.5708289399798141	0.01	-0.40433767047588537	-0.444387755102041	0.01	0.7137755102040814	0.11429876721098624	0.01	0.654081632653061	-0.10530259844737674	0.008	-0.18163265306122459	0.5385426394849868	0.008	-0.396018174302207	0.4664263375675128	0.008	-0.20816326530612256	-0.5416229576696565	0.006	-0.36843969651814523	-0.4576530612244899	0.006	0.6190930307542837	0.08804982638857316	0.006	-0.3790983151994384	0.5453914807189288	0.004	0.6901007436021597	-0.04928441707154786	0.004			
			-0.49618073705733623	0.5874927323304185	0.014				-0.4270408163265307	0.4560504776152519	0.012	0.7395086468912325	-0.1252229326055187	0.012	-0.18994905504028176	0.6102040816326528	0.012	-0.18577111579623284	-0.5770408163265307	0.01	-0.4071428571428572	-0.4499527453480412	0.01	0.7150817084240891	0.1140613002608239	0.01	0.6549768203917538	-0.10522726124089926	0.008	-0.18374947748375897	0.5417607265978736	0.008	-0.3989521550128663	0.4724764164157049	0.008	-0.20905580659168482	-0.542985009734846	0.006	-0.3702841121485958	-0.4613485409126289	0.006	0.6224735124303777	0.08777963487935735	0.006	-0.38061224489795925	0.5496568466665998	0.004	0.6938775510204079	-0.04824579615084982	0.004			
			-0.49893170991169167	0.5958704854218955	0.014				-0.42755104130658184	0.4571428362444384	0.012	0.7403061224489793	-0.12506570949798312	0.012	-0.19201909549814455	0.6130829453181819	0.012	-0.18679004726341672	-0.578516075185563	0.01	-0.40748928459308253	-0.4506739807130401	0.01	0.7204081632653059	0.11311393588983897	0.01	0.6652138619923772	-0.10398937219645925	0.008	-0.185029312321645	0.5438775510204079	0.008	-0.401314016941153	0.477551020408163	0.008	-0.2095835393187806	-0.5438775510204082	0.006	-0.37188138713538177	-0.4642857142857144	0.006	0.6275510204081631	0.08717163359076766	0.006	-0.3824854283267263	0.5552696737140899	0.004	0.7000072701599523	-0.046428571428571624	0.004			
			-0.4992646072945867	0.5969387755102038	0.014				-0.42850791692928575	0.45912016182724463	0.012	0.7415095676821887	-0.12481696293005619	0.012	-0.19455948128760775	0.6168367346938772	0.012	-0.18826530612244907	-0.5808035537415742	0.01	-0.40766547128758773	-0.45102040816326544	0.01	0.7223233494702066	0.11275510204081612	0.01	0.66734693877551	-0.10373171202542822	0.008	-0.18826530612244907	0.5490042642336995	0.008	-0.40327216161506907	0.4814217159359511	0.008	-0.2119393732318444	-0.54765365894613	0.006	-0.3739795918367348	-0.46829113855596644	0.006	0.6335476688049849	0.08686049446032079	0.006	-0.3831699217521151	0.5571428571428569	0.004	0.7003820466224402	-0.046300413969379395	0.004			
			-0.49943171102376666	0.5975070644864371	0.014				-0.43094782256205455	0.464285714285714	0.012	0.7469387755102038	-0.12368220385827934	0.012	-0.19489795918367359	0.6173203727003017	0.012	-0.1901934968461309	-0.5836734693877552	0.01	-0.40818187733056027	-0.4520594283509685	0.01	0.7262593052103393	0.11197359092462507	0.01	0.6700933864961307	-0.10337600125897135	0.008	-0.18886520488931638	0.5499103053147651	0.008	-0.4046482127798986	0.4841836734693875	0.008	-0.21417651188938952	-0.5511296105595903	0.006	-0.3748430984361603	-0.4700548607475134	0.006	0.6341836734693875	0.08680250162801843	0.006	-0.3843936338379486	0.5609242460828463	0.004	0.7007790472746814	-0.04615972823552263	0.004			
			-0.5	0.5993075407544395	0.014				-0.4318080204304414	0.46615116324302774	0.012	0.7504627009308931	-0.12291168052273028	0.012	-0.19748737091676466	0.6208799760220106	0.012	-0.1921256189482607	-0.5864458096231681	0.01	-0.4118301713733238	-0.45959840005524777	0.01	0.7282154143500134	0.11158050401733319	0.01	0.6769295231500212	-0.10243972723165427	0.008	-0.1909127042932728	0.5531576022524561	0.008	-0.4071428571428572	0.48936731687086193	0.008	-0.21812823956617913	-0.5571428571428572	0.006	-0.3766938573643007	-0.47363263287450486	0.006	0.6347093548279221	0.08675017115445273	0.006	-0.38562693059114433	0.5653934775721208	0.004	0.7071428571428569	-0.043837974185841726	0.004			
									-0.43367346938775514	0.46998324355877247	0.012	0.7584470082199563	-0.12114482851473748	0.012	-0.19926016480404796	0.6234693877551017	0.012	-0.19463729273083205	-0.5903061224489796	0.01	-0.41377551020408165	-0.46345558261061	0.01	0.7336734693877549	0.11032198407111588	0.01	0.680612244897959	-0.10179551949610899	0.008	-0.19352309918829322	0.5571428571428569	0.008	-0.40759616031257295	0.4903630233608962	0.008	-0.21940418314245388	-0.5591672454289748	0.006	-0.37857440913169893	-0.4775510204081634	0.006	0.6402828706164875	0.08622448979591818	0.006	-0.3871734598605898	0.5704081632653059	0.004	0.7100490199775875	-0.04270208120207775	0.004			
									-0.4341089717028469	0.4709183673469385	0.012	0.7602040816326527	-0.12074551403961888	0.012	-0.20153061224489807	0.6266748871485863	0.012	-0.19489795918367359	-0.5906921455541359	0.01	-0.4141740408815291	-0.4642857142857144	0.01	0.7372239492180086	0.10967292880984542	0.01	0.6855213820430348	-0.10121331183451622	0.008	-0.19405760504379804	0.5579832112827324	0.008	-0.40781737370187365	0.49081632653061197	0.008	-0.22142857142857153	-0.5624415900589689	0.006	-0.3792802968080449	-0.4788829684980777	0.006	0.640816326530612	0.0861701849419036	0.006	-0.3872448979591837	0.5706822592464185	0.004	0.7137755102040814	-0.04126323884428861	0.004			
									-0.43604517615486427	0.47517931364105387	0.012	0.7613014409868932	-0.12048511445628148	0.012	-0.20298490475551437	0.62864774830571	0.012	-0.1974796601769102	-0.5943570745169675	0.01	-0.4161600803718469	-0.4685337971791737	0.01	0.7403061224489793	0.10901183682632175	0.01	0.6885082796574596	-0.10075317761664372	0.008	-0.19489795918367359	0.5593324642900047	0.008	-0.40841826131605874	0.4920917307038135	0.008	-0.22230551277067057	-0.5637755102040817	0.006	-0.38061224489795925	-0.48143369987504403	0.006	0.6467356905623206	0.08551120076640222	0.006	-0.3884509100079092	0.5758348042778049	0.004	0.7173297652761148	-0.03979591836734714	0.004			
									-0.4371819134257072	0.477551020408163	0.012	0.7659897363385453	-0.11938775510204101	0.012	-0.20399380211013007	0.6301020408163263	0.012	-0.19917719847713938	-0.5969387755102041	0.01	-0.4173433297844479	-0.4709183673469389	0.01	0.7426958155483985	0.10851214207901085	0.01	0.6938775510204079	-0.09992024572226667	0.008	-0.19779791481545456	0.5637755102040813	0.008	-0.411763670628211	0.49946081916770707	0.008	-0.22465889390718774	-0.56717784078669	0.006	-0.3819513562934463	-0.48418367346938784	0.006	0.6483417551188315	0.08533171426892322	0.006	-0.38930658478088814	0.5791025031482347	0.004	0.7193989168329705	-0.03878667193501178	0.004			
									-0.4402607321569911	0.484138283177399	0.012	0.7668367346938773	-0.11917834443504358	0.012	-0.20816326530612256	0.635909040984007	0.012	-0.20153061224489807	-0.6003857159993244	0.01	-0.42040816326530617	-0.4772642863082001	0.01	0.7450998298166623	0.10796139467313308	0.01	0.6964867455514518	-0.09948979591836754	0.008	-0.19930917716064184	0.5659969452883375	0.008	-0.4137659272535877	0.5040816326530609	0.008	-0.22668924613328595	-0.5704081632653062	0.006	-0.3836336905090614	-0.48779488091951023	0.006	0.654081632653061	0.08444926739027193	0.006	-0.3902602540518356	0.5836734693877548	0.004	0.7204081632653059	-0.03829937070274314	0.004			
									-0.440289102731342	0.48420069318702513	0.012	0.7719420681786063	-0.11786043552554562	0.012	-0.2085166367996469	0.6363813223840266	0.012	-0.20285690234422232	-0.6022451384721044	0.01	-0.4204985366529894	-0.4774606470204802	0.01	0.7469387755102038	0.10751299529062237	0.01	0.6999074113213463	-0.09888700315808141	0.008	-0.20153061224489807	0.5695314833451013	0.008	-0.415895131140391	0.5085946647779761	0.008	-0.22806122448979604	-0.5724808212458202	0.006	-0.38517217548212196	-0.49081632653061236	0.006	0.6585489019691548	0.0840591060507875	0.006	-0.39075860371076515	0.5867924166973978	0.004	0.7234952660842929	-0.036708815548360085	0.004			
									-0.4403061224489796	0.4842368081833633	0.012	0.7734693877551018	-0.11747099201769431	0.012	-0.20876545232642152	0.6367346938775509	0.012	-0.20373976878694697	-0.6035714285714286	0.01	-0.4205426370902967	-0.4775510204081634	0.01	0.748079091169227	0.1072627646386148	0.01	0.7013746736349606	-0.09862532636503936	0.008	-0.2021089919406809	0.5704081632653059	0.008	-0.41936991935017254	0.5163086948603763	0.008	-0.22994784885540823	-0.5751541919609185	0.006	-0.3872448979591837	-0.4950732271579274	0.006	0.6635360095154351	0.08340276599476859	0.006	-0.39238300263751735	0.5954442271273129	0.004	0.7281462994594631	-0.03426874843905536	0.004			
									-0.4432702630424682	0.49081632653061197	0.012	0.7760814447797619	-0.11677569807738093	0.012	-0.21038564253273165	0.63895707110416	0.012	-0.20816326530612256	-0.6099678971795922	0.01	-0.42066414959844106	-0.4778070067412983	0.01	0.7528356529007355	0.10612244897959164	0.01	0.7071428571428569	-0.09739920561641134	0.008	-0.2045769457303638	0.5739944828410646	0.008	-0.41981860843569363	0.51734693877551	0.008	-0.23115662650531846	-0.5770408163265307	0.006	-0.3879878946175493	-0.49670598293347124	0.006	0.66734693877551	0.08286941767889257	0.006	-0.39256520362502995	0.5969387755102038	0.004	0.7336734693877549	-0.03040360075231144	0.004			
									-0.44438719748052846	0.4933679045602876	0.012	0.7824027570819205	-0.11505581830641066	0.012	-0.21413370463963768	0.6440295606664849	0.012	-0.2082624165029059	-0.6101049304358698	0.01	-0.42468594588157416	-0.48653854391434437	0.01	0.7535714285714283	0.10593840576515137	0.01	0.7110673394862393	-0.09678162520052555	0.008	-0.2065128197921298	0.5770408163265304	0.008	-0.419990703795484	0.5177643982453322	0.008	-0.23469387755102053	-0.5822779702271048	0.006	-0.38936018487302504	-0.49956426650567815	0.006	0.6701945857496269	0.08243948370881052	0.006	-0.3926465045430817	0.5981698219875303	0.004	0.7361937116935959	-0.029050854550739195	0.004			
									-0.4462761149125963	0.4974489795918364	0.012	0.7867346938775509	-0.11369835767038175	0.012	-0.21479591836734704	0.6449518470082769	0.012	-0.2083293565395104	-0.610204081632653	0.01	-0.42673593918488656	-0.49081632653061236	0.01	0.7586805816176843	0.10459894896462316	0.01	0.7137755102040814	-0.09625972850223333	0.008	-0.20816326530612256	0.5795289170861215	0.008	-0.42040816326530617	0.5186990284731552	0.008	-0.23527902575443765	-0.5830883211843381	0.006	-0.3914334790460338	-0.5040816326530613	0.006	0.6791303279148645	0.08107375371778816	0.006	-0.39376548220957686	0.6100920128218215	0.004	0.7397830280120591	-0.02653061224489816	0.004			
									-0.4469387755102041	0.49892328129860297	0.012	0.7927129395411461	-0.1121006946431872	0.012	-0.2185713741739673	0.65	0.012	-0.2087201164952574	-0.6107609328217879	0.01	-0.4270408163265307	-0.49147299951456613	0.01	0.7602040816326527	0.1041414697709923	0.01	0.7178343528109449	-0.09543095331150402	0.008	-0.20986630111574656	0.5819704335781308	0.008	-0.4226333894257624	0.5239795918367345	0.008	-0.2356622962611253	-0.5836734693877552	0.006	-0.3921749345567711	-0.5057842491166984	0.006	0.680612244897959	0.08078761184399155	0.006	-0.3937582752245735	0.6102040816326528	0.004	0.7403061224489793	-0.026058476873830737	0.004			
									-0.44849017415852777	0.5025302340047373	0.012	0.7946111143309639	-0.1115113346486281	0.012				-0.21378054940449703	-0.6178521036567276	0.01	-0.4288725491852852	-0.4956172467330823	0.01	0.7628351364403297	0.10349139417191468	0.01	0.7204081632653059	-0.09489860830994849	0.008	-0.21096282298392574	0.5836734693877548	0.008	-0.4238964979502063	0.5271239102130588	0.008	-0.23782902944698037	-0.586808621283715	0.006	-0.3938775510204082	-0.5093376675076434	0.006	0.6816722685934453	0.08065186043017998	0.006	-0.393760299070155	0.6103213335829061	0.004	0.7434543233069636	-0.023046160041657937	0.004			
									-0.4491951625249349	0.5040816326530609	0.012	0.8	-0.10980682821238336	0.012				-0.21479591836734704	-0.6193239640127826	0.01	-0.4319820048130389	-0.502390168078345	0.01	0.7690997449933938	0.10175280621788378	0.01	0.7220835683545037	-0.09453254794634093	0.008	-0.21479591836734704	0.5893726661790147	0.008	-0.425412751205556	0.5306122448979589	0.008	-0.24072821946230824	-0.5909044335989164	0.006	-0.39449270643018053	-0.5107142857142858	0.006	0.6872448979591834	0.07971432914796522	0.006	-0.39341519926395413	0.6230070359986477	0.004	0.7467640864402882	-0.019897959183673666	0.004			
									-0.45097545315744614	0.508118310300303	0.012							-0.21778605407791513	-0.6234693877551021	0.01	-0.4327092116977143	-0.5040816326530613	0.01	0.7734693877551018	0.10051931717882383	0.01	0.7270408163265304	-0.09346882049918015	0.008	-0.2151830333592379	0.5899190074570885	0.008	-0.4270408163265307	0.5345441137348691	0.008	-0.24132653061224502	-0.5917908195967223	0.006	-0.39628365817339833	-0.5149408316225202	0.006	0.687923852411462	0.0795918367346937	0.006	-0.3933522278897059	0.6234693877551017	0.004	0.7469387755102038	-0.019665355557884366	0.004			
									-0.4525296374603204	0.5117560768253937	0.012							-0.21934498430034424	-0.6255529748833294	0.01	-0.4330153072686558	-0.5047397947721607	0.01	0.7769581622657613	0.09948979591836715	0.01	0.7297399611450129	-0.09285714285714305	0.008	-0.21681773840572766	0.5923279424873599	0.008	-0.4278003916119558	0.5364853226737583	0.008	-0.24503482051490774	-0.5969387755102041	0.006	-0.3974031274370933	-0.5173469387755103	0.006	0.6929019074774397	0.07861619319172553	0.006	-0.3932109796198834	0.6241359591556266	0.004	0.7495955156406982	-0.01592204625294347	0.004			
									-0.4535714285714286	0.5141113424302445	0.012							-0.22142857142857153	-0.628524535140598	0.01	-0.43367346938775514	-0.5061783085879823	0.01	0.7793485304704582	0.09873628557249889	0.01	0.7329038759941736	-0.09208754946356176	0.008	-0.22001395705680885	0.5969387755102038	0.008	-0.4288497912537868	0.5390538728864396	0.008	-0.24629471358487826	-0.5986032455987954	0.006	-0.400183272608939	-0.5236526603640411	0.006	0.6938775510204079	0.07842938575703595	0.006	-0.3913306961607172	0.6341878390178598	0.004	0.7514901000300342	-0.013265306122449177	0.004			
									-0.4549399891713388	0.51734693877551	0.012							-0.2225869088469289	-0.6301020408163266	0.01	-0.4356472538012745	-0.5107142857142858	0.01	0.7815690417421309	0.09802279499256267	0.01	0.7336734693877549	-0.09190331723052411	0.008	-0.22060716545394982	0.5977601814848255	0.008	-0.4307242689810281	0.5438775510204079	0.008	-0.24795918367346953	-0.6010088064741812	0.006	-0.40037551557755663	-0.524114280340811	0.006	0.6953400775321852	0.07812931022291646	0.006	-0.3901274604581067	0.6367346938775509	0.004	0.7535714285714283	-0.008400985308925045	0.004			
									-0.4564674231789885	0.5210835972291746	0.012							-0.22495430500132016	-0.6332089603048024	0.01	-0.4370236635893747	-0.5139967445738907	0.01	0.7867346938775509	0.09633034820383994	0.01	0.7349498320914175	-0.0915807801534804	0.008	-0.22142857142857153	0.598985688840596	0.008	-0.431565050345713	0.54598597006245	0.008	-0.24985684281222031	-0.6035714285714286	0.006	-0.40290947583455006	-0.5306122448979593	0.006	0.7038605447258988	0.07630952431773552	0.006	-0.387961104589567	0.6426511403083922	0.004	0.7540812322199067	-0.007142456709703114	0.004			
									-0.4577218924039431	0.5239795918367345	0.012							-0.22747162960839537	-0.6367346938775511	0.01	-0.4385226518534902	-0.5173469387755103	0.01	0.7893231509047369	0.09544559988432867	0.01	0.7434523892793049	-0.08937075662624415	0.008	-0.22466346446332508	0.6035714285714283	0.008	-0.4330928055301413	0.5499295402240186	0.008	-0.25192969556573597	-0.6062335697403867	0.006	-0.4041938447272711	-0.5335612573135454	0.006	0.7071428571428569	0.07541427206452214	0.006	-0.38754822505417785	0.6436706740337697	0.004	0.7544009552718438	-0.005803126360809187	0.004			
									-0.4602040816326531	0.5299124702124574	0.012							-0.22806122448979604	-0.6375301377814304	0.01	-0.4403061224489796	-0.5214860603964143	0.01	0.7933673469387754	0.09407536737771834	0.01	0.7469387755102038	-0.08844772684016688	0.008	-0.22610323133521198	0.6055294217260124	0.008	-0.4333062340072406	0.5505102040816324	0.008	-0.254591836734694	-0.6099765706422317	0.006	-0.4057673468470879	-0.5372448979591837	0.006	0.7123482691720042	0.07438642470554632	0.006	-0.3872448979591837	0.6441633047262167	0.004	0.7550479776507532	-1.960237527853792e-16	0.004			
									-0.46040418741908207	0.5304121391115298	0.012							-0.23061447225363552	-0.640814099174936	0.01	-0.441031582124761	-0.5232541321609534	0.01	0.796815372526138	0.09285714285714267	0.01	0.7530509678619045	-0.08674495050544243	0.008	-0.22806122448979604	0.6083993718338999	0.008	-0.43340851520921514	0.5507751582601724	0.008	-0.25476555152418556	-0.610204081632653	0.006	-0.4071428571428572	-0.5406800246068199	0.006	0.7146496044130989	0.07383327788248673	0.006	-0.382618304347368	0.65	0.004	0.7544009552718502	0.005803126360802333	0.004			
									-0.46048905053074884	0.5306122448979589	0.012							-0.23247427665144654	-0.6433673469387755	0.01	-0.44210706071543765	-0.5257805301031928	0.01	0.799124342614522	0.09198148547166472	0.01	0.7538606462328069	-0.08651370745729717	0.008	-0.22935958637737372	0.6102040816326528	0.008	-0.43367346938775514	0.5514829454210248	0.008	-0.2576428853997042	-0.6137856860288674	0.006	-0.4080124713870716	-0.5430079367761939	0.006	0.7182127061987231	0.07295918367346921	0.006				0.7540812322199102	0.007142456709706143	0.004			
									-0.46068654511543977	0.5310947083807456	0.012							-0.23469387755102053	-0.6463014426017265	0.01	-0.44408598740620286	-0.5306122448979593	0.01	0.8	0.09165197796422435	0.01	0.7602040816326527	-0.08435450323077485	0.008	-0.2316462794811408	0.6132516797025325	0.008	-0.435160389269849	0.555655937260763	0.008	-0.259879967405734	-0.6168367346938776	0.006	-0.4083715625915711	-0.5438775510204082	0.006	0.7204081632653059	0.07236961990754616	0.006				0.7535714285714283	0.008400985308942333	0.004			
									-0.4641660670072595	0.5399155656458015	0.012							-0.23633182563718713	-0.6483620519138334	0.01	-0.4448896974244982	-0.5326613229836652	0.01				0.7639279167290665	-0.08331567183110779	0.008	-0.23414118038066334	0.6168367346938772	0.008	-0.43567902273509873	0.5571428571428569	0.008	-0.2612244897959185	-0.6185785176204535	0.006	-0.4091464226951215	-0.5458811165726726	0.006	0.7251106130175362	0.07102898036447508	0.006				0.7514901000300509	0.013265306122448785	0.004			
									-0.4657826695053909	0.5438775510204079	0.012							-0.23755140634252211	-0.65	0.01	-0.44681635617033455	-0.5372448979591837	0.01				0.7727008730058877	-0.08036035148390809	0.008	-0.23469387755102053	0.6175978385317495	0.008	-0.4369262713505885	0.5603956591056902	0.008	-0.2633850948999531	-0.6213087826510676	0.006	-0.41159551948170303	-0.5526901948040114	0.006	0.7305630043226555	0.0694369956773441	0.006				0.7495955156407105	0.01592204625295546	0.004			
									-0.46683673469387754	0.5465674072652255	0.012										-0.4469387755102041	-0.5375492308485682	0.01				0.7734693877551018	-0.08009616403510256	0.008	-0.2372431682594474	0.6209200970466748	0.008	-0.43865237817020397	0.565429254482857	0.008	-0.2651286193828482	-0.6234693877551021	0.006	-0.4132961553925991	-0.5571428571428572	0.006	0.7336734693877549	0.0685032855464688	0.006				0.7469387755102038	0.018598987308055842	0.004			
									-0.4679117210798286	0.5494352176956814	0.012										-0.4486903816378806	-0.5421259448927318	0.01				0.7738402681573784	-0.07996271713697073	0.008	-0.23905681415655647	0.6234693877551017	0.008	-0.4403061224489796	0.570025523365044	0.008	-0.2663326930143091	-0.6249938375979359	0.006	-0.41377551020408165	-0.5585015041988945	0.006	0.7353256689828261	0.06797873020731598	0.006				0.7434543233069811	0.02304616004167505	0.004			
									-0.46927045908532145	0.5529439284730763	0.012										-0.4494081695221815	-0.5438775510204082	0.01				0.7748804473880172	-0.07959183673469408	0.008	-0.24132653061224502	0.6265252641250874	0.008	-0.4404359066580446	0.5704081632653059	0.008	-0.267857142857143	-0.6268854917351112	0.006	-0.4150796633427548	-0.5624713570654085	0.006	0.7403061224489793	0.06641712128481211	0.006				0.7396047570237383	0.026530612244897767	0.004			
									-0.47083038797552396	0.5571428571428569	0.012										-0.45099928882968704	-0.5479380643398912	0.01				0.7801020408163264	-0.07756927444393952	0.008	-0.2429012239038029	0.6285273475247684	0.008	-0.4419986158961729	0.575348322879337	0.008	-0.26934767642666063	-0.6286115072468089	0.006	-0.4164740303328973	-0.5664740303328973	0.006	0.7405795740398805	0.06632653061224471	0.006				0.7361937116936104	0.029050854550753204	0.004			
									-0.47152129478306765	0.5590909501148913	0.012										-0.4523988736947135	-0.551682758958348	0.01				0.7833828287492289	-0.07623997160637216	0.008	-0.24404907800712017	0.6301020408163263	0.008	-0.4436770707123557	0.5804117645899064	0.008	-0.27052026006519453	-0.6301020408163266	0.006	-0.4177291802610442	-0.5704081632653062	0.006	0.7452349947511694	0.06462274985321027	0.006				0.7336734693877549	0.03040360075233259	0.004			
									-0.47329624309663043	0.5637755102040813	0.012										-0.4543295017614304	-0.5571428571428572	0.01				0.7867346938775509	-0.07468025806587009	0.008	-0.24795918367346953	0.6352375762914073	0.008	-0.4446788480452047	0.5836734693877548	0.008	-0.2744897959183675	-0.6348895664125433	0.006	-0.4183298773532193	-0.572486449177393	0.006	0.7469387755102038	0.06400592392346567	0.006				0.7281462994594725	0.034268748439064425	0.004			
									-0.47346938775510206	0.5642546051859346	0.012										-0.45596279033586096	-0.5613841484396493	0.01				0.7927274269941685	-0.07231926372886271	0.008	-0.24862831199542101	0.6360655655555993	0.008	-0.44517613198964506	0.5854361129083138	0.008	-0.2753638195329276	-0.635860670262991	0.006	-0.41983061547157285	-0.5770408163265307	0.006	0.7506943453347227	0.06257096078772585	0.006				0.7234952660842573	0.036708815548395335	0.004			
									-0.47504940124783146	0.5688281497725765	0.012										-0.458706140822662	-0.5689102224553151	0.01				0.7933673469387754	-0.07202696253424232	0.008	-0.24912925379317222	0.6367346938775509	0.008	-0.44670555958952174	0.5903061224489793	0.008	-0.2760796444223425	-0.6367346938775511	0.006	-0.42040816326530617	-0.5789788245696571	0.006	0.7548340099049422	0.06095645888453412	0.006				0.7204081632653059	0.03829937070275987	0.004			
									-0.47563220565132036	0.5704081632653059	0.012										-0.4592233313891041	-0.5704081632653062	0.01				0.7951503119071617	-0.0711762187050834	0.008	-0.253334661784658	0.6421101719887395	0.008	-0.4469387755102041	0.591115830983289	0.008	-0.28112244897959193	-0.6425737387086751	0.006	-0.4214263287712554	-0.582655303881806	0.006	0.7602040816326527	0.058390290930744077	0.006				0.7193989168329818	0.03878667193502272	0.004			
									-0.47680455706295877	0.5737433325731626	0.012										-0.45946384527724354	-0.5711483996207157	0.01				0.8	-0.06885689320760391	0.008	-0.25444644431480296	0.6435127393586665	0.008	-0.44818103427231487	0.5956965167480931	0.008	-0.28150731723021394	-0.6429824786881535	0.006	-0.4217472985532421	-0.5836734693877552	0.006	0.764040377497954	0.05689752035509688	0.006				0.7173297652761568	0.03979591836734675	0.004			
									-0.47845559044529695	0.57868726669756	0.012										-0.4602040816326531	-0.5732479006642929	0.01							-0.254591836734694	0.6437025407042923	0.008	-0.44855578379967215	0.5969387755102038	0.008	-0.28183667464318657	-0.6433673469387755	0.006	-0.422279917799797	-0.5855452239222461	0.006	0.7668367346938773	0.055592446898881834	0.006				0.7137755102040814	0.04126323884431001	0.004			
									-0.4800266208890006	0.5836734693877548	0.012										-0.46147420401177297	-0.5770408163265307	0.01							-0.25970637437533917	0.65	0.008	-0.44917284303602945	0.5991728430360291	0.008	-0.28775510204081645	-0.6499227482414253	0.006	-0.4241859360648591	-0.5931610027106512	0.006	0.7719980269228706	0.05306122448979573	0.006				0.7100490199776059	0.04270208120209579	0.004			
									-0.4817377697918096	0.5886703934734963	0.012										-0.46275800546495066	-0.5811195455554576	0.01										-0.4509230943304511	0.6062197628124059	0.008	-0.2877935172605184	-0.6499615847802981	0.006	-0.42502373157590045	-0.5969387755102041	0.006	0.7729438643916655	0.05253570112635945	0.006				0.7071428571428569	0.043837974185872985	0.004			
									-0.4833006524911807	0.5935047341238334	0.012										-0.46354382935950683	-0.5836734693877552	0.01										-0.4518164172023773	0.6102040816326528	0.008	-0.28782800435550676	-0.65	0.006	-0.42668366509907985	-0.6032142773439778	0.006	0.7734693877551018	0.05224573525579247	0.006				0.7007790472746183	0.04615972823558539	0.004			
									-0.48434697733638005	0.5969387755102038	0.012										-0.4652450038291533	-0.5887143915842553	0.01										-0.4535188950348845	0.6167842011573331	0.008				-0.42680074791711914	-0.6038114969808401	0.006	0.7754073072919883	0.05112330495290927	0.006				0.7003820466224706	0.046300413969409385	0.004			
									-0.4848770691233252	0.5987964002644297	0.012										-0.4659772389227946	-0.5911656182200625	0.01										-0.4535366837753083	0.6168714794899975	0.008				-0.42786381049910716	-0.610204081632653	0.006	0.7813277252408711	0.04765425585311597	0.006				0.6938775510204079	0.047902633382383424	0.004			
									-0.4863527217824923	0.6035714285714283	0.012										-0.46683673469387754	-0.5939220696727476	0.01										-0.4535714285714286	0.6170307071876421	0.008				-0.4288759816805166	-0.6150015693398916	0.006	0.7833559036865447	0.046428571428571236	0.006				0.6901007436021855	0.04928441707157338	0.004			
									-0.48673469387755103	0.6048929313825171	0.012										-0.46772935677822564	-0.5969387755102041	0.01										-0.45488828946997456	0.6234693877551017	0.008				-0.4296866997586796	-0.6194826181260266	0.006	0.7867346938775509	0.04407327073909227	0.006				0.6823126020112966	0.05136086737645811	0.004			
									-0.4878832941794489	0.6090554813307549	0.012										-0.46896545548866286	-0.6014427077766433	0.01										-0.45568483468260684	0.627988634705148	0.008				-0.43008751103806775	-0.6234693877551021	0.006	0.7892074615927926	0.04226868608258853	0.006				0.680612244897959	0.0517062594073692	0.004			
									-0.48822644284834327	0.6102040816326528	0.012										-0.47067342742276425	-0.6074081213003153	0.01										-0.45667017745532895	0.6332007897002266	0.008				-0.4305482791785822	-0.6265945779642751	0.006	0.792613440633655	0.03979591836734675	0.006				0.6795887347711057	0.05203771436294244	0.004			
									-0.4888037706195947	0.6122731583746964	0.012										-0.47140938205152805	-0.610204081632653	0.01										-0.45711685093712806	0.6367346938775509	0.008				-0.4314715720278847	-0.6345327965176807	0.006	0.7933673469387754	0.03914925350383461	0.006				0.6753371864002101	0.05306122448979573	0.004			
									-0.49067708947668115	0.6195269921559716	0.012										-0.47180819181156036	-0.6118652775761947	0.01										-0.4575498095946139	0.6393889659155901	0.008				-0.4315201501460834	-0.6367346938775511	0.006	0.7965226466749383	0.03631856504228507	0.006				0.6739795918367345	0.0533497236177956	0.004			
									-0.49173597971587896	0.6234693877551017	0.012										-0.47313443477307265	-0.6168367346938776	0.01										-0.45881332659537055	0.6486092449627175	0.008				-0.43166388505434417	-0.638744278210962	0.006	0.8	0.03321277970911217	0.006				0.6686714425587613	0.05438572827304709	0.004			
									-0.4933673469387755	0.6300638881733366	0.012										-0.47346938775510206	-0.6182164263735751	0.01										-0.45895046597174344	0.65	0.008				-0.4320451747450639	-0.6483717053573087	0.006							0.66734693877551	0.05465078199083557	0.004			
									-0.49337478547024866	0.630094602284853	0.012										-0.4744522774562339	-0.6224864980539702	0.01																-0.43201175261632846	-0.65	0.006							0.665400368398403	0.055007794866902715	0.004			
									-0.49337651439211894	0.6301020408163263	0.012										-0.47470368166388	-0.6234693877551021	0.01																									0.6574117554130686	0.05639134724980341	0.004			
									-0.49337949595798264	0.6301141898355334	0.012										-0.4750956105273807	-0.6250956105273807	0.01																									0.654081632653061	0.056738019760584436	0.004			
									-0.4945941510513287	0.6355078897649976	0.012										-0.4757001605894309	-0.6278712679819978	0.01																									0.6494858701189474	0.05765698702390929	0.004			
									-0.49487632268813736	0.6367346938775509	0.012										-0.47616161902667475	-0.6301020408163266	0.01																									0.6459210366631641	0.058165934622347856	0.004			
									-0.49529952097616936	0.6386668679149448	0.012										-0.4768768109661551	-0.6333272706664982	0.01																									0.640816326530612	0.05887733487965522	0.004			
									-0.49577465375170177	0.6409600401258492	0.012										-0.4769254611474661	-0.6335581142086907	0.01																									0.6342744131981864	0.05969387755102022	0.004			
									-0.4962848450704625	0.6433673469387755	0.012										-0.4775169360367182	-0.6367346938775511	0.01																									0.6341927929641309	0.059702997045763595	0.004			
									-0.4963526400385813	0.6436983803695819	0.012										-0.4779500170604601	-0.6388867176334175	0.01																									0.6341836734693875	0.0597040643967473	0.004			
									-0.49668367346938774	0.645355970266463	0.012										-0.4784964974511263	-0.6417618035735753	0.01																									0.6341722962837986	0.05970525473660917	0.004			
									-0.4969034752063183	0.6464638717324572	0.012										-0.47876011739089963	-0.6433673469387755	0.01																									0.6275510204081631	0.06003928633362324	0.004			
									-0.49694597900456045	0.6466836734693877	0.012										-0.47896424041336144	-0.6445051473417406	0.01																									0.6220763443945335	0.06085185459861511	0.004			
									-0.4970115179875053	0.6470115179875052	0.012										-0.4798444695002729	-0.6497424286839464	0.01																									0.61953827506669	0.061073969831268865	0.004			
									-0.4974341385930853	0.6492495348763025	0.012										-0.47988390031090056	-0.65	0.01																									0.6142857142857141	0.06148138235551529	0.004			
									-0.49757756172824835	0.65	0.012																																					0.609743066623508	0.06178388295003855	0.004			
																																																0.6076530612244896	0.061934917098426634	0.004			
																																																0.6052640728672333	0.06208286590827648	0.004			
																																																0.6010204081632651	0.06210250071402314	0.004			
																																																0.5971970981346167	0.06250322058359632	0.004			
																																																0.5912957190455793	0.06278591360748155	0.004			
																																																0.5877551020408162	0.06292043391245428	0.004			
																																																0.5844455029921731	0.06301693156360172	0.004			
																																																0.5811224489795916	0.06313398366147455	0.004			
																																																0.5775867070501238	0.06322961948048805	0.004			
																																																0.5744897959183672	0.0631274670759528	0.004			
																																																0.5714986091780826	0.06333534387196013	0.004			
																																																0.5640963410103496	0.06345467939781338	0.004			
																																																0.5612244897959182	0.06347298681577747	0.004			
																																																0.5583702260920974	0.0634722669084239	0.004			
																																																0.5545918367346937	0.0634958991343171	0.004			
																																																0.550788688903794	0.06349702538191994	0.004			
																																																0.5479591836734692	0.06332147006059968	0.004			
																																																0.5450774135704399	0.06344476050921544	0.004			
																																																0.5376317270530212	0.0633886811102438	0.004			
																																																0.5346938775510203	0.06333865603732154	0.004			
																																																0.5316406641482461	0.06327331720947056	0.004			
																																																0.5280612244897958	0.0632217946285915	0.004			
																																																0.5245959467178058	0.06315915532301018	0.004			
																																																0.5214285714285714	0.06289858017447322	0.004			
																																																0.5180841505559941	0.0629821097396675	0.004			
																																																0.5116536624267314	0.06283613349163569	0.004			
																																																0.5081632653061223	0.06272499969366802	0.004			
																																																0.5044354679501651	0.06259873325628752	0.004			
																																																0.5015306122448978	0.06252235074797795	0.004			
																																																0.49877814746463883	0.06244634233127922	0.004			
																																																0.49489795918367335	0.062084857884074814	0.004			
																																																0.4907254046315972	0.062153976060168536	0.004			
																																																0.485943564088976	0.06201561958449313	0.004			
																																																0.4816326530612244	0.06185322401568092	0.004			
																																																0.47698531112043163	0.06167918867145201	0.004			
																																																0.47499999999999987	0.06162122853973666	0.004			
																																																0.47312567274000505	0.06156820481101506	0.004			
																																																0.4683673469387754	0.06111753074737066	0.004			
																																																0.46324738607564575	0.06120656974911504	0.004			
																																																0.4602995832173299	0.061128988211241304	0.004			
																																																0.45510204081632644	0.06094867866772259	0.004			
																																																0.44954504310320037	0.060769532899118656	0.004			
																																																0.4484693877551019	0.06074462600760282	0.004			
																																																0.44743927158590513	0.06072399372021701	0.004			
																																																0.44183673469387746	0.06023771219155318	0.004			
																																																0.435911779028249	0.060401574946616216	0.004			
																																																0.43451673831857884	0.06038122086509437	0.004			
																																																0.4285714285714285	0.06024715347791521	0.004			
																																																0.422381474165064	0.06013657620588024	0.004			
																																																0.421938775510204	0.060133105645727	0.004			
																																																0.4215006607886968	0.06013199227252742	0.004			
																																																0.4153061224489795	0.05970431848150899	0.004			
																																																0.408985094842756	0.060005503006021164	0.004			
																																																0.4083577814347979	0.060009565503977375	0.004			
																																																0.40204081632653055	0.06000238322244574	0.004			
																																																0.3957520754650505	0.06003778975076465	0.004			
																																																0.39504982126114585	0.060052219555180385	0.004			
																																																0.3887755102040816	0.059791583923809746	0.004			
																																																0.3827091416986307	0.060260162106793795	0.004			
																																																0.3815332413204274	0.06030349337344995	0.004			
																																																0.3755102040816326	0.06048093127991642	0.004			
																																																0.3698788283683098	0.06069515489892197	0.004			
																																																0.3677587750507683	0.060812653520660016	0.004			
																																																0.36224489795918363	0.060787524487235164	0.004			
																																																0.35728215885689335	0.061363791509954385	0.004			
																																																0.35366667213686004	0.06163945031211932	0.004			
																																																0.34897959183673466	0.06196275979291001	0.004			
																																																0.3449358589784039	0.062282797753913946	0.004			
																																																0.3391879225353681	0.06285289379116224	0.004			
																																																0.3357142857142857	0.06299763627880817	0.004			
																																																0.3328542368048621	0.06346648170282108	0.004			
																																																0.3242376553571049	0.06453785484697654	0.004			
																																																0.3224489795918367	0.06474732077108827	0.004			
																																																0.32104965626314586	0.06492720728355383	0.004			
																																																0.3118103484155449	0.06632653061224471	0.004			
																																																0.30949722682525976	0.06664008396811676	0.004			
																																																0.30918367346938774	0.06667327114447064	0.004			
																																																0.3087465278495479	0.06676367623208453	0.004			
																																																0.29807847108123203	0.06848663434653797	0.004			
																																																0.29591836734693877	0.0687718818836431	0.004			
																																																0.2927286155424179	0.06951628241676557	0.004			
																																																0.2869380453745483	0.07061151476230323	0.004			
																																																0.2826530612244898	0.07129639565832149	0.004			
																																																0.2760760844636857	0.07301485997388957	0.004			
																																																0.2759309579493927	0.07304863388734183	0.004			
																																																0.2693877551020408	0.07428543626939668	0.004			
																																																0.2652762138797262	0.07548029551237913	0.004			
																																																0.25844167433133186	0.07727261138295369	0.004			
																																																0.25612244897959185	0.07778204146903958	0.004			
																																																0.2547525252550761	0.07822191301017792	0.004			
																																																0.2499650528849338	0.0795918367346937	0.004			
																																																0.24948979591836734	0.07971699027919213	0.004			
																																																0.24437714454073475	0.08111183841828558	0.004			
																																																0.24285714285714285	0.08148595303095604	0.004			
																																																0.24002253344424218	0.08242644614759435	0.004			
																																																0.23415965216963724	0.08415965216963706	0.004			
																																																0.22959183673469385	0.08541706880313907	0.004			
																																																0.22412361795268987	0.08738892407513868	0.004			
																																																0.22058963435130663	0.08859403911808092	0.004			
																																																0.21632653061224488	0.09000414059990304	0.004			
																																																0.21419499202968356	0.09072560427458133	0.004			
																																																0.2096938775510204	0.09237027870861342	0.004			
																																																0.2083879006072539	0.09285714285714267	0.004			
																																																0.20443390450402404	0.09422982287137079	0.004			
																																																0.2030612244897959	0.09474436272108812	0.004			
																																																0.20001023948638902	0.09590812786054956	0.004			
																																																0.19478286780497528	0.09784409229477105	0.004			
																																																0.1897959183673469	0.09962640314548837	0.004			
																																																0.18525106856195464	0.10157759917419937	0.004			
																																																0.17808824331510262	0.10456481790938695	0.004			
																																																0.1765306122448979	0.10516528470305783	0.004			
																																																0.17587336855017288	0.10546520528486661	0.004			
																																																0.17438607397459843	0.10612244897959164	0.004			
																																																0.16989795918367342	0.1079855703538839	0.004			
																																																0.16653533742949714	0.10939248028663984	0.004			
																																																0.16326530612244894	0.11073035628474784	0.004			
																																																0.1573780602297403	0.11350050920933198	0.004			
																																																0.15459555057536858	0.114792204526672	0.004			
																																																0.14999999999999997	0.11686676362786369	0.004			
																																																0.14826416388262872	0.11765191898466938	0.004			
																																																0.14471582952921902	0.11938775510204062	0.004			
																																																0.14336734693877545	0.12001162794596916	0.004			
																																																0.13925934096059633	0.121912402185086	0.004			
																																																0.13673469387755097	0.1230762190114438	0.004			
																																																0.13040563844689573	0.12632400579383438	0.004			
																																																0.12916123738953583	0.12696121159005577	0.004			
																																																0.12346938775510198	0.12972165231220806	0.004			
																																																0.12156001014070995	0.13074368361009758	0.004			
																																																0.11800792644884686	0.1326530612244896	0.004			
																																																0.11683673469387748	0.1332515530309514	0.004			
																																																0.11283347424098315	0.13528245383281978	0.004			
																																																0.110204081632653	0.13663181198539834	0.004			
																																																0.10423886553698765	0.13995315125127322	0.004			
																																																0.10120288540077738	0.14165425745636523	0.004			
																																																0.09693877551020402	0.1439810027859538	0.004			
																																																0.0956795927598241	0.14465918459655866	0.004			
																																																0.0935332776838094	0.14591836734693858	0.004			
																																																0.09030612244897954	0.14772551131439152	0.004			
																																																0.08719653236949354	0.14944143032867707	0.004			
																																																0.08367346938775504	0.15143459993766098	0.004			
																																																0.07883340819469502	0.15434361227632754	0.004			
																																																0.07088354350190142	0.15918367346938755	0.004			
																																																0.07058443567062404	0.15935994587470553	0.004			
																																																0.07040816326530605	0.15946578440287396	0.004			
																																																0.06964491655037536	0.15994692018431825	0.004			
																																																0.06233849105498355	0.16437930738151404	0.004			
																																																0.06013868374427369	0.16581632653061207	0.004			
																																																0.05714285714285708	0.16769265046138876	0.004			
																																																0.054191030678423825	0.1694971531274033	0.004			
																																																0.05051020408163259	0.17196743729184766	0.004			
																																																0.049773975580229717	0.17244897959183655	0.004			
																																																0.04615183329559716	0.1747232618670256	0.004			
																																																0.0438775510204081	0.17629266340113292	0.004			
																																																0.039724506608173435	0.17908163265306104	0.004			
																																																0.03821750167995351	0.18005423637383094	0.004			
																																																0.03187849235373866	0.184448038258506	0.004			
																																																0.030612244897959117	0.18530581659594828	0.004			
																																																0.03036546212123216	0.1854675029375586	0.004			
																																																0.03002522381200996	0.18571428571428555	0.004			
																																																0.023979591836734628	0.1899302020145561	0.004			
																																																0.022535322018812892	0.1909026689575883	0.004			
																																																0.017346938775510135	0.1946012894282742	0.004			
																																																0.01480884057586104	0.19644149363708543	0.004			
																																																0.011396022914046195	0.19897959183673453	0.004			
																																																0.007184212498970095	0.20208217168264347	0.004			
																																																0.0040816326530611555	0.20443708598756466	0.004			
																																																-0.00033971734138515996	0.20782354796473718	0.004			
																																																-0.005953119380547627	0.2122448979591835	0.004			
																																																-0.007763661918991771	0.21366490950957956	0.004			
																																																-0.009183673469387825	0.2148627372543816	0.004			
																																																-0.014153323358686843	0.218877551020408	0.004			
																																																-0.015088183601303647	0.21960569394971668	0.004			
																																																-0.015816326530612317	0.22023991790674083	0.004			
																																																-0.022145165604323933	0.2255102040816325	0.004			
																																																-0.022313670293359712	0.2256455133801096	0.004			
																																																-0.022448979591836806	0.22576259570947918	0.004			
																																																-0.02426856944613524	0.22732979393593092	0.004			
																																																-0.02947946030907749	0.23174502948684078	0.004			
																																																-0.03571428571428579	0.23721221201801762	0.004			
																																																-0.03655232589696298	0.2379374700214043	0.004			
																																																-0.037439854468618514	0.2387755102040815	0.004			
																																																-0.04234693877551028	0.24323589641539797	0.004			
																																																-0.04351665819501227	0.244238443845804	0.004			
																																																-0.04897959183673477	0.24936897172844646	0.004			
																																																-0.0503705666711506	0.2506498414921146	0.004			
																																																-0.05174518769470663	0.25204081632653047	0.004			
																																																-0.055612244897959254	0.2558045921068383	0.004			
																																																-0.057111467144704824	0.25717424714100934	0.004			
																																																-0.05854103916503453	0.25867346938775493	0.004			
																																																-0.06224489795918375	0.262407087801644	0.004			
																																																-0.06373624612558927	0.26381477428257394	0.004			
																																																-0.06510737470187783	0.26530612244897944	0.004			
																																																-0.06887755102040824	0.2692443963757252	0.004			
																																																-0.07024136427783337	0.27057496225277883	0.004			
																																																-0.07551020408163273	0.2762901718866556	0.004			
																																																-0.07662279709724958	0.2774588355558116	0.004			
																																																-0.07757177231148706	0.2785714285714284	0.004			
																																																-0.08214285714285721	0.2837064671930586	0.004			
																																																-0.08287577720213854	0.28447116157337154	0.004			
																																																-0.08347722600184514	0.2852040816326529	0.004			
																																																-0.0887755102040817	0.29138127540537057	0.004			
																																																-0.08899452759604361	0.2916177173019155	0.004			
																																																-0.08918298709681412	0.2918367346938774	0.004			
																																																-0.09102640275561352	0.2940876272454092	0.004			
																																																-0.09502878995458408	0.298848761065824	0.004			
																																																-0.09540816326530618	0.2993519633560015	0.004			
																																																-0.10005920215719775	0.30510204081632636	0.004			
																																																-0.10096715763882437	0.3061756995040327	0.004			
																																																-0.10204081632653068	0.3075962858438133	0.004			
																																																-0.10677643847854458	0.31363172478676143	0.004			
																																																-0.11038719281604414	0.31836734693877533	0.004			
																																																-0.11245013318931087	0.3212233361984442	0.004			
																																																-0.11530612244897967	0.3253002423094802	0.004			
																																																-0.1179808185608187	0.3289579569493853	0.004			
																																																-0.1198860647299174	0.3316326530612243	0.004			
																																																-0.12335983956491273	0.3368442420677402	0.004			
																																																-0.12857142857142864	0.34488433870331703	0.004			
																																																-0.12857694448058987	0.3448924432745121	0.004			
																																																-0.1285806132911622	0.3448979591836733	0.004			
																																																-0.12859517969801926	0.34492171031026386	0.004			
																																																-0.13385463284011104	0.35288006103743985	0.004			
																																																-0.13520408163265313	0.3551889957145968	0.004			
																																																-0.13708656544501943	0.35816326530612225	0.004			
																																																-0.1389927629331479	0.36100723706685195	0.004			
																																																-0.14112575069484357	0.3647959183673467	0.004			
																																																-0.14183673469387764	0.3659842710877941	0.004			
																																																-0.1439818853196265	0.36928342080282234	0.004			
																																																-0.14528880380486028	0.3714285714285712	0.004			
																																																-0.14881188526227987	0.377718726982618	0.004			
																																																-0.1496523923943801	0.37924422912907374	0.004			
																																																-0.1528526163308897	0.3846938775510202	0.004			
																																																-0.15371684057395474	0.38607907779339207	0.004			
																																																-0.15510204081632661	0.3885812321945228	0.004			
																																																-0.15853984621471573	0.39452137827508005	0.004			
																																																-0.160513174102839	0.39795918367346916	0.004			
																																																-0.16322400770243056	0.4031025229098142	0.004			
																																																-0.16649182279250807	0.4093489656496506	0.004			
																																																-0.16754168420162097	0.41122448979591814	0.004			
																																																-0.16785010397101724	0.4117417327636765	0.004			
																																																-0.16836734693877559	0.41276326242840267	0.004			
																																																-0.1711587760063556	0.4178571428571426	0.004			
																																																-0.17257777824537854	0.42027936461176413	0.004			
																																																-0.17466038803930506	0.4244897959183671	0.004			
																																																-0.1750000000000001	0.4251296026358877	0.004			
																																																-0.17719166655073884	0.42893078242885285	0.004			
																																																-0.18163265306122459	0.43760050563129266	0.004			
																																																-0.18168667632553415	0.4377010787765065	0.004			
																																																-0.1817122878523868	0.4377551020408161	0.004			
																																																-0.18179623165102643	0.43791868063061795	0.004			
																																																-0.18638499247997378	0.4462680687445158	0.004			
																																																-0.18901845303044548	0.45102040816326505	0.004			
																																																-0.1910061201398676	0.4549122472070711	0.004			
																																																-0.19489795918367359	0.46245208257076015	0.004			
																																																-0.19554121179695977	0.46364246167242784	0.004			
																																																-0.1958945232881628	0.464285714285714	0.004			
																																																-0.19689459819991828	0.4662823533019587	0.004			
																																																-0.20021099559436797	0.4722379839974686	0.004			
																																																-0.20153061224489807	0.4748512495407551	0.004			
																																																-0.2030090045375698	0.477551020408163	0.004			
																																																-0.20491762533380242	0.48079666038048313	0.004			
																																																-0.20662445677293662	0.4841836734693875	0.004			
																																																-0.20816326530612256	0.48701830887410363	0.004			
																																																-0.2095741431380661	0.4894054486986684	0.004			
																																																-0.2102858761184591	0.49081632653061197	0.004			
																																																-0.21282979291833182	0.4954828541428212	0.004			
																																																-0.21426864410233662	0.49797625385684685	0.004			
																																																-0.21787422999572367	0.5040816326530609	0.004			
																																																-0.21913458887914733	0.5063756152024852	0.004			
																																																-0.22142857142857153	0.5104431730470262	0.004			
																																																-0.22398748312234176	0.5147880270817398	0.004			
																																																-0.22554208571188594	0.51734693877551	0.004			
																																																-0.228834050390273	0.5232067659362576	0.004			
																																																-0.2309826561234259	0.5269010234703643	0.004			
																																																-0.2332529062927943	0.5306122448979589	0.004			
																																																-0.23382279225713162	0.5314833301918478	0.004			
																																																-0.23469387755102053	0.5330022363714901	0.004			
																																																-0.2373440870502658	0.5372448979591834	0.004			
																																																-0.2389408690816347	0.5396305594897938	0.004			
																																																-0.24132653061224502	0.5437059694304326	0.004			
																																																-0.24143642862808204	0.5438775510204079	0.004			
																																																-0.24409405780967153	0.547742676884206	0.004			
																																																-0.24575431101779066	0.5505102040816324	0.004			
																																																-0.24795918367346953	0.5539276027902884	0.004			
																																																-0.24929361266591155	0.5558084281504149	0.004			
																																																-0.2502260060453201	0.5571428571428569	0.004			
																																																-0.2544057625267315	0.5635894359961189	0.004			
																																																-0.25455763837672307	0.5638097085620523	0.004			
																																																-0.254591836734694	0.5638628006649363	0.004			
																																																-0.25920943623979176	0.5704081632653059	0.004			
																																																-0.2600757599254769	0.5715568931357474	0.004			
																																																-0.2612244897959185	0.5731850431471611	0.004			
																																																-0.26568341338839707	0.5792145457952763	0.004			
																																																-0.2691480887520926	0.5836734693877548	0.004			
																																																-0.271396986635291	0.5867662786708313	0.004			
																																																-0.2744897959183675	0.5907994392218866	0.004			
																																																-0.27723474125123715	0.5941938301773341	0.004			
																																																-0.27958650450669836	0.5969387755102038	0.004			
																																																-0.28321710314379656	0.6014767744072237	0.004			
																																																-0.28775510204081645	0.6068090477309923	0.004			
																																																-0.28936743805636655	0.6085917456171027	0.004			
																																																-0.29092690926274134	0.6102040816326528	0.004			
																																																-0.2957127017682119	0.6155117880277063	0.004			
																																																-0.3010204081632654	0.6209905526033669	0.004			
																																																-0.3022841673032104	0.6222056286151568	0.004			
																																																-0.3037055152514813	0.6234693877551017	0.004			
																																																-0.3091182086118021	0.6286368934290141	0.004			
																																																-0.3142857142857144	0.6331732141148493	0.004			
																																																-0.3162571896719067	0.6347632184913585	0.004			
																																																-0.3189386224013752	0.6367346938775509	0.004			
																																																-0.3237508548943944	0.6405348593913199	0.004			
																																																-0.32755102040816336	0.6432509871864203	0.004			
																																																-0.3316577524978315	0.6458932679103319	0.004			
																																																-0.3388001660502112	0.65	0.004			

==> anc/High_T/fRmf_complex2.dat <==
-0.5	0.5167692324597623	0.014	0.8	0.16239819591570234	0.014	-0.1703659614636508	-0.65	0.014	0.8	0.15081020642097182	0.012	-0.5	0.5431293094024865	0.012	-0.1839786992398512	-0.65	0.012	-0.5	-0.572854430177151	0.01	0.8	0.13820469771283894	0.01	-0.19851954568531	-0.65	0.01	0.8	0.12433649479709945	0.008	-0.5	0.6085397693007689	0.008	-0.21422740474628993	-0.65	0.008	-0.497520481071227	-0.65	0.006	-0.2315796977005901	-0.65	0.006	0.8	0.10874593478060292	0.006	0.8	-0.09056161510643829	0.004	-0.2512202016868598	0.65	0.004	-0.47910073357278987	-0.65	0.004	0.8	0.06771926031268824	0.002	-0.45686049454070343	-0.65	0.002	-0.2745606016982137	-0.65	0.002	-0.3061321040360625	-0.65	0	-0.4264884134325449	0.65	0	0.8	0.031186719017200146	0
-0.49702732054537985	0.5107142857142855	0.014	0.7960468446739721	0.16313682879541536	0.014	-0.1696026896708478	-0.6487646572679279	0.014	0.7940280398015971	0.15189032754534137	0.012	-0.4972333297974121	0.5372448979591834	0.012	-0.18308558377864892	-0.6485470692825757	0.012	-0.4992537454632923	-0.5711544178020138	0.01	0.7991042531631466	0.13838996744886067	0.01	-0.197143345677713	-0.6477546135059606	0.01	0.7937412346185857	0.12564652048345487	0.008	-0.49812165821228693	0.6035714285714283	0.008	-0.2119234902669971	-0.6462397750391254	0.008	-0.4973434322053814	-0.6493402412640064	0.006	-0.22806122448979604	-0.6445153259781522	0.006	0.7967841980254717	0.10953930006628784	0.006	0.7981933703358931	-0.09105051319303611	0.004	-0.24996623590190412	0.6479929477715655	0.004	-0.4787635176761037	-0.6486614768597772	0.004	0.7978817135408278	0.06844481707141686	0.002	-0.45592471489460185	-0.6457206332619487	0.002	-0.27453267381548035	-0.6499571221028871	0.002	-0.3038500498705274	-0.6471703582927381	0	-0.425974587997435	0.6444335752678713	0	0.7974489875310551	0.03316326530612226	0
-0.49580504039287443	0.5082765922601865	0.014	0.7914489771858151	0.1638979567776517	0.014	-0.16836734693877559	-0.6468644872629572	0.014	0.7933673469387754	0.15200864312289336	0.012	-0.4959744991585714	0.5346377457393875	0.012	-0.18163265306122459	-0.6463066291901853	0.012	-0.49894299272026266	-0.5704081632653062	0.01	0.7944121359496882	0.1392857142857141	0.01	-0.19489795918367359	-0.6442923714872937	0.01	0.7933673469387754	0.1257241410951861	0.008	-0.49677054665569426	0.6001682288545096	0.008	-0.2100547497708471	-0.6433673469387755	0.008	-0.49668367346938774	-0.6469330583668076	0.006	-0.22762436212811143	-0.6438042093004601	0.006	0.7965245245714432	0.10959792440814843	0.006	0.7933673469387754	-0.09236955552482279	0.004	-0.24795918367346953	0.6450134255806141	0.004	-0.4779328100586251	-0.645536577696477	0.004	0.79111459931454	0.07070643604923373	0.002	-0.45497128958468047	-0.6419674859255237	0.002	-0.2744897959183675	-0.6498970485256503	0.002	-0.3010204081632654	-0.6434134842904141	0	-0.425643924113801	0.6419704547260457	0	0.7949512151472261	0.03474713351457286	0
-0.49378309485618127	0.5040816326530609	0.014	0.7867346938775509	0.16456206663544976	0.014	-0.16615727141904701	-0.6433673469387755	0.014	0.7929038128228089	0.15208748629219654	0.012	-0.49411392521210484	0.5306122448979589	0.012	-0.17978470591494974	-0.6433673469387755	0.012	-0.4981385655340383	-0.5685467287993445	0.01	0.7935301885094256	0.13944855585636423	0.01	-0.19431815433832358	-0.6433673469387755	0.01	0.7931197027739476	0.1257727639984373	0.008	-0.4955649400808953	0.5969387755102038	0.008	-0.20816326530612256	-0.6403510088628264	0.008	-0.4966291125268247	-0.6467382344119508	0.006	-0.2261100725379558	-0.6414161949869353	0.006	0.7933673469387754	0.1102636017625263	0.006	0.7914736836038732	-0.09285714285714305	0.004	-0.2469075665302274	0.6433673469387755	0.004	-0.47732777078168126	-0.6433673469387755	0.004	0.7867346938775509	0.07186047052959413	0.002	-0.4534798287990898	-0.6367346938775511	0.002	-0.2701458756145933	-0.6433673469387755	0.002	-0.29822895278434847	-0.639526149256468	0	-0.4244086319383628	0.6367346938775509	0	0.7869227981084563	0.03960781413644128	0
-0.4933673469387755	0.5032365780041779	0.014	0.7802389784209488	0.1656793889259897	0.014	-0.16447574337568055	-0.640626297440646	0.014	0.7867346938775509	0.15299975304752486	0.012	-0.4933673469387755	0.5290384131412236	0.012	-0.1779736404921151	-0.6403937064466606	0.012	-0.49519963997481464	-0.5619432171680425	0.01	0.7933673469387754	0.139479042799451	0.01	-0.19203472522251663	-0.6395979278387081	0.01	0.7867346938775509	0.12684556957808618	0.008	-0.4933673469387755	0.5913275595662405	0.008	-0.20680164896016365	-0.63809631022351	0.008	-0.4966145360273964	-0.6466836734693877	0.006	-0.22320830334140293	-0.6367346938775511	0.006	0.7913170143776279	0.11070476947966858	0.006	0.7876515432188907	-0.09377399219848292	0.004	-0.2447945603685497	0.6398993171824707	0.004	-0.4765243929935882	-0.6403123417002894	0.004	0.7809412906379635	0.07379843349510627	0.002	-0.4521882335394603	-0.6314852358482949	0.002	-0.2692631540154648	-0.6419613357804537	0.002	-0.2961138354160778	-0.6367346938775511	0	-0.4237923669595857	0.6333504901832713	0	0.7867346938775509	0.03972004597046156	0
-0.49141282874516673	0.4994034977854452	0.014	0.7800008867702648	0.1657151724845505	0.014	-0.16196336784868018	-0.6367346938775511	0.014	0.7815018757077854	0.15395085529962202	0.012	-0.49169732954733647	0.5256496092281735	0.012	-0.17562225712056712	-0.6367346938775511	0.012	-0.4933673469387755	-0.5577212649819019	0.01	0.7931322046479644	0.1395208565765251	0.01	-0.19019909906675783	-0.6367346938775511	0.01	0.7819314140264338	0.12784978137337252	0.008	-0.4930704164934709	0.5906030528942839	0.008	-0.20592841845999538	-0.6367346938775511	0.008	-0.49658773470520023	-0.6465877347052003	0.006	-0.222545212608464	-0.6356180526976586	0.006	0.7867346938775509	0.1115413101772766	0.006	0.7867346938775509	-0.0939964647244049	0.004	-0.2427161725106771	0.6367346938775509	0.004	-0.4763251417133823	-0.6395904478358313	0.004	0.7786474616761134	0.07441376281368219	0.002	-0.45112902997629956	-0.6276596422211975	0.002	-0.267857142857143	-0.6399166839110648	0.002	-0.29438775510204096	-0.6342829357288132	0	-0.4219323420887419	0.6249935665785374	0	0.7866859696526054	0.0397471941424013	0
-0.4875450329570423	0.49162666561010326	0.014	0.7793204205118027	0.16581632653061207	0.014	-0.1617346938775511	-0.6363699308990354	0.014	0.7781875781445843	0.1544654830799051	0.012	-0.4886081395176321	0.519220384415591	0.012	-0.1750000000000001	-0.6357355060856421	0.012	-0.49310587536234024	-0.5571428571428572	0.01	0.7867346938775509	0.1405236117421873	0.01	-0.18826530612244907	-0.6336149529175027	0.01	0.7774944485172618	0.12862800046232972	0.008	-0.4926774943127398	0.5896162698229436	0.008	-0.2023061700454444	-0.6308775986168729	0.008	-0.4956649784543887	-0.6433673469387755	0.006	-0.22142857142857153	-0.6338630963682681	0.006	0.7803474996059419	0.11300056083043154	0.006	0.7852584078307879	-0.09433342890390604	0.004	-0.24132653061224502	0.6345171477991489	0.004	-0.47546899764440176	-0.6367346938775511	0.004	0.7734693877551018	0.07575917189264889	0.002	-0.44983292226673405	-0.6234693877551021	0.002	-0.2658113826534342	-0.6367346938775511	0.002	-0.29275701207500554	-0.631732783843362	0	-0.42146580428946656	0.6234693877551017	0	0.7865990838822393	0.03979591836734675	0
-0.48713474684129426	0.49081632653061197	0.014	0.7734693877551018	0.1666529768385353	0.014	-0.15936014036576449	-0.6324765943281132	0.014	0.7734693877551018	0.1551720557343745	0.012	-0.48768852006732416	0.51734693877551	0.012	-0.17287802869491475	-0.632224012121412	0.012	-0.49107718308024634	-0.5528003679401619	0.01	0.7822159486419885	0.14139962211137616	0.01	-0.18694837591745017	-0.6314189710213255	0.01	0.7734693877551018	0.1293089845959038	0.008	-0.4902174158680468	0.5836734693877548	0.008	-0.2017216517972666	-0.629911001263958	0.008	-0.4951367997509878	-0.6415978941265632	0.006	-0.21913799223361707	-0.6301020408163266	0.006	0.7797415754794009	0.11311556737774159	0.006	0.7768115704990644	-0.09619932560110563	0.004	-0.23967873226405767	0.6317498391645137	0.004	-0.47498801763969484	-0.6352160639929584	0.004	0.7703833002331131	0.07650574921270507	0.002	-0.4490961081335766	-0.6213120551317296	0.002	-0.2640786988338164	-0.6338804848396532	0.002	-0.291585527191576	-0.6301020408163266	0	-0.42125068859263193	0.622626862427776	0	0.7801020408163264	0.04287983042376393	0
-0.48699865596260705	0.49055236444555594	0.014	0.7683661314800747	0.16734572331680955	0.014	-0.15783581980593336	-0.6301020408163266	0.014	0.769955733679222	0.15567001939350783	0.012	-0.4873695770423267	0.5167120556107343	0.012	-0.17152484067662566	-0.6301020408163266	0.012	-0.48725146945955083	-0.544394326602408	0.01	0.7771578454968313	0.14222990960520912	0.01	-0.18268838726030928	-0.6245251219541867	0.01	0.7705844490646448	0.1297681225340327	0.008	-0.4891671781991017	0.5812409850662041	0.008	-0.20153061224489807	-0.6296053470209552	0.008	-0.49469484317118556	-0.6400510204081633	0.006	-0.21753750736914448	-0.6273604518145292	0.006	0.7734693877551018	0.11426439728142172	0.006	0.7734693877551018	-0.09691845119923045	0.004	-0.2386212986660276	0.6301020408163263	0.004	-0.4735185256512208	-0.6301020408163266	0.004	0.761120303855974	0.07867561451137249	0.002	-0.4477333607523528	-0.6168367346938776	0.002	-0.2615675236662352	-0.6301020408163266	0.002	-0.28775510204081645	-0.6243670340105204	0	-0.42040816326530617	0.6197605944345427	0	0.7776408740392929	0.04396740465153782	0
-0.48673469387755103	0.49002051345626163	0.014	0.7648311410423551	0.1678219201821343	0.014	-0.15510204081632661	-0.625718149289778	0.014	0.7627003554451578	0.15668739965688247	0.012	-0.48673469387755103	0.5153941440488672	0.012	-0.16836734693877559	-0.6249947290897351	0.012	-0.4870099946536638	-0.5438775510204082	0.01	0.7734693877551018	0.14281383054876792	0.01	-0.18204933680423302	-0.6234693877551021	0.01	0.7616987244237964	0.13115841843334597	0.008	-0.48745448735187	0.5770408163265304	0.008	-0.19783839481170024	-0.6234693877551021	0.008	-0.49385273721025075	-0.6372200841490263	0.006	-0.2151036215762788	-0.6234693877551021	0.006	0.7690971974073922	0.1150155647543311	0.006	0.7683846287852573	-0.09794190182698752	0.004	-0.23469387755102053	0.6236914464155824	0.004	-0.47350707851064455	-0.6300643500607841	0.004	0.7602040816326527	0.07885017638945592	0.002	-0.4469387755102041	-0.61446749600541	0.002	-0.2612244897959185	-0.6295557209985728	0.002	-0.2874150090326987	-0.6238094807632198	0	-0.4181454188953186	0.6124668260026404	0	0.7734693877551018	0.045395629221203555	0
-0.48373349326823656	0.4841836734693875	0.014	0.7602040816326527	0.16834225590265564	0.014	-0.15425248888122536	-0.6243189396902034	0.014	0.7602040816326527	0.1570233441721591	0.012	-0.4843937855055345	0.5107142857142855	0.012	-0.16779510026444994	-0.6240416344294277	0.012	-0.48692056504305464	-0.5436916798549046	0.01	0.7707682910101084	0.14321727060194522	0.01	-0.18189566942989852	-0.6232063713864281	0.01	0.7602040816326527	0.1313499188400843	0.008	-0.48673469387755103	0.5753469092115368	0.008	-0.19676006658882406	-0.6216072803499516	0.008	-0.49370502879395767	-0.6367346938775511	0.006	-0.21479591836734704	-0.6229564716185185	0.006	0.7668367346938773	0.11541067273323966	0.006	0.7668367346938773	-0.09825031111881585	0.004	-0.23461208070024223	0.6235511846058801	0.004	-0.47346938775510206	-0.6299451799469165	0.004	0.7596167982135661	0.07900455331560702	0.002	-0.44580967120863313	-0.611333185934224	0.002	-0.25896907108811723	-0.6257248064629034	0.002	-0.28718223744040133	-0.6234693877551021	0	-0.4174979789236911	0.6102040816326528	0	0.768201164932739	0.04779300166743305	0
-0.48248594382467097	0.4817997704610431	0.014	0.7566149201209892	0.168859818080173	0.014	-0.15370949167099518	-0.6234693877551021	0.014	0.7582869892832533	0.15726658111998815	0.012	-0.4829412048708455	0.5078751216597664	0.012	-0.167432477067607	-0.6234693877551021	0.012	-0.48673469387755103	-0.5432868763729334	0.01	0.7615466430441211	0.14457580593547026	0.01	-0.18163265306122459	-0.6227825793729517	0.01	0.7590902380161115	0.13153921760794837	0.008	-0.4852151752141162	0.5719276819287407	0.008	-0.19489795918367359	-0.6185921484310266	0.008	-0.493623975841531	-0.6364780649747956	0.006	-0.21256158126821306	-0.6190710717930116	0.006	0.7636612027964929	0.11593063393820052	0.006	0.7657912097687098	-0.09844427099320009	0.004	-0.23456067955097806	0.6234693877551017	0.004	-0.4718545610432075	-0.6250842144669967	0.004	0.7568406875328298	0.0795918367346937	0.002	-0.4454472370934331	-0.610204081632653	0.002	-0.2575160178995491	-0.6234693877551021	0.002	-0.2861778089318647	-0.6218920946461503	0	-0.416058658339813	0.6058545767071596	0	0.764045366373817	0.04921993974863143	0
-0.4802313952506058	0.477551020408163	0.014	0.7496837561268975	0.1697039989751429	0.014	-0.15142657480648408	-0.6197939217452595	0.014	0.7474985163981086	0.15862393258148283	0.012	-0.48108097368719405	0.5040816326530609	0.012	-0.1659417918468482	-0.6210438326631746	0.012	-0.48384654174399244	-0.5372448979591837	0.01	0.7602040816326527	0.1447655719585527	0.01	-0.1780632394339822	-0.6168367346938776	0.01	0.7535714285714283	0.13233167147723024	0.008	-0.48457770456823857	0.5704081632653059	0.008	-0.19385298596052164	-0.6168367346938776	0.008	-0.4933673469387755	-0.6356315528579262	0.006	-0.2111848756582108	-0.6168367346938776	0.006	0.7602040816326527	0.11640493756859026	0.006	0.7602040816326527	-0.09927930315325748	0.004	-0.23436065512286264	0.6231361653269438	0.004	-0.47136791476630596	-0.6234693877551021	0.004	0.7535714285714283	0.08022847074897514	0.002	-0.4446344444263669	-0.6078997505488158	0.002	-0.254591836734694	-0.6186681277683782	0.002	-0.2823487368183416	-0.6156104468551279	0	-0.41482401522033036	0.6025229235551797	0	0.7602040816326527	0.05031513731740521	0
-0.4779670334763112	0.47305337468695385	0.014	0.7469387755102038	0.17002328116519805	0.014	-0.14918605028083476	-0.6161200721681449	0.014	0.7469387755102038	0.15869112392096166	0.012	-0.48010204081632657	0.5021287646151644	0.012	-0.16277814368625998	-0.6157932848851687	0.012	-0.4826119577375791	-0.5347349810379312	0.01	0.7591863876036128	0.14490067331789866	0.01	-0.17693913052585994	-0.6148976041680178	0.01	0.7511770592398249	0.1326530612244896	0.008	-0.4829047038081382	0.566578173195893	0.008	-0.19181715571665114	-0.6132848850996755	0.008	-0.49267917516143034	-0.6334183673469389	0.006	-0.20816326530612256	-0.6117264142783819	0.006	0.7576847504233277	0.11686842389271554	0.006	0.7545131888575436	-0.10043155620448284	0.004	-0.23065337051962265	0.6168367346938772	0.004	-0.4703431289861684	-0.6203431289861684	0.004	0.7527713475506277	0.08039191775549433	0.002	-0.4422497905506111	-0.6016277604697972	0.002	-0.2539250227136236	-0.617503548714948	0.002	-0.27925290353464444	-0.610204081632653	0	-0.41377551020408165	0.5994973666814463	0	0.7582409638581014	0.051098106715244354	0
-0.47346938775510206	0.4643573594739058	0.014	0.7447528556981762	0.1702630597798089	0.014	-0.14846938775510213	-0.6149794292549892	0.014	0.7464961030477318	0.15874100100691557	0.012	-0.4784992546504862	0.4990517657576768	0.012	-0.1617346938775511	-0.614114412838429	0.012	-0.48055326334952386	-0.5306122448979593	0.01	0.7535714285714283	0.1456636202350182	0.01	-0.1750000000000001	-0.6117487596999693	0.01	0.7474257697590528	0.13314005547333865	0.008	-0.4811628453614859	0.562714705658922	0.008	-0.18993389895387286	-0.610204081632653	0.008	-0.4920381874546219	-0.6314312003004803	0.006	-0.20761207245331198	-0.6107552744854636	0.006	0.7480329463950645	0.11829358421717995	0.006	0.7522703167049758	-0.10079090778482008	0.004	-0.22972298710205633	0.615174972081617	0.004	-0.4685204095081543	-0.6151530598796008	0.004	0.7485203189854799	0.08117338020996967	0.002	-0.44054748259086823	-0.5969387755102041	0.002	-0.2535074032412949	-0.6168367346938776	0.002	-0.2774345849480184	-0.6072592926030022	0	-0.4127996213482833	0.5969387755102038	0	0.7535714285714283	0.05254250147123229	0
-0.47344451154449585	0.46431059049632023	0.014	0.7347660213122361	0.1713564276673553	0.014	-0.1455482083269124	-0.610204081632653	0.014	0.7426796797980688	0.15918367346938755	0.012	-0.47520047089132855	0.4925474096668384	0.012	-0.15937464867728526	-0.610204081632653	0.012	-0.47828227946110774	-0.5257993531919536	0.01	0.7515743366649982	0.14591836734693858	0.01	-0.17407897093924088	-0.610204081632653	0.01	0.7469387755102038	0.13319627145602583	0.008	-0.48010204081632657	0.5602965095019444	0.008	-0.18826530612244907	-0.6073705838538315	0.008	-0.49162665975099507	-0.6301020408163266	0.006	-0.20727688024040156	-0.610204081632653	0.006	0.7469387755102038	0.11844751090997381	0.006	0.7469387755102038	-0.101604954804809	0.004	-0.22806122448979604	0.6124381458320718	0.004	-0.4666556434276572	-0.610204081632653	0.004	0.7469387755102038	0.08142236326652899	0.002	-0.4403061224489796	-0.5963231091671997	0.002	-0.2519308829849525	-0.614175780944136	0.002	-0.275145474618957	-0.6035714285714286	0	-0.41111121210945945	0.5929704205436015	0	0.7517385764877517	0.05306122448979573	0
-0.4734316300469951	0.464285714285714	0.014	0.7336734693877549	0.17146991709250894	0.014	-0.14416550359536368	-0.607875312731167	0.014	0.7403061224489793	0.15944805379537938	0.012	-0.47430594951769645	0.49081632653061197	0.012	-0.15779849382535863	-0.6075076286236211	0.012	-0.47479741415423093	-0.5186749651746392	0.01	0.74744288405331	0.14642247589004484	0.01	-0.17199137368461873	-0.60658005488681	0.01	0.746310793287028	0.13328104344766545	0.008	-0.47865609429639655	0.5571428571428569	0.008	-0.18688867944387094	-0.6049480552500067	0.008	-0.49080361008125983	-0.6275383039588108	0.006	-0.20603307707642915	-0.6080738934029597	0.006	0.7461068221925743	0.1185558017844111	0.006	0.7429782736876153	-0.10216194715700347	0.004	-0.22677091154563328	0.6102040816326528	0.004	-0.4650036783510697	-0.6054044849142365	0.004	0.7446801073130066	0.08185050493189082	0.002	-0.4385250891990018	-0.5920871556989574	0.002	-0.24963501990206086	-0.610204081632653	0.002	-0.2744897959183675	-0.6024259694505651	0	-0.40759701966196765	0.5841276319068652	0	0.7479269364093402	0.054049385388932086	0
-0.47338969670270026	0.4642060232333122	0.014	0.7327814402791992	0.17155695048328085	0.014	-0.14183673469387764	-0.6040715816076654	0.014	0.7345407151874548	0.16005091926908746	0.012	-0.4740172745926546	0.49026843969305944	0.012	-0.15536227331682892	-0.6035714285714286	0.012	-0.47413299136108167	-0.5173469387755103	0.01	0.7469387755102038	0.14648560927300008	0.01	-0.17015018108950516	-0.6035714285714286	0.01	0.7415158425998063	0.1338627813753166	0.008	-0.47698545916254403	0.553626785735415	0.008	-0.18294889855248095	-0.5982550210014604	0.008	-0.49055705450085024	-0.6267857142857143	0.006	-0.2027728610185998	-0.6023291797977269	0.006	0.7403061224489793	0.11933028047227728	0.006	0.7367830443905853	-0.10301287397676161	0.004	-0.22487560705197926	0.6067570460092451	0.004	-0.4628545718172902	-0.5995892656948413	0.004	0.7428701942200949	0.0821559085058094	0.002	-0.43614009998044895	-0.586140099980449	0.002	-0.24904494790353057	-0.609118317402592	0.002	-0.2726034347030209	-0.5988251367255507	0	-0.4074005226264428	0.5836734693877548	0	0.7469387755102038	0.054263638117095225	0
-0.4688258161143953	0.45566397980397183	0.014	0.7270408163265304	0.17213726521841105	0.014	-0.13914155712883414	-0.5996339530752477	0.014	0.7336734693877549	0.16014456872039787	0.012	-0.47346938775510206	0.4891852356596799	0.012	-0.15510204081632661	-0.6031374844993694	0.012	-0.4739080199645573	-0.516908306566055	0.01	0.746295971115075	0.14656117174206748	0.01	-0.16836734693877559	-0.6005573431941366	0.01	0.7403061224489793	0.13399241323000233	0.008	-0.47558271588805884	0.5505102040816324	0.008	-0.18219355654107322	-0.5969387755102041	0.008	-0.49042899438824616	-0.6264077403056314	0.006	-0.20153061224489807	-0.6002254063574418	0.006	0.7398400218558229	0.11938775510204062	0.006	0.7336734693877549	-0.10332676641165811	0.004	-0.22297640050932913	0.6035714285714283	0.004	-0.4618175270572299	-0.5969387755102041	0.004	0.7403061224489793	0.0825221263427421	0.002	-0.43504218957311275	-0.5836734693877552	0.002	-0.24795918367346953	-0.6073087668088024	0.002	-0.271479796583414	-0.5969387755102041	0	-0.40731791218884994	0.5834984143417621	0	0.7453759210876294	0.054624078912370096	0
-0.46628251917500846	0.45102040816326505	0.014	0.7237612638521881	0.17244897959183655	0.014	-0.13750881979123553	-0.5969387755102041	0.014	0.7326041116337701	0.16025303122337228	0.012	-0.4708419049028533	0.4841836734693875	0.012	-0.15281947788262737	-0.5992213384439034	0.012	-0.47346938775510206	-0.5160135288294846	0.01	0.7403061224489793	0.14724954668118947	0.01	-0.1670488341458676	-0.5982572883031121	0.01	0.7355427177741836	0.13452230961091827	0.008	-0.47346938775510206	0.545976203970629	0.008	-0.1819941474116487	-0.59657728115978	0.008	-0.4894221173597433	-0.6234693877551021	0.006	-0.19966862967042462	-0.5969387755102041	0.006	0.7343181096169208	0.12003239533120647	0.006	0.7312528340787218	-0.10370181367055886	0.004	-0.22142857142857153	0.6008461927161164	0.004	-0.4613442585201627	-0.5957985986226945	0.004	0.7370868978951164	0.08300526524205525	0.002	-0.4346466107652216	-0.5827003280102887	0.002	-0.24585380844458687	-0.6035714285714286	0.002	-0.267857142857143	-0.59035138263457	0	-0.4071428571428572	0.5831044340019025	0	0.7370624209104605	0.05645017601250138	0
-0.46420596041221507	0.447018529383703	0.014	0.720689466238113	0.17273028256464376	0.014	-0.13411123907322453	-0.5913989650084083	0.014	0.7224485602704739	0.1612240704745556	0.012	-0.46944532492161195	0.4815750832416531	0.012	-0.15141065517392557	-0.5969387755102041	0.012	-0.47076422472070695	-0.5107142857142858	0.01	0.7355184208542571	0.14776331881344085	0.01	-0.16624581347552342	-0.5969387755102041	0.01	0.7336734693877549	0.13468809928983366	0.008	-0.4727814219367094	0.5445655168388006	0.008	-0.18163265306122459	-0.5959655299134349	0.008	-0.488757370557434	-0.6214467110752191	0.006	-0.19799071022835518	-0.5938460244655225	0.006	0.7336734693877549	0.120109865705607	0.006	0.7217301690197649	-0.10480044322513295	0.004	-0.22005640630726117	0.5983109406315141	0.004	-0.4602040816326531	-0.5928322253730471	0.004	0.7336734693877549	0.08337929980344848	0.002	-0.43367346938775514	-0.5803593081704393	0.002	-0.24428540381424482	-0.6006125553694288	0.002	-0.2678413976080963	-0.5903218676980263	0	-0.40309004494350686	0.5744609754646562	0	0.7336734693877549	0.056933892874751764	0
-0.46282123717886015	0.44438775510204054	0.014	0.7204081632653059	0.1727570635370063	0.014	-0.1306604595576728	-0.5857625003739994	0.014	0.7204081632653059	0.16141930659477033	0.012	-0.46737821458131984	0.477551020408163	0.012	-0.14846938775510213	-0.5920226513296291	0.012	-0.46941549205785105	-0.5081355283503123	0.01	0.7336734693877549	0.14792419377440044	0.01	-0.16320617858075973	-0.5917776071521883	0.01	0.7313417558136645	0.1349847747985801	0.008	-0.4724638001883154	0.5438775510204079	0.008	-0.17840660889318682	-0.5903061224489796	0.008	-0.4874250587119721	-0.6175270995282987	0.006	-0.19592246841546365	-0.5903061224489796	0.006	0.7328613591196204	0.12019986537017521	0.006	0.7204081632653059	-0.10494256345202055	0.004	-0.2192513102077455	0.5969387755102038	0.004	-0.4591764467679374	-0.5903061224489796	0.004	0.7290997440806072	0.08416556204184135	0.002	-0.4321962827321953	-0.5770408163265307	0.002	-0.24213658036178184	-0.5969387755102041	0.002	-0.2678332176889069	-0.5903061224489796	0	-0.40102161187689794	0.5704081632653059	0	0.7286257958995082	0.058108897978042494	0
-0.4602040816326531	0.4394815010945153	0.014	0.7200697402750956	0.17278740258204678	0.014	-0.12940607806360413	-0.5836734693877552	0.014	0.717952830739915	0.16163900599477846	0.012	-0.46683673469387754	0.4765161362760208	0.012	-0.14783790165932648	-0.5909376085447553	0.012	-0.46739011225827093	-0.5040816326530613	0.01	0.7313879140562605	0.148203922678433	0.01	-0.1621317063374627	-0.589909109989068	0.01	0.7235210695412534	0.13576596750043707	0.008	-0.4715438546344525	0.5419520178997583	0.008	-0.17720028289737977	-0.5881058395516	0.008	-0.4871779782927059	-0.6168367346938776	0.006	-0.19489795918367359	-0.5884762256739499	0.006	0.7223155064147293	0.12129509825146406	0.006	0.7193321015162398	-0.10504638723052596	0.004	-0.21648740423910598	0.5919976083207382	0.004	-0.45748803947866995	-0.5863895115417384	0.004	0.7254560535903041	0.08463972705969187	0.002	-0.43053812493787397	-0.5735435077151874	0.002	-0.24132653061224502	-0.5954682621796975	0.002	-0.2678061614888494	-0.590255141080686	0	-0.3987930993213811	0.565492614964333	0	0.7259312797410242	0.05858434096551401	0
-0.45958899910907314	0.438370184564396	0.014	0.7137755102040814	0.1733319856512512	0.014	-0.12909883145246073	-0.5831460665067231	0.014	0.710242377919473	0.16228319424600374	0.012	-0.46486485376457964	0.47289024827623644	0.012	-0.14593220377176142	-0.5877689384656389	0.012	-0.46683673469387754	-0.5029999493212874	0.01	0.7234643068481338	0.14897451092976652	0.01	-0.1617346938775511	-0.5892431667731819	0.01	0.7204081632653059	0.1360742381778688	0.008	-0.4684454280738098	0.5356362045792512	0.008	-0.1750000000000001	-0.5843592049184162	0.008	-0.48673469387755103	-0.6155779158130921	0.006	-0.19321816947569	-0.5853532590957388	0.006	0.7204081632653059	0.12149038567361278	0.006	0.7137755102040814	-0.10560313386428322	0.004	-0.2153018153282263	0.5898002254881001	0.004	-0.45629341313439115	-0.5836734693877552	0.004	0.7204081632653059	0.08527434857836044	0.002	-0.4291802501179917	-0.5704081632653062	0.002	-0.2395168016654481	-0.5921158513957765	0.002	-0.2644604248067139	-0.5836734693877552	0	-0.3954354207004816	0.5587007268229303	0	0.7204081632653059	0.059510141393944414	0
-0.4592615383019821	0.4377551020408161	0.014	0.7084568409682772	0.17376296341725686	0.014	-0.12857142857142864	-0.5822913096720557	0.014	0.7071428571428569	0.16247856532785732	0.012	-0.46044090690225337	0.4645225395553143	0.012	-0.14352089085199576	-0.5836734693877552	0.012	-0.46490627290018527	-0.4993794413855291	0.01	0.7204081632653059	0.1492706384628405	0.01	-0.15851728024211267	-0.5836734693877552	0.01	0.7166437014411186	0.1364175230486769	0.008	-0.46588463628442683	0.5306122448979589	0.008	-0.1746110928472424	-0.5836734693877552	0.008	-0.48528226979359157	-0.6116565057166125	0.006	-0.19224529854250083	-0.5836734693877552	0.006	0.718088661526545	0.12170725684080143	0.006	0.7079768090040963	-0.10612244897959203	0.004	-0.21479591836734704	0.588905922897319	0.004	-0.45362745791989084	-0.5770968456749929	0.004	0.7140099251981599	0.08599007480183966	0.002	-0.4270408163265307	-0.5657645678863146	0.002	-0.23855592934991537	-0.5903061224489796	0.002	-0.26343561920881764	-0.5814623399748561	0	-0.3946189665178328	0.5571428571428569	0	0.7191561774568355	0.05969387755102022	0
-0.45815838532658737	0.43570940573475037	0.014	0.7071428571428569	0.17384901512483722	0.014	-0.12541246588374702	-0.5770408163265307	0.014	0.7034977672772214	0.16282876333502316	0.012	-0.46031360210681016	0.464285714285714	0.012	-0.14290951160076307	-0.5826006924808698	0.012	-0.460755536440788	-0.49136778133874726	0.01	0.7167246033672187	0.14960192724502575	0.01	-0.15729458964027332	-0.5814809205638085	0.01	0.7113544886870504	0.1368646927686832	0.008	-0.46404196263909886	0.5267743638915131	0.008	-0.17240650890782674	-0.579634307418704	0.008	-0.4847327244227303	-0.610204081632653	0.006	-0.1889322317986989	-0.5777077420027805	0.006	0.7137755102040814	0.12209719561259967	0.006	0.7072076195085045	-0.10618721134523966	0.004	-0.21197747331832822	0.5836734693877548	0.004	-0.4535931551835501	-0.5770190897144092	0.004	0.7135847797757391	0.0860337593675759	0.002	-0.4264000129775632	-0.5644163135530492	0.002	-0.2353156238087192	-0.5842952156454538	0.002	-0.2612244897959185	-0.5773422064007339	0	-0.39435236142608837	0.5566680467371768	0	0.7144002753569728	0.060318642703911664	0
-0.45491545455420507	0.4297784229968152	0.014	0.7055939915637841	0.1739978451709093	0.014	-0.12413176095095721	-0.5748478308857776	0.014	0.6979247255902626	0.1632308480392423	0.012	-0.4602749117639101	0.464214884154457	0.012	-0.14183673469387764	-0.5808290855810517	0.012	-0.4604641787683967	-0.49081632653061236	0.01	0.7137755102040814	0.1498579661756367	0.01	-0.15510204081632661	-0.5777942192200001	0.01	0.7071428571428569	0.13711281614968876	0.008	-0.462678690620113	0.5239795918367345	0.008	-0.17089037072944305	-0.5770408163265307	0.008	-0.48366026028618647	-0.6071296480412885	0.006	-0.18846592205286838	-0.5768402003961114	0.006	0.7101484694595208	0.12239336741870463	0.006	0.7071428571428569	-0.10619086702922628	0.004	-0.2106865771689398	0.5811501575249376	0.004	-0.4535714285714286	-0.5769680964422079	0.004	0.7071428571428569	0.0864018387974308	0.002	-0.42608562569757313	-0.5637755102040817	0.002	-0.2349908884797961	-0.5836734693877552	0.002	-0.26107621907347345	-0.5770408163265307	0	-0.3938775510204082	0.555722599496148	0	0.7137755102040814	0.060403104598861834	0
-0.45195776916467695	0.4244897959183671	0.014	0.696125981610443	0.1746974101818716	0.014	-0.12193877551020416	-0.5713025627179693	0.014	0.6938775510204079	0.16352666167909544	0.012	-0.4602040816326531	0.46407992158566347	0.012	-0.13960551193482862	-0.5770408163265307	0.012	-0.4603730288221912	-0.4906473793410742	0.01	0.7112818279814058	0.15005733818548755	0.01	-0.15466746237573048	-0.5770408163265307	0.01	0.7021971125603417	0.13759880580700481	0.008	-0.4602040816326531	0.5190546329252789	0.008	-0.16836734693877559	-0.5725592440128905	0.008	-0.48168595938912195	-0.6019875099986333	0.006	-0.18826530612244907	-0.5764832225791147	0.006	0.7071428571428569	0.12256591477014774	0.006	0.7070664049471407	-0.10619890117530818	0.004	-0.20839208228775227	0.5770408163265304	0.004	-0.4506162555881705	-0.5704081632653062	0.004	0.7013830607865089	0.0870973465007946	0.002	-0.42520599813577004	-0.561940692013321	0.002	-0.23489337770822769	-0.5834739692305481	0.002	-0.2590657145725739	-0.5725669384886508	0	-0.3910020984848872	0.5505102040816324	0	0.7129722612990592	0.06049712645604234	0
-0.45022188782269307	0.42120668360587815	0.014	0.6938775510204079	0.17486643781383776	0.014	-0.12139889793988157	-0.5704081632653062	0.014	0.6892195951798071	0.16384162930998833	0.012	-0.45670021543204564	0.45765306122448957	0.012	-0.13800681029545753	-0.5742380876637263	0.012	-0.4602040816326531	-0.4903201435416479	0.01	0.7071428571428569	0.1503090447029948	0.01	-0.15244971532756266	-0.5730604887540701	0.01	0.6990440036237519	0.13781951382783347	0.008	-0.459615516638939	0.517935503769224	0.008	-0.16760922124690267	-0.5711662889571791	0.008	-0.48010204081632657	-0.5977318265749989	0.006	-0.18498702799669972	-0.5704081632653062	0.006	0.7036079867773749	0.12292262546752263	0.006	0.6948189704591342	-0.10706386841831832	0.004	-0.20816326530612256	0.5766097412037542	0.004	-0.4494352084312258	-0.5679117303442844	0.004	0.6994914708755544	0.0872432230019962	0.002	-0.4228355268264477	-0.5571428571428572	0.002	-0.23469387755102053	-0.5831078961519924	0.002	-0.25794444412487766	-0.5704081632653062	0	-0.38960722269031595	0.5481478793505001	0	0.7071428571428569	0.06087568341810093	0
-0.4469387755102041	0.41513405487613503	0.014	0.6912772648635213	0.17504926574872318	0.014	-0.11914724161143571	-0.5665670441028501	0.014	0.6854988892267907	0.16407031779821935	0.012	-0.4555851625270223	0.45563932726889583	0.012	-0.13568556798287115	-0.5704081632653062	0.012	-0.45690401840313005	-0.48418367346938784	0.01	0.7022819051647611	0.15077931932503444	0.01	-0.15087373968153084	-0.5704081632653062	0.01	0.6938775510204079	0.13818166570365786	0.008	-0.4593218803686193	0.51734693877551	0.008	-0.16716731828869244	-0.5704081632653062	0.008	-0.47979181768845136	-0.5969387755102041	0.006	-0.183845176339238	-0.5681956399872927	0.006	0.697816944833384	0.12332714891501668	0.006	0.6938775510204079	-0.10712933549777737	0.004	-0.20607878977156358	0.5724926387998649	0.004	-0.44761323415225523	-0.5637755102040817	0.004	0.6938775510204079	0.08762615935371221	0.002	-0.42200425288531856	-0.5555467675228448	0.002	-0.23158617880445373	-0.5770408163265307	0.002	-0.2549717717399382	-0.5641554452093258	0	-0.38735822703982203	0.5438775510204079	0	0.7024309128808474	0.06161458635023519	0
-0.44553872418747353	0.4126245411186487	0.014	0.6872448979591834	0.17531813668717958	0.014	-0.11741393935503251	-0.5637755102040817	0.014	0.680612244897959	0.1642768651649821	0.012	-0.4535714285714286	0.45185195769445075	0.012	-0.13520408163265313	-0.5695883145881749	0.012	-0.45572306008926783	-0.48203204195154864	0.01	0.698972834167056	0.15101365049358662	0.01	-0.14846938775510213	-0.5662215944729021	0.01	0.6879764303943522	0.13855418185054527	0.008	-0.45839031693237003	0.5155331740752269	0.008	-0.1656292931600873	-0.5676701094866179	0.008	-0.47794562575554644	-0.5924625375097597	0.006	-0.18163265306122459	-0.564235764642944	0.006	0.6938775510204079	0.1236006256642522	0.006	0.6928058827319582	-0.10719411726804176	0.004	-0.20492741364314032	0.5704081632653059	0.004	-0.4469387755102041	-0.5623161516878679	0.004	0.6889269958677499	0.08790658770448465	0.002	-0.42040816326530617	-0.5522168075950719	0.002	-0.23044301444538862	-0.5746590263709381	0.002	-0.2547410523284155	-0.5636262946103602	0	-0.3872448979591837	0.5436763084391213	0	0.6982062754748756	0.06199780615777704	0
-0.4447810429299192	0.41122448979591814	0.014	0.6837007712725314	0.1755375059664089	0.014	-0.11530612244897967	-0.5602815960523231	0.014	0.6750997534274992	0.1646961649398474	0.012	-0.4531117893853323	0.45102040816326505	0.012	-0.1330896932307841	-0.5658898986059507	0.012	-0.4535714285714286	-0.47793297891295217	0.01	0.6938775510204079	0.1513772778823708	0.01	-0.14759378597020945	-0.5646511119889743	0.01	0.6865913115870027	0.13863212791353338	0.008	-0.45507110358192043	0.5092146107037936	0.008	-0.16287963332997274	-0.56263057075166	0.008	-0.4750770585379532	-0.5852811401706063	0.006	-0.1813853968390274	-0.5637755102040817	0.006	0.6893886244135311	0.12387668170891741	0.006	0.6822396438669506	-0.10774984794858365	0.004	-0.20153061224489807	0.5639456058152772	0.004	-0.4452386991491698	-0.5588429335038915	0.004	0.6872448979591834	0.08800872924562049	0.002	-0.4195315981457053	-0.5505102040816328	0.002	-0.2281700532238124	-0.5704081632653062	0.002	-0.25207317530978	-0.5571428571428572	0	-0.3847799445180983	0.5397098514002688	0	0.6938775510204079	0.06234170154106003	0
-0.4421812421260983	0.40646695641181235	0.014	0.680612244897959	0.17568308715037592	0.014	-0.11414249791854923	-0.5583064816732877	0.014	0.6729692555890366	0.1648059902829142	0.012	-0.45089300609466193	0.44706617757880723	0.012	-0.13180531118653746	-0.5637755102040817	0.012	-0.4533624091328744	-0.4775510204081634	0.01	0.6880379019770138	0.15175801639033273	0.01	-0.14518436003560203	-0.5604904824845816	0.01	0.680612244897959	0.13882496439187988	0.008	-0.4535714285714286	0.5062735692809517	0.008	-0.1617346938775511	-0.5606193317491077	0.008	-0.4744068778495338	-0.5836734693877552	0.006	-0.17921691922938457	-0.5595585909746972	0.006	0.6872448979591834	0.12400074384346811	0.006	0.680612244897959	-0.10778495322007291	0.004	-0.20147375111768198	0.5638323713312975	0.004	-0.44446463704414624	-0.5571428571428572	0.004	0.6853675358138146	0.08810185194128697	0.002	-0.4175108674598282	-0.5467748468258863	0.002	-0.22806122448979604	-0.5701912384378358	0.002	-0.2507832314472707	-0.554318809369056	0	-0.3834179419569412	0.5372448979591834	0	0.690127319794819	0.06257629938665583	0
-0.440845071586319	0.40405288759735425	0.014	0.6771028545450805	0.17595836994471514	0.014	-0.1134380653340682	-0.5571428571428572	0.014	0.66734693877551	0.16510629490989398	0.012	-0.449450757501616	0.44438775510204054	0.012	-0.12857142857142864	-0.5582843683848087	0.012	-0.45106123321799874	-0.4734285627003688	0.01	0.6872448979591834	0.15180684031880068	0.01	-0.14329411235137615	-0.5571428571428572	0.01	0.6739982091341952	0.13930433158317476	0.008	-0.4524024028548654	0.5040816326530609	0.008	-0.15982206627341355	-0.5571428571428572	0.008	-0.4741219913113723	-0.583020865831485	0.006	-0.17787239603686286	-0.5571428571428572	0.006	0.6853215836847637	0.12409709388884539	0.006	0.6788221701833544	-0.10791252369419661	0.004	-0.20134666036705196	0.5635915583262352	0.004	-0.4422055372434451	-0.5524096188760982	0.004	0.680612244897959	0.08814665517354162	0.002	-0.4160705245153796	-0.5438775510204082	0.002	-0.22600187966767243	-0.5658348550262053	0.002	-0.24901014929081555	-0.5505102040816328	0	-0.38061224489795925	0.5324917994511612	0	0.6872448979591834	0.06276839700668961	0
-0.43740235605207645	0.39795918367346916	0.014	0.6711859875052766	0.17628802832160317	0.014	-0.11050221759004084	-0.5523389522839184	0.014	0.6611207116992397	0.16540990054565785	0.012	-0.4469387755102041	0.4397898225728701	0.012	-0.12815525488893123	-0.5575590308253546	0.012	-0.4497220809039401	-0.4709183673469389	0.01	0.6865398603815158	0.1518459828304954	0.01	-0.14278009146096957	-0.5561995003757653	0.01	0.6739590431482659	0.13930626297418267	0.008	-0.4504701462835968	0.5005502618796683	0.008	-0.158188710746585	-0.5540561872125989	0.008	-0.47346938775510206	-0.5814288930096797	0.006	-0.1750000000000001	-0.5517560813218244	0.006	0.680612244897959	0.12422440305507398	0.006	0.6694696830973629	-0.10824519330144496	0.004	-0.19807906770386335	0.5571428571428569	0.004	-0.4409490140793103	-0.549867312451302	0.004	0.6762279798012081	0.0884728777603918	0.002	-0.41377551020408165	-0.5394906441734773	0.002	-0.22491827589303592	-0.5637755102040817	0.002	-0.24795918367346953	-0.548013127200076	0	-0.37986857815451486	0.5313559116414033	0	0.6840074038668286	0.06293137164337509	0
-0.4361064253478288	0.39552622771339546	0.014	0.66734693877551	0.17651027965670757	0.014	-0.10913895362222698	-0.550044719847161	0.014	0.6603409272945574	0.165442968110884	0.012	-0.4462013808990053	0.4384924966520149	0.012	-0.12790154244848922	-0.5571428571428572	0.012	-0.4469387755102041	-0.46580089806670105	0.01	0.680612244897959	0.1520671275100059	0.01	-0.14183673469387764	-0.5545823270503251	0.01	0.66734693877551	0.13958711193674644	0.008	-0.448856592648775	0.4974489795918364	0.008	-0.1561701632934368	-0.5505102040816328	0.008	-0.4715801975762327	-0.5770408163265307	0.006	-0.17457738845549126	-0.5509328156261416	0.006	0.6754032009921206	0.12459679900787908	0.006	0.66734693877551	-0.10832077006676026	0.004	-0.19704691541171207	0.5549939009148185	0.004	-0.4403061224489796	-0.5485194174754263	0.004	0.6715739797460227	0.08863010188662997	0.002	-0.41296747763797004	-0.5380529305252953	0.002	-0.22184538395722334	-0.5575596696715089	0.002	-0.24680676020782763	-0.5450299744860502	0	-0.37937314580721004	0.5306122448979589	0	0.680612244897959	0.06291038814180809	0
-0.4338362974919724	0.39132653061224465	0.014	0.6630547798740626	0.176741138493284	0.014	-0.10545587805874253	-0.5438775510204082	0.014	0.654081632653061	0.16559624095918005	0.012	-0.44579942273047046	0.4377551020408161	0.012	-0.12693214369375103	-0.5555035722651795	0.012	-0.4463902039966347	-0.4648342857992838	0.01	0.6739863365348584	0.15255776510628696	0.01	-0.13953113370577278	-0.5505102040816328	0.01	0.6612399817267703	0.139811410298199	0.008	-0.4469387755102041	0.4938540674502919	0.008	-0.15510204081632661	-0.5485608590518732	0.008	-0.4701071157225475	-0.5737704352978608	0.006	-0.1735936054984886	-0.5491038095801213	0.006	0.6726640416320738	0.12470485795860449	0.006	0.6650861633830758	-0.10838322437202623	0.004	-0.19489795918367359	0.5509230523247249	0.004	-0.43796385210314953	-0.5438775510204082	0.004	0.66734693877551	0.0887342206827456	0.002	-0.4111004709201659	-0.534569858675268	0.002	-0.22164725672744395	-0.5571428571428572	0.002	-0.24628201853975593	-0.5438775510204082	0	-0.37752668163614567	0.5275266816361454	0	0.67747144074557	0.06318572645985568	0
-0.43367346938775514	0.39102745426082597	0.014	0.6607142857142855	0.17685729045293877	0.014	-0.10417079585888285	-0.5417475714880561	0.014	0.6476110594230213	0.1659784063617969	0.012	-0.44439122946680304	0.435207555997415	0.012	-0.12327439504689876	-0.5491745845449382	0.012	-0.4460928752535403	-0.4642857142857144	0.01	0.6739720860586358	0.15255852618626176	0.01	-0.138001627124649	-0.5477126585896369	0.01	0.6607142857142855	0.13983310562587098	0.008	-0.445850087426974	0.49190501461384206	0.008	-0.15347948552085314	-0.5455001063158817	0.008	-0.4686857568179239	-0.5704081632653062	0.006	-0.17087985884132562	-0.5438775510204082	0.006	0.66734693877551	0.12491784103738655	0.006	0.6565102057746469	-0.108551022101178	0.004	-0.1946899178655702	0.5505102040816324	0.004	-0.43648549654447344	-0.5410655238636899	0.004	0.6632826682483888	0.08879287233002149	0.002	-0.408843418016979	-0.5306122448979593	0.002	-0.22158013724492467	-0.556991291326504	0.002	-0.24510222929881262	-0.5410205966457513	0	-0.37475279080974966	0.5232063928637196	0	0.67029407014886	0.06337939923889475	0
-0.431386717093255	0.38698062984552034	0.014	0.6585869558706055	0.176954302809381	0.014	-0.10204081632653068	-0.5382374725853891	0.014	0.6472727635544547	0.1659925425679939	0.012	-0.4414557300301299	0.42997284139844133	0.012	-0.12193877551020416	-0.5469508148535257	0.012	-0.4450494533678475	-0.4623963921433578	0.01	0.66734693877551	0.15286937835727307	0.01	-0.13575724225451266	-0.5438775510204082	0.01	0.6601465334743272	0.13985346652567235	0.008	-0.44527229570448706	0.49081632653061197	0.008	-0.15255441524306093	-0.5438775510204082	0.008	-0.46683673469387754	-0.5662237347749254	0.006	-0.1700466710200669	-0.5421982269391169	0.006	0.6616272517672344	0.12510744211031627	0.006	0.654081632653061	-0.10852815957662547	0.004	-0.1926114291205767	0.5461640810835048	0.004	-0.434608327180434	-0.5372448979591837	0.004	0.6607142857142855	0.08884127438504937	0.002	-0.4082564658347241	-0.5294986362060925	0.002	-0.22142857142857153	-0.55668765805271	0.002	-0.24306895246855442	-0.5355024761028744	0	-0.37075299056424343	0.51734693877551	0	0.66734693877551	0.06342474761898492	0
-0.43014281085222794	0.3846938775510202	0.014	0.654081632653061	0.17709659357741592	0.014	-0.09917112699295684	-0.5334819342315331	0.014	0.640816326530612	0.16622100341034712	0.012	-0.4403061224489796	0.42785941112525006	0.012	-0.12014062803553244	-0.5438775510204082	0.012	-0.4416382454898518	-0.45632093818361774	0.01	0.6612863422072365	0.1531230769011141	0.01	-0.13520408163265313	-0.5428993586200129	0.01	0.654081632653061	0.13990784473940493	0.008	-0.4432851801690881	0.48716273118949593	0.008	-0.14945054350339093	-0.5382260537074726	0.008	-0.46606000194956243	-0.5645522429483968	0.006	-0.16836734693877559	-0.5390888265710824	0.006	0.6607142857142855	0.12513384794366209	0.006	0.6515720209525374	-0.10863206068011566	0.004	-0.19141033205395852	0.5438775510204079	0.004	-0.43367346938775514	-0.535417282541663	0.004	0.6580734386964179	0.08886533681378572	0.002	-0.4071428571428572	-0.5274223928108475	0.002	-0.21852741686758528	-0.5505102040816328	0.002	-0.24136137217328565	-0.5306122448979593	0	-0.36945035776006196	0.5152435197909583	0	0.6644464071506022	0.063425998987337	0
-0.4270408163265307	0.37902893356273154	0.014	0.6491182781682474	0.17741233407665014	0.014	-0.097425605915138	-0.5306122448979593	0.014	0.6347795886829329	0.16641224174415745	0.012	-0.43840028543000503	0.4244897959183671	0.012	-0.11839158767897874	-0.5407920857904092	0.012	-0.4403061224489796	-0.453874379334709	0.01	0.6600896308259004	0.15317567529654813	0.01	-0.13319913793856614	-0.5392498416532707	0.01	0.6483579125503632	0.14019464724424083	0.008	-0.44115968321321203	0.4833301127051551	0.008	-0.1487689646904263	-0.5369453210238595	0.008	-0.4647897129195206	-0.5617284884297247	0.006	-0.16740919378725985	-0.5372448979591837	0.006	0.659846952732472	0.12515307518145163	0.006	0.6433641270006717	-0.10867024944965162	0.004	-0.18826530612244907	0.5375768018892902	0.004	-0.431984371633581	-0.5323013426521335	0.004	0.654081632653061	0.08873246523714964	0.002	-0.40516292202700654	-0.5239795918367348	0.002	-0.21739032123373386	-0.547915801215246	0.002	-0.23947271824048436	-0.5258334042084954	0	-0.3673469387755103	0.5120506478925976	0	0.6607142857142855	0.0634438295874439	0
-0.42668999418920883	0.3784120466271176	0.014	0.6459093605665833	0.17754201362780778	0.014	-0.09413738866779417	-0.5252503664342468	0.014	0.6341836734693875	0.1664341380415556	0.012	-0.4366797905454024	0.42148347476071985	0.012	-0.11624805850915135	-0.5372448979591837	0.012	-0.43868571676111445	-0.45102040816326544	0.01	0.654081632653061	0.15327772318555372	0.01	-0.13202032145752154	-0.5372448979591837	0.01	0.6464868390733229	0.14024785480422772	0.008	-0.4403061224489796	0.4817420356428245	0.008	-0.1454020793974273	-0.5306122448979593	0.008	-0.4626543294960585	-0.5571428571428572	0.006	-0.16552523156656396	-0.5334543602701709	0.006	0.654081632653061	0.12515448917517275	0.006	0.640816326530612	-0.10868504738151027	0.004	-0.18815807933431813	0.5373521247473143	0.004	-0.43105353852734735	-0.5306122448979593	0.004	0.6500893395069558	0.08886484971103749	0.002	-0.4034171790252599	-0.5210726168931076	0.002	-0.21539776747434694	-0.5438775510204082	0.002	-0.23722850405281795	-0.5198815652773078	0	-0.36405312261845313	0.5073754488101181	0	0.6569998514768525	0.06340831178845321	0
-0.4258335614374457	0.37685396960071077	0.014	0.640816326530612	0.17776343733671898	0.014	-0.0900162253252214	-0.51858765389665	0.014	0.6335445492435767	0.16645545075642285	0.012	-0.434687206697186	0.4178571428571426	0.012	-0.11530612244897967	-0.5356370031544028	0.012	-0.43685160912661714	-0.44784226842440344	0.01	0.6484812809692528	0.15358332178557935	0.01	-0.12857142857142864	-0.5311785159436716	0.01	0.640816326530612	0.14036908419984914	0.008	-0.437949386020434	0.477551020408163	0.008	-0.14414599451611537	-0.5283029850757216	0.008	-0.46185506599678805	-0.5554918727787221	0.006	-0.16407017592522607	-0.5306122448979593	0.006	0.6480386789020322	0.12543070885306956	0.006	0.6382561466691066	-0.10868262884109746	0.004	-0.1879395508566386	0.5369191426933729	0.004	-0.42830091795060754	-0.5252396934608117	0.004	0.6448332531782298	0.08884021620952486	0.002	-0.4013527023591712	-0.5173469387755103	0.002	-0.21479591836734704	-0.542573003052665	0.002	-0.23639715066120223	-0.5173469387755103	0	-0.3618868881083641	0.5040816326530609	0	0.654081632653061	0.06320350741479694	0
-0.42277044180894774	0.3714285714285712	0.014	0.6352797404524476	0.17798556567000093	0.014	-0.08926423579498186	-0.5173469387755103	0.014	0.6275510204081631	0.16651331212147089	0.012	-0.43367346938775514	0.4160328699601661	0.012	-0.11347951046929641	-0.5324388568776426	0.012	-0.4349448265119114	-0.444387755102041	0.01	0.6463412134314622	0.15365878656853738	0.01	-0.1283698313799567	-0.5308138420894313	0.01	0.6353573684996461	0.14045940931597267	0.008	-0.43638911297798094	0.47483537681793714	0.008	-0.14183673469387764	-0.524181122288361	0.008	-0.4602040816326531	-0.5518727506876121	0.006	-0.16097604190621434	-0.5247382438080715	0.006	0.6468741797832074	0.12544560835463595	0.006	0.6300360607476246	-0.1086074893190536	0.004	-0.18489903526873627	0.5306122448979589	0.004	-0.42741542328485044	-0.523604984878415	0.004	0.640816326530612	0.08878403421425053	0.002	-0.40051020408163274	-0.5158899595950445	0.002	-0.21313448719314046	-0.5389063291333903	0.002	-0.2360207778189667	-0.5160200385075642	0	-0.36071428571428577	0.5023919175067008	0	0.6510370450765852	0.06328194303576891	0
-0.42195163069993014	0.36988510399394725	0.014	0.6341836734693875	0.17802437060762713	0.014	-0.0890831571583611	-0.5170392918212309	0.014	0.6218711439038472	0.16676910308752074	0.012	-0.43191176233134243	0.41298619685233084	0.012	-0.11236747935420216	-0.5306122448979593	0.012	-0.43367346938775514	-0.4421204571875102	0.01	0.640816326530612	0.15381656646768868	0.01	-0.12825057782486457	-0.5306122448979593	0.01	0.6341836734693875	0.1404846809575035	0.008	-0.43424666676169943	0.4709183673469385	0.008	-0.14172742442534425	-0.5239795918367348	0.008	-0.45955095511111776	-0.5505102040816328	0.006	-0.15929798110542787	-0.5215428790646116	0.006	0.640816326530612	0.12553323388625004	0.006	0.6275510204081631	-0.10851756503374253	0.004	-0.18387561850111636	0.5283692794580671	0.004	-0.4270408163265307	-0.5228875426814719	0.004	0.6366485450220206	0.08868936134855127	0.002	-0.39852632806298693	-0.5126981617329316	0.002	-0.21239026182303342	-0.5372448979591837	0.002	-0.23469387755102053	-0.5123308985295318	0	-0.3585571705658331	0.49960609474028916	0	0.6440698572945344	0.0630729998483224	0
-0.42040816326530617	0.36702856768311837	0.014	0.6331593242533375	0.17805728343701105	0.014	-0.0887755102040817	-0.5165487490328654	0.014	0.6199087286720789	0.16682596520547174	0.012	-0.4309343476622302	0.41122448979591814	0.012	-0.10867346938775518	-0.5243569206418034	0.012	-0.4320618787201919	-0.43936669270837975	0.01	0.6355766765884103	0.15394402352718584	0.01	-0.12782110325000726	-0.5298619195765379	0.01	0.6329639252465968	0.14050546250850485	0.008	-0.43367346938775514	0.4698921134755263	0.008	-0.13949022160794267	-0.5196934518614452	0.008	-0.45756321218544554	-0.5465184204676158	0.006	-0.15717713872734962	-0.5173469387755103	0.006	0.6346172938625653	0.12558678777008744	0.006	0.6251174022764725	-0.1085560671112826	0.004	-0.18165834402349926	0.5239795918367345	0.004	-0.4239787192393479	-0.5173469387755103	0.004	0.6341836734693875	0.08864511633988767	0.002	-0.39739065447779914	-0.5107142857142858	0.002	-0.21035519559286192	-0.5328041751846987	0.002	-0.23416446238222494	-0.5107142857142858	0	-0.3540816326530613	0.49338745291948216	0	0.640816326530612	0.06293715394833159	0
-0.41722728616710825	0.36134414240432017	0.014	0.6275510204081631	0.17816292966659114	0.014	-0.08519708084310866	-0.5107142857142858	0.014	0.6142857142857141	0.16695173036630287	0.012	-0.4274370319772313	0.4049880523853943	0.012	-0.10853553207699103	-0.524117529147499	0.012	-0.4311604770241787	-0.43775510204081647	0.01	0.63271235851757	0.15402233535998064	0.01	-0.12361153795619423	-0.5223068293907447	0.01	0.6275510204081631	0.14044643611550114	0.008	-0.43160430152090484	0.4663548821525643	0.008	-0.13816744752521587	-0.5173469387755103	0.008	-0.4563249840722181	-0.5438775510204082	0.006	-0.15650163887451457	-0.5159473407173223	0.006	0.6341836734693875	0.12558842859038136	0.006	0.6165322020485019	-0.10836893674237986	0.004	-0.18163265306122459	0.5239259304172073	0.004	-0.42267925942788104	-0.5150758426129354	0.004	0.6318248206470067	0.08858334261829896	0.002	-0.3938775510204082	-0.5048294428992486	0.002	-0.20939711703313435	-0.5306122448979593	0.002	-0.2328091668881471	-0.5059663433159347	0	-0.3529580119916076	0.4919399471920657	0	0.6372310231143263	0.06274122719595901	0
-0.41550805364207083	0.35816326530612225	0.014	0.6215260813318044	0.17847391866819523	0.014	-0.08405658272421941	-0.5088005601329236	0.014	0.6088937825793586	0.16705704788548106	0.012	-0.42714988758523253	0.4044827654759918	0.012	-0.10812230920677486	-0.5234284316557545	0.012	-0.42785767575547123	-0.4319393084085325	0.01	0.6275510204081631	0.15402129784135266	0.01	-0.12193877551020416	-0.519434849359721	0.01	0.622244651190539	0.1406119981293144	0.008	-0.4304529915930613	0.464285714285714	0.008	-0.13520408163265313	-0.5118890985341662	0.008	-0.4535714285714286	-0.5382200436103268	0.006	-0.15510204081632661	-0.5132976708287332	0.006	0.6337508852326554	0.125587619926533	0.006	0.6142857142857141	-0.10832508570002546	0.004	-0.17956808219707737	0.5194115096396572	0.004	-0.42040816326530617	-0.5108401680215319	0.004	0.6275510204081631	0.08828132564012464	0.002	-0.39358479244436323	-0.5043743912291062	0.002	-0.2090410860454192	-0.5297344241586627	0.002	-0.2321325518530343	-0.5040816326530613	0	-0.3520324239441491	0.49081632653061197	0	0.6341836734693875	0.0625887339446027	0
-0.41377551020408165	0.35496895653378285	0.014	0.6203437583983082	0.17850702370443064	0.014	-0.08214285714285721	-0.5057863971400917	0.014	0.6076530612244896	0.16708819523711937	0.012	-0.4270408163265307	0.40428449858847404	0.012	-0.1045579089907883	-0.5173469387755103	0.012	-0.42726029086879536	-0.4309029744373273	0.01	0.6225788836492909	0.15421153671051535	0.01	-0.12075652511875647	-0.5173469387755103	0.01	0.619562746234552	0.14064133539810073	0.008	-0.4270408163265307	0.45827709326972726	0.008	-0.13479903389534192	-0.511119333451597	0.008	-0.45324118142161884	-0.5375751451089935	0.006	-0.15378825421781556	-0.5107142857142858	0.006	0.6275510204081631	0.12544650639952679	0.006	0.6121367908247435	-0.10827137244056259	0.004	-0.1785239275020017	0.51734693877551	0.004	-0.4203366054115168	-0.5107142857142858	0.004	0.6229629785043476	0.08826910095332714	0.002	-0.39341167156231244	-0.5040816326530613	0.002	-0.20816326530612256	-0.5278370115776695	0.002	-0.23095294087735946	-0.5003406959794002	0	-0.3472503506650975	0.48438230239612684	0	0.6314585785046082	0.06241897251579964	0
-0.41253654834655934	0.3527695741024201	0.014	0.6142857142857141	0.17870092773565643	0.014	-0.08108357155966528	-0.5040816326530613	0.014	0.6063517647929801	0.1671176229621215	0.012	-0.4234222513299698	0.39795918367346916	0.012	-0.10364623761063134	-0.5157415174914096	0.012	-0.4270408163265307	-0.43050959069676575	0.01	0.6191891985109911	0.15428018924411058	0.01	-0.11882901664701215	-0.5138240445774778	0.01	0.6142857142857141	0.14066095162237383	0.008	-0.4268079343691062	0.45788594318191406	0.008	-0.13379998480466893	-0.5093101888863015	0.008	-0.4525932198843221	-0.5362666892720772	0.006	-0.15204816601683982	-0.5071355074525481	0.006	0.621344746485003	0.12559402902520064	0.006	0.6028605018191374	-0.10796254263546433	0.004	-0.17565364008807907	0.5113679258023645	0.004	-0.4179068594325386	-0.5065829364858289	0.004	0.6190232166176534	0.08811964052520344	0.002	-0.3926634289799863	-0.5028675106126393	0.002	-0.20648301552238343	-0.5239795918367348	0.002	-0.22976989048596808	-0.4957403135956648	0	-0.345764208473177	0.4824989023507277	0	0.6275510204081631	0.061923963684608854	0
-0.40958966585587975	0.3473447678966958	0.014	0.6078437478974937	0.1788909459800569	0.014	-0.07898463687664191	-0.5006071998580521	0.014	0.6010204081632651	0.16710752474126728	0.012	-0.4223194085058738	0.39604793843290154	0.012	-0.10204081632653068	-0.5130980191844605	0.012	-0.42353818312454	-0.4244897959183675	0.01	0.6142857142857141	0.15434569059851116	0.01	-0.11700151333644168	-0.5107142857142858	0.01	0.6090277341662004	0.1406603872274249	0.008	-0.42617841256736655	0.45679065746532543	0.008	-0.13100313642964578	-0.5040816326530613	0.008	-0.4497120900879101	-0.5306122448979593	0.006	-0.15042426936743314	-0.5040816326530613	0.006	0.6204835084368853	0.12558554925321175	0.006	0.6010204081632651	-0.10785481285744884	0.004	-0.17535150020076956	0.5107142857142855	0.004	-0.4165300082297077	-0.5040816326530613	0.004	0.6142857142857141	0.08789541398250349	0.002	-0.38846561438390365	-0.4962282631671169	0.002	-0.2050550489165419	-0.520455155165091	0.002	-0.22825522148403043	-0.49081632653061236	0	-0.3417850129297037	0.477551020408163	0	0.623019248829571	0.06179475903365263	0
-0.4082245761460311	0.3448979591836733	0.014	0.6076530612244896	0.17889555850353184	0.014	-0.07695233191247629	-0.4974489795918368	0.014	0.5958566122429041	0.16728518367147557	0.012	-0.42040816326530617	0.39259942634640504	0.012	-0.10062845871113478	-0.5107142857142858	0.012	-0.4223774639044473	-0.42252049527922636	0.01	0.6094959240384186	0.15439388322209208	0.01	-0.11530612244897967	-0.5077309320269044	0.01	0.6076530612244896	0.14066772238866243	0.008	-0.42280390468723006	0.45102040816326505	0.008	-0.13017723812570672	-0.5024758230987832	0.008	-0.44875548869719645	-0.528795531710967	0.006	-0.14846938775510213	-0.5002414283432715	0.006	0.6142857142857141	0.125541361544187	0.006	0.5992971190843006	-0.10784573805855653	0.004	-0.17524473585450143	0.5104695498597841	0.004	-0.41377551020408165	-0.49924181596323414	0.004	0.6090379224929379	0.08760935106436644	0.002	-0.3872448979591837	-0.4942024015192663	0.002	-0.20362143931115445	-0.5173469387755103	0.002	-0.22806122448979604	-0.49007144833785177	0	-0.3413424771519632	0.47702486978681213	0	0.6191281188555833	0.06148412604237557	0
-0.4078535498509805	0.34418726647555	0.014	0.6074709551176818	0.17889952654625324	0.014	-0.07551020408163273	-0.49514511027546293	0.014	0.5928602837351521	0.16734379789750065	0.012	-0.4196740285195386	0.39132653061224465	0.012	-0.09872380946643208	-0.5073986395131599	0.012	-0.42040816326530617	-0.4190291136615698	0.01	0.6057575494025267	0.154446532230126	0.01	-0.11400672385445527	-0.5053810312475857	0.01	0.6062684347596203	0.14067034075058335	0.008	-0.42190993758974094	0.4495186338388303	0.008	-0.12857142857142864	-0.4995982716204619	0.008	-0.4469387755102041	-0.5251430742956468	0.006	-0.14755016284820027	-0.4983682044987387	0.006	0.6082038907682047	0.12546957861955	0.006	0.5890307409502387	-0.10739808788901457	0.004	-0.1750000000000001	0.5099670680048077	0.004	-0.4131001113148192	-0.49812437848109925	0.004	0.6076530612244896	0.08754098843767326	0.002	-0.3850512888295688	-0.49081632653061236	0.002	-0.20153061224489807	-0.5124848994421006	0.002	-0.2269374049232516	-0.4853074930359323	0	-0.34081632653061233	0.47632290457127946	0	0.6142857142857141	0.06104057436494258	0
-0.4071428571428572	0.3428474315246544	0.014	0.6010204081632651	0.17895888731620518	0.014	-0.07386502612465845	-0.49246150448758663	0.014	0.5877551020408162	0.1674089928088593	0.012	-0.4175053995759611	0.38759664124036525	0.012	-0.09668648506296851	-0.5040816326530613	0.012	-0.41971818759933566	-0.41785714285714304	0.01	0.6010204081632651	0.15438070639562396	0.01	-0.11323522185311595	-0.5040816326530613	0.01	0.6010204081632651	0.14052841464894195	0.008	-0.42040816326530617	0.44687075756190314	0.008	-0.1274094909629571	-0.4974489795918368	0.008	-0.4463304159106946	-0.5239795918367348	0.006	-0.1455636343805891	-0.49454322621732383	0.006	0.6076530612244896	0.12546004678662037	0.006	0.5877551020408162	-0.10734682555149802	0.004	-0.17226472820950633	0.5040816326530609	0.004	-0.411236130493426	-0.49490959988118116	0.004	0.6064064167144041	0.08747113430600369	0.002	-0.38326805948261167	-0.4881605119459599	0.002	-0.20101947798968342	-0.5112254199695004	0.002	-0.2260470836391938	-0.4821695326187856	0	-0.3362720412074183	0.4709183673469385	0	0.608397334783062	0.06043815110959269	0
-0.4046200038102871	0.33826530612244876	0.014	0.5945425067501101	0.1792363843011305	0.014	-0.07279086471703852	-0.49081632653061236	0.014	0.5827691504412807	0.16746302799230112	0.012	-0.41588553394524846	0.3846938775510202	0.012	-0.09540816326530618	-0.5019363434404219	0.012	-0.41749883780164204	-0.41413381525958265	0.01	0.5963371028423118	0.15450036814843418	0.01	-0.11043815083975869	-0.4992136610438403	0.01	0.5957159772559562	0.1406139364396296	0.008	-0.4189330724430893	0.44438775510204054	0.008	-0.12553715336390545	-0.49385060173813555	0.008	-0.4442179668500569	-0.5200677474356575	0.006	-0.14370486477862718	-0.49081632653061236	0.006	0.6070802142695996	0.1254475612083751	0.006	0.58658269302234	-0.1072948579980682	0.004	-0.17107489853829022	0.5013740810535463	0.004	-0.4088059118412538	-0.49081632653061236	0.004	0.6010204081632651	0.0869194501806003	0.002	-0.38080221760006305	-0.48418367346938784	0.002	-0.20078382029592215	-0.5107142857142858	0.002	-0.2252336259331242	-0.4775510204081634	0	-0.33529508891605253	0.4698069519002738	0	0.6076530612244896	0.060365637063698095	0
-0.4031598156112209	0.3356156945928606	0.014	0.5942235602155771	0.17924582753952456	0.014	-0.06887755102040824	-0.48465795898349906	0.014	0.5811224489795916	0.16749094876147766	0.012	-0.41377551020408165	0.3809411040998105	0.012	-0.09375766432046988	-0.49909947853667314	0.012	-0.4158406076935435	-0.4112244897959185	0.01	0.5924036132800162	0.15453516223018748	0.01	-0.10917280887379814	-0.49694964010579384	0.01	0.5930667824503089	0.14060668693744596	0.008	-0.41699019087568534	0.4411730744304369	0.008	-0.12382514306469604	-0.49081632653061236	0.008	-0.4428312050146654	-0.5173469387755103	0.006	-0.1431021520964497	-0.4895509091280403	0.006	0.6010204081632651	0.12519463632124667	0.006	0.5750547958873211	-0.1066874489485459	0.004	-0.16915185418850662	0.4974489795918364	0.004	-0.40817497478759884	-0.4897842088858707	0.004	0.5948814264940062	0.08671816118788372	0.002	-0.38061224489795925	-0.4838879113180791	0.002	-0.2002183772311936	-0.5094020507005813	0.002	-0.22449935463703694	-0.474480237199698	0	-0.3341836734693878	0.46838142324793647	0	0.6070464847515783	0.06030045402393149	0
-0.4010462159115967	0.3316326530612243	0.014	0.5877551020408162	0.1793949861904291	0.014	-0.06869553310161126	-0.4843656913881848	0.014	0.579421708941536	0.16751706656866774	0.012	-0.41271198496298617	0.3791247497308912	0.012	-0.09273115909533856	-0.4974489795918368	0.012	-0.41377551020408165	-0.40764399130250056	0.01	0.5877551020408162	0.15454343388603378	0.01	-0.10867346938775518	-0.49609805576404187	0.01	0.5877551020408162	0.1405529428725298	0.008	-0.4150237475531578	0.4377551020408161	0.008	-0.12193877551020416	-0.48734608748398556	0.008	-0.4403061224489796	-0.5125471323572562	0.006	-0.14183673469387764	-0.4871360154146539	0.006	0.5951787945155875	0.1252293687497183	0.006	0.5744897959183672	-0.10664436614227579	0.004	-0.16836734693877559	0.495758699561602	0.004	-0.4071428571428572	-0.48798585478308354	0.004	0.5939549626662092	0.0866572822317497	0.002	-0.3780198399181002	-0.48014342538802246	0.002	-0.1980491883537635	-0.5040816326530613	0.002	-0.22241890599287184	-0.4652760488500147	0	-0.3305789102896579	0.464285714285714	0	0.6010204081632651	0.05924440670588666	0
-0.40051020408163274	0.3306228354281815	0.014	0.5815686680875428	0.1795278517610122	0.014	-0.06802300270790304	-0.48332912515688264	0.014	0.5744897959183672	0.16746810141417198	0.012	-0.40995340516354684	0.37423911944926086	0.012	-0.0887755102040817	-0.4908971683626312	0.012	-0.41262795561028986	-0.4057393913284858	0.01	0.5831123240655496	0.154540895494121	0.01	-0.10566070154914949	-0.49081632653061236	0.01	0.5823195952663468	0.14048286057246928	0.008	-0.41377551020408165	0.43562131060146886	0.008	-0.12084717612340229	-0.4852752728561897	0.008	-0.43965288592444307	-0.5113675222388223	0.006	-0.14034641763748607	-0.48418367346938784	0.006	0.5935507022246063	0.12518335528583074	0.006	0.5739789375074406	-0.10663330739051875	0.004	-0.16684865001304325	0.4923350234563443	0.004	-0.4048288029630929	-0.48418367346938784	0.004	0.5881936600195337	0.08622448979591818	0.002	-0.3762010479378134	-0.4775510204081634	0.002	-0.1971862985590291	-0.5017932932777057	0.002	-0.22232645650523614	-0.4642857142857144	0	-0.3291281987876043	0.4627085359062731	0	0.5952670898811451	0.05881454277191579	0
-0.3985119454305699	0.32699825865106263	0.014	0.5806514526872082	0.17955262894544452	0.014	-0.06434386952462731	-0.4775510204081634	0.014	0.569641102099073	0.1676002857725424	0.012	-0.4083460930503654	0.3714285714285712	0.012	-0.08874551368557757	-0.4908463230491165	0.012	-0.4094476615134178	-0.4002639880440302	0.01	0.5791145467529512	0.15455892263480364	0.01	-0.10437424652742218	-0.48848289632972086	0.01	0.5811224489795916	0.140474572425392	0.008	-0.412065137110822	0.4328328220728513	0.008	-0.11811987152555992	-0.4803647694847436	0.008	-0.4381507298002155	-0.5085588930655217	0.006	-0.13867218859150784	-0.48071556651053315	0.006	0.5877551020408162	0.1250416990221815	0.006	0.5678571428571427	-0.10627325197374617	0.004	-0.16609863676665942	0.49081632653061197	0.004	-0.40316566950876453	-0.48152820804225605	0.004	0.5877551020408162	0.08618893300105188	0.002	-0.3727216829798265	-0.4721762762038472	0.002	-0.1952948783302918	-0.4974489795918368	0.002	-0.22219720041390456	-0.4635170853003814	0	-0.32755102040816336	0.46076519915945613	0	0.5931980253243896	0.058504147773369104	0
-0.3939992350911574	0.3184890310095245	0.014	0.5744897959183672	0.17957044126738433	0.014	-0.06354120509314704	-0.4762547132742001	0.014	0.5660240536687874	0.16764941571896738	0.012	-0.4079068023358127	0.3706646262356157	0.012	-0.08872660073469538	-0.49081632653061236	0.012	-0.40809007140744924	-0.39795918367346955	0.01	0.5744897959183672	0.1544485769984793	0.01	-0.10204081632653068	-0.48455552808463076	0.01	0.5799445690316495	0.1404635942336563	0.008	-0.4110674142575127	0.4311224489795916	0.008	-0.11662824787593852	-0.4775510204081634	0.008	-0.4356980876077	-0.5040816326530613	0.006	-0.1370808843324461	-0.4775510204081634	0.006	0.5822546861254431	0.1248881710174137	0.006	0.5654259090273395	-0.10612244897959203	0.004	-0.16409726103161468	0.4865462406234511	0.004	-0.40083008631603784	-0.4775510204081634	0.004	0.5816864565460239	0.0856604822294859	0.002	-0.36748491021597013	-0.46442368572617426	0.002	-0.19489795918367359	-0.4964663850804725	0.002	-0.22142857142857153	-0.4585670981411291	0	-0.32468009974387224	0.45765306122448957	0	0.5877551020408162	0.057691145560597804	0
-0.3939329255800668	0.31836734693877533	0.014	0.568567199146137	0.1797916889420553	0.014	-0.06224489795918375	-0.474249806363688	0.014	0.5612244897959182	0.1676810186223234	0.012	-0.4071428571428572	0.3692817124918123	0.012	-0.0886493144311241	-0.4906901307576548	0.012	-0.4077368250264571	-0.39736521578986966	0.01	0.5698318094086288	0.15452568695964913	0.01	-0.10182570228354836	-0.48418367346938784	0.01	0.5744897959183672	0.14024972058521684	0.008	-0.4071428571428572	0.42450229981249216	0.008	-0.11616383235020251	-0.4766933105069405	0.008	-0.4349685968959812	-0.5027865051448352	0.006	-0.13418103902989603	-0.471941409949696	0.006	0.5811224489795916	0.12484953461691999	0.006	0.5614812764763748	-0.10586566229913541	0.004	-0.16264776455291652	0.4832706027940221	0.004	-0.40051020408163274	-0.4770213910598973	0.004	0.580437621448116	0.08553966226444244	0.002	-0.36738977190546934	-0.4642857142857144	0.002	-0.19334062753084674	-0.4923736581834392	0.002	-0.22047418832777166	-0.4519747912640653	0	-0.32283385353083094	0.4557375750405975	0	0.5837595735722325	0.057056752958379406	0
-0.3939142884876096	0.31833060947157393	0.014	0.5671103168900126	0.17982845862019123	0.014	-0.05833805774747739	-0.4681925544974208	0.014	0.5564828482857256	0.16770733808164393	0.012	-0.40456406888982027	0.3647959183673467	0.012	-0.08377623518588646	-0.4825502954263586	0.012	-0.4071428571428572	-0.39632197242320266	0.01	0.5658781899847347	0.1545299732805711	0.01	-0.09952312465123497	-0.4800687120834591	0.01	0.5688494783716149	0.14027804980018627	0.008	-0.40713806102655403	0.42449459203467027	0.008	-0.11530612244897967	-0.47517030428145207	0.008	-0.43367346938775514	-0.5003568992935166	0.006	-0.13195484812417965	-0.4676691338384654	0.006	0.579906078286653	0.1248040374703264	0.006	0.5612244897959182	-0.10584346035999283	0.004	-0.1617346938775511	0.4813566752161103	0.004	-0.3981249939601773	-0.4733035774683943	0.004	0.5744897959183672	0.08477661480455652	0.002	-0.36737197915284653	-0.46426067390837816	0.002	-0.19265845131930517	-0.49081632653061236	0.002	-0.2203445637831676	-0.45102040816326544	0	-0.3209183673469389	0.4534720611728462	0	0.5773977147945456	0.055969143365974104	0
-0.3938775510204082	0.31825928257245295	0.014	0.5612244897959182	0.17993717127051234	0.014	-0.05577113311456961	-0.4642857142857144	0.014	0.5545918367346937	0.16773052782944317	0.012	-0.4030796767648287	0.36222644568415074	0.012	-0.08214285714285721	-0.4799426263909734	0.012	-0.4041741430346253	-0.3913265306122451	0.01	0.5612244897959182	0.1545012569741744	0.01	-0.09800555477349648	-0.4775510204081634	0.01	0.5668893202169897	0.14025353692586712	0.008	-0.40713522560680543	0.4244897959183671	0.008	-0.11298502425386141	-0.4709183673469389	0.008	-0.43204331408532476	-0.4974489795918368	0.006	-0.13026390419569658	-0.4642857142857144	0.006	0.5744897959183672	0.12449829296688852	0.006	0.56092890009061	-0.1058268592742838	0.004	-0.16000142799564432	0.477551020408163	0.004	-0.39669216704992766	-0.4709183673469389	0.004	0.5695842984307065	0.08449733422235446	0.002	-0.3673469387755103	-0.4642225823179861	0.002	-0.19111704741132385	-0.4870354147582626	0.002	-0.22007082830372146	-0.4496626650384154	0	-0.3185442790708411	0.45102040816326505	0	0.5744897959183672	0.05534258231603695	0
-0.3892901124352452	0.30968947940148933	0.014	0.5555480039498675	0.18003779986823484	0.014	-0.05307391147042582	-0.46019139465202336	0.014	0.5526552100664311	0.16775295319887462	0.012	-0.4008263523425427	0.35816326530612225	0.012	-0.08067917118923272	-0.4775510204081634	0.012	-0.402800587976534	-0.3890361467173438	0.01	0.5565065760393585	0.1544657597128279	0.01	-0.09540816326530618	-0.4730995994869487	0.01	0.5612244897959182	0.14013995213115812	0.008	-0.40712375470860246	0.42447069348411237	0.008	-0.11149958389119378	-0.4680922528435003	0.008	-0.43021485103141527	-0.4942749448869522	0.006	-0.12971694117914923	-0.4631402016779938	0.006	0.5694177123654077	0.12445983865500013	0.006	0.5552749412601928	-0.1054393444540929	0.004	-0.15852668372168036	0.4741263775028092	0.004	-0.3938775510204082	-0.46636011583477244	0.004	0.5657098373158553	0.08407718425463076	0.002	-0.36269249211534405	-0.4576530612244899	0.002	-0.18956961170325132	-0.4828793678885856	0.002	-0.2194802901762599	-0.43970338329312814	0	-0.3164027200141271	0.4489034024348523	0	0.5724390783833448	0.055111942024818124	0
-0.3867983745027872	0.30510204081632636	0.014	0.5535880113471252	0.18008545804062956	0.014	-0.04897959183673477	-0.4540918440272767	0.014	0.5479591836734692	0.1676851550294421	0.012	-0.40051020408163274	0.35759564302724806	0.012	-0.07875316381265936	-0.47430806067713677	0.012	-0.40051020408163274	-0.38504341956140237	0.01	0.5526824256562559	0.1544604314866009	0.01	-0.09461747597147134	-0.4717090546407738	0.01	0.5553175359664541	0.14001141351747448	0.008	-0.4021144484172763	0.41625289852149905	0.008	-0.10932206824817242	-0.4642857142857144	0.008	-0.4283310308449095	-0.49081632653061236	0.006	-0.12857142857142864	-0.4609696835592825	0.006	0.5661589009060555	0.12432216621217787	0.006	0.5545918367346937	-0.10537789265779011	0.004	-0.15697598619436165	0.4709183673469385	0.004	-0.3930550177401812	-0.46510824756594144	0.004	0.5612244897959182	0.08360722938950209	0.002	-0.3618579402250563	-0.45650940671371937	0.002	-0.18760660391020537	-0.4775510204081634	0.002	-0.21938114099738448	-0.43775510204081647	0	-0.3142857142857144	0.4465021125075221	0	0.5616210121918138	0.05306122448979573	0
-0.38472622875918566	0.30098805695509995	0.014	0.5479591836734692	0.18008504581606413	0.014	-0.04774670723559953	-0.4522532927644007	0.014	0.543305623282229	0.16779541920059626	0.012	-0.39828373275801876	0.3537570835685117	0.012	-0.07659508429006058	-0.4709183673469389	0.012	-0.4003007366888894	-0.3846938775510206	0.01	0.5479591836734692	0.15431841414776426	0.01	-0.09227506701618812	-0.46778527109782087	0.01	0.5545918367346937	0.14000035813485723	0.008	-0.40051020408163274	0.4135199089070614	0.008	-0.10867346938775518	-0.4631093625276876	0.008	-0.4270408163265307	-0.4885098738389011	0.006	-0.1268844898504412	-0.4576530612244899	0.006	0.5612244897959182	0.12413816510815177	0.006	0.5491022139139858	-0.10497941873907533	0.004	-0.15510204081632661	0.4668268126830235	0.004	-0.3925497455072204	-0.4642857142857144	0.004	0.5576036157296961	0.08321271080091583	0.002	-0.36071428571428577	-0.45481161795315717	0.002	-0.18590112492999408	-0.4732825485393939	0.002	-0.21907576138196613	-0.43540229199421104	0	-0.312132595836515	0.44438775510204054	0	0.561294128107292	0.05299158617842203	0
-0.38061224489795925	0.2929385870915039	0.014	0.542521707849982	0.1802768098907983	0.014	-0.04690256138222729	-0.45102040816326544	0.014	0.5393026484074235	0.16784020873543334	0.012	-0.3970449924726461	0.3515306122448978	0.012	-0.07551020408163273	-0.469163532264662	0.012	-0.39788104035507377	-0.38069038821635504	0.01	0.5431486025747229	0.15437309237064115	0.01	-0.09023994920528833	-0.4642857142857144	0.01	0.5538888315323637	0.13998871948804406	0.008	-0.3990973802491806	0.41122448979591814	0.008	-0.10677178414477315	-0.45955474646747196	0.008	-0.425437163123046	-0.4857873266728725	0.006	-0.1252654865766039	-0.45432635015809014	0.006	0.5566546675974349	0.12395757730052395	0.006	0.5479591836734692	-0.10484741013871193	0.004	-0.15432810859644963	0.465059646505591	0.004	-0.39027828193247455	-0.46068644519778074	0.004	0.5507703223080597	0.08240297536928418	0.002	-0.35795486094549217	-0.45102040816326544	0.002	-0.18279537014736585	-0.4654484313718557	0.002	-0.21955489413620832	-0.4263634732107307	0	-0.30982378255414283	0.44221703377238764	0	0.5612244897959182	0.052969753817842996	0
-0.3802295313381728	0.29221944825366386	0.014	0.5400718677964508	0.18033629546885505	0.014	-0.04238697941776499	-0.4444277957442957	0.014	0.5346938775510203	0.16785863526469083	0.012	-0.3938775510204082	0.3458587041575278	0.012	-0.07367244253983701	-0.4661234758275101	0.012	-0.396362382801525	-0.37806122448979607	0.01	0.5395149248456138	0.15436262617479407	0.01	-0.0897128715430656	-0.4633483529467305	0.01	0.5479591836734692	0.13970816478134335	0.008	-0.39709246806557563	0.4080095727507508	0.008	-0.10566539235484292	-0.4576530612244899	0.008	-0.421221728335447	-0.47836458547830424	0.006	-0.12348967587300118	-0.45102040816326544	0.006	0.5523231912605181	0.12375176268908955	0.006	0.5466140542415034	-0.10477731954762622	0.004	-0.1539483905398471	0.464285714285714	0.004	-0.38790383265810013	-0.4569941265255735	0.004	0.5479591836734692	0.08198705908756534	0.002	-0.3562957650858037	-0.44880627573052306	0.002	-0.1823781366316152	-0.4642857142857144	0.002	-0.21966861875355562	-0.4244897959183675	0	-0.3076530612244899	0.43985805740727896	0	0.5611130154477771	0.052949750141654636	0
-0.3800342781055673	0.2918367346938774	0.014	0.5346938775510203	0.18042935143103153	0.014	-0.04235483754063452	-0.44437985633691673	0.014	0.5301214605170622	0.1678765625578785	0.012	-0.39352411512411983	0.34525139507996166	0.012	-0.07248190832420852	-0.4642857142857144	0.012	-0.3938775510204082	-0.3737935319937654	0.01	0.5346938775510203	0.1543129378583984	0.01	-0.0887755102040817	-0.4618063628941735	0.01	0.5417367102225578	0.13969589389602713	0.008	-0.3950644110698083	0.4045918367346937	0.008	-0.10204081632653068	-0.4511958084252619	0.008	-0.42075012458102934	-0.4775510204081634	0.006	-0.12193877551020416	-0.44800718110093163	0.006	0.5479591836734692	0.1234605989195769	0.006	0.5367931796992426	-0.10402314683136979	0.004	-0.15294245032314358	0.462126123792531	0.004	-0.38393463500044683	-0.45102040816326544	0.004	0.545730704970843	0.08182031543731998	0.002	-0.3540816326530613	-0.4455977508434096	0.002	-0.1821941311721399	-0.4637242361747991	0.002	-0.21960205829928872	-0.4226632827890847	0	-0.30539633998576143	0.4377551020408161	0	0.5505234111358426	0.05049699702742238	0
-0.3794378437045335	0.2906623335004516	0.014	0.5294995923539426	0.18052000051720787	0.014	-0.04234693877551028	-0.4443685955327446	0.014	0.5280612244897958	0.16789982191216105	0.012	-0.3933269763160706	0.3448979591836733	0.012	-0.06887755102040824	-0.4585594629421834	0.012	-0.3929826498417067	-0.3723234726072731	0.01	0.529770802107375	0.1542605980257424	0.01	-0.08631569956463626	-0.4576530612244899	0.01	0.5409310234098261	0.13968122148813275	0.008	-0.3938775510204082	0.4026167115799107	0.008	-0.10197893018327527	-0.45108229430652086	0.008	-0.42062277638157053	-0.477336407291899	0.006	-0.12073769302614701	-0.44558883758609813	0.006	0.5439529642056523	0.12339397456985757	0.006	0.5346938775510203	-0.1038435463220917	0.004	-0.150215186514418	0.45590726246517366	0.004	-0.38266421997495464	-0.44896843308627005	0.004	0.5356422731211593	0.0805402323048327	0.002	-0.35317698085679705	-0.444387755102041	0.002	-0.18163265306122459	-0.4622911812261715	0.002	-0.22041950919648684	-0.41785714285714304	0	-0.303083820957798	0.4356916892462835	0	0.5479591836734692	0.049642964537265494	0
-0.3757340944066572	0.28344957906273044	0.014	0.5265485959522395	0.18059426119061736	0.014	-0.03779389240591475	-0.43775510204081647	0.014	0.5259533560744755	0.16792419494593236	0.012	-0.39262761295496446	0.3436480211182295	0.012	-0.06853205654454878	-0.45799855570034936	0.012	-0.392462490294744	-0.3714285714285716	0.01	0.5263630451583409	0.15424919973961793	0.01	-0.08479542051697202	-0.4550004978503751	0.01	0.5346938775510203	0.13951967327595885	0.008	-0.39207615948244157	0.3997605752114358	0.008	-0.10194226723296838	-0.45102040816326544	0.008	-0.42040816326530617	-0.4769547396816624	0.006	-0.11802346216411096	-0.4404724417559478	0.006	0.5384142112609759	0.12310808881199628	0.006	0.5321972714785771	-0.1036258429071489	0.004	-0.14846938775510213	0.45224027462076105	0.004	-0.38061224489795925	-0.44569891439118625	0.004	0.5346938775510203	0.0804246240734748	0.002	-0.3506863250456011	-0.44115040964827673	0.002	-0.17992877544801528	-0.4576530612244899	0.002	-0.22142857142857153	-0.4136125005683656	0	-0.3010204081632654	0.433546046198766	0	0.5437004710022494	0.0488025118185759	0
-0.3739795918367348	0.2798848893291462	0.014	0.5214285714285714	0.18059722004100437	0.014	-0.03695928721422642	-0.43651010054087586	0.014	0.5214285714285714	0.16785571320215334	0.012	-0.3887354572359109	0.33677474684572156	0.012	-0.06727785015125629	-0.45605336035533794	0.012	-0.3904630940912283	-0.36801411449939175	0.01	0.5214285714285714	0.15409011798134423	0.01	-0.08233078263058152	-0.45102040816326544	0.01	0.5281210079113589	0.13934549770727722	0.008	-0.39099621355667286	0.39795918367346916	0.008	-0.10181049702702004	-0.4507900888637548	0.008	-0.41683793963278615	-0.4709183673469389	0.006	-0.11664110577011101	-0.43775510204081647	0.006	0.5346938775510203	0.12293887799505457	0.006	0.5245451998913434	-0.10300582051681995	0.004	-0.14791477490486926	0.45102040816326505	0.004	-0.379736684140788	-0.444387755102041	0.004	0.5339530948461363	0.08033261943957769	0.002	-0.34828674863400394	-0.43775510204081647	0.002	-0.17868572688400336	-0.45396733434048664	0.002	-0.221970896916303	-0.41176681528365	0	-0.298272713676336	0.4311224489795916	0	0.5398947169715553	0.047860385069260665	0
-0.373308192648101	0.2785714285714284	0.014	0.5164932090737715	0.18077892335948564	0.014	-0.03571428571428579	-0.43477418999773776	0.014	0.5169428119164573	0.1679632200797225	0.012	-0.3872448979591837	0.33403651358212777	0.012	-0.06409927711729164	-0.45102040816326544	0.012	-0.38806671725026304	-0.3639740990762678	0.01	0.5163866777645912	0.15414177980540741	0.01	-0.08214285714285721	-0.45070705476860473	0.01	0.5280612244897958	0.13934434074416432	0.008	-0.3872448979591837	0.39177672805939223	0.008	-0.0972448740655176	-0.44255104430182957	0.008	-0.4156834460405585	-0.46901043151046207	0.006	-0.11620421580456701	-0.43685700868522914	0.006	0.5313003284134403	0.12278130423962055	0.006	0.5214285714285714	-0.10261414934070696	0.004	-0.146086860382933	0.4467702824742097	0.004	-0.37739984273814225	-0.44096750420063346	0.004	0.5283604000537232	0.0795918367346937	0.002	-0.34744897959183685	-0.4366026112555079	0.002	-0.17750466018464095	-0.45102040816326544	0.002	-0.22225032078822038	-0.4112244897959185	0	-0.2961665580367324	0.42934364604490016	0	0.5346938775510203	0.046041591368112644	0
-0.37130073300000954	0.2746176343469292	0.014	0.5130045987450519	0.18087295227535596	0.014	-0.033141900564383736	-0.43112244897959195	0.014	0.5125941364048868	0.16801810849307203	0.012	-0.3858822826973863	0.3316326530612243	0.012	-0.0633944728702721	-0.4498708332521771	0.012	-0.3872448979591837	-0.3625325794139479	0.01	0.5132140125282582	0.15413292624725172	0.01	-0.07981098714253283	-0.44671962510236535	0.01	0.5280037223544605	0.13934321642104933	0.008	-0.3870696282527938	0.3915018003186346	0.008	-0.09540816326530618	-0.43942652485745737	0.008	-0.41377551020408165	-0.46567973577257427	0.006	-0.11530612244897967	-0.43519372573350507	0.006	0.5244486469372133	0.12240783061068258	0.006	0.5176935475780146	-0.10238742512903524	0.004	-0.14492977078596064	0.44438775510204054	0.004	-0.3753455617064468	-0.43775510204081647	0.004	0.5280612244897958	0.07954878989720855	0.002	-0.34503065126776433	-0.43354077730366447	0.002	-0.17508305435890428	-0.44447080946094514	0.002	-0.22352647501954778	-0.40912658620494224	0	-0.29438775510204096	0.4275765191081685	0	0.5295420579513237	0.04494773796704328	0
-0.3699921621907035	0.27193877551020396	0.014	0.5081632653061223	0.1809685897397098	0.014	-0.03148951253629427	-0.428714569096359	0.014	0.5081632653061223	0.16804126923643423	0.012	-0.38397446525736884	0.3282704327018147	0.012	-0.06224489795918375	-0.44812630087887345	0.012	-0.38464292350080886	-0.35816326530612264	0.01	0.5081632653061223	0.15408041238458042	0.01	-0.07833845757107909	-0.444387755102041	0.01	0.5214285714285714	0.13900713535395234	0.008	-0.38651915350317273	0.39060078615623367	0.008	-0.09445429717581447	-0.43775510204081647	0.008	-0.4129345334677557	-0.4642857142857144	0.006	-0.11318658575636105	-0.43112244897959195	0.006	0.5214285714285714	0.12218933726936217	0.006	0.5123465370619164	-0.10193917722379803	0.004	-0.1419086852731955	0.43782705262013394	0.004	-0.3739795918367348	-0.43566632295014246	0.004	0.5223111355300051	0.07870927263325991	0.002	-0.34328084198859277	-0.43112244897959195	0.002	-0.1750420375674825	-0.4443457175345586	0.002	-0.2267545799596579	-0.4032851922045559	0	-0.290679604983318	0.4244897959183671	0	0.5251991475202763	0.043566494459051724	0
-0.3673469387755103	0.26648236127098096	0.014	0.5035141444451869	0.18106516485335014	0.014	-0.029081632653061296	-0.42543391849879375	0.014	0.5037822432872004	0.16806795757291468	0.012	-0.38219434250897205	0.32499999999999984	0.012	-0.05983436486741047	-0.444387755102041	0.012	-0.38313357219017397	-0.3556419380139079	0.01	0.5030100553639251	0.1540304635271903	0.01	-0.07551020408163273	-0.43976676065604875	0.01	0.5151037466439423	0.13897788600911856	0.008	-0.38285853910636797	0.3846938775510202	0.008	-0.09243819384210665	-0.4340924184027915	0.008	-0.41072490560396674	-0.4607036658246048	0.006	-0.11168493346579593	-0.4281109849015512	0.006	0.5186846009490964	0.12213172558151555	0.006	0.5081632653061223	-0.10155193777736325	0.004	-0.141877113441288	0.4377551020408161	0.004	-0.37211325374200444	-0.4329887870743223	0.004	0.5214285714285714	0.07852678420704925	0.002	-0.34081632653061233	-0.4278095505146472	0.002	-0.17287734898163634	-0.43775510204081647	0.002	-0.23373463441073053	-0.39891842681375955	0	-0.2890521276598116	0.42319277029937197	0	0.5214285714285714	0.04238047474517138	0
-0.3669528887118094	0.2657001725126803	0.014	0.49942576459861965	0.1811864802993392	0.014	-0.028400538958700997	-0.4244897959183675	0.014	0.5015306122448978	0.16809988502003315	0.012	-0.38061224489795925	0.3220944689458123	0.012	-0.05820833799430222	-0.441791662005698	0.012	-0.3807810941486429	-0.3515306122448981	0.01	0.5000546755324355	0.15402695712062528	0.01	-0.07475793809094655	-0.43850736803150264	0.01	0.5144648369046544	0.13895463282302165	0.008	-0.38199395068157815	0.3833121717674013	0.008	-0.0906546635391502	-0.43112244897959195	0.008	-0.4089453425762388	-0.4576530612244899	0.006	-0.10978323322630495	-0.4244897959183675	0.006	0.5104443756758007	0.12166886547171901	0.006	0.5031259713000248	-0.10108515497349446	0.004	-0.14186530219480636	0.43772653453988736	0.004	-0.3708976918863942	-0.43112244897959195	0.004	0.5202207044475021	0.07838396975362445	0.002	-0.33932990303200083	-0.425976219416979	0.002	-0.17167293089984972	-0.4344495180797423	0.002	-0.23469387755102053	-0.3983250174591761	0	-0.28775510204081645	0.4219639770993793	0	0.5194679614269072	0.04175652836901088	0
-0.36676205531089895	0.26530612244897944	0.014	0.49489795918367335	0.1812088273220921	0.014	-0.02594356418331477	-0.42099521132688955	0.014	0.49921133944552426	0.16813559932998565	0.012	-0.379263026209035	0.31971656562769957	0.012	-0.055612244897959254	-0.43793353158618437	0.012	-0.38061224489795925	-0.3512368887185275	0.01	0.49489795918367335	0.15387114058841989	0.01	-0.0742730106110255	-0.43775510204081647	0.01	0.5081632653061223	0.13877351507234284	0.008	-0.38061224489795925	0.38099222465114585	0.008	-0.0887755102040817	-0.42788145920908155	0.008	-0.4071428571428572	-0.4546296366456088	0.006	-0.10707385677295193	-0.4194567554719463	0.006	0.5081632653061223	0.12155758873351527	0.006	0.5001856421960681	-0.10083476596719725	0.004	-0.14183673469387764	0.43766604438382734	0.004	-0.3673469387755103	-0.4257887587256556	0.004	0.5107888030141912	0.07696629902662488	0.002	-0.3382291270370013	-0.4244897959183675	0.002	-0.17038467564708054	-0.43112244897959195	0.002	-0.23495863783828935	-0.3982239439607384	0	-0.2825085088844032	0.4178571428571426	0	0.5135322229169084	0.03979591836734675	0
-0.3662217032546233	0.26418088692809244	0.014	0.49057444140717166	0.1813907679377838	0.014	-0.02358451869584783	-0.41785714285714304	0.014	0.49489795918367335	0.16808423667567268	0.012	-0.3785292967061182	0.31836734693877533	0.012	-0.055494673777280804	-0.43775510204081647	0.012	-0.37823278428353446	-0.34727741979809845	0.01	0.4896553668449165	0.15394108113063065	0.01	-0.0722089512467676	-0.4344538492059513	0.01	0.5022105784481555	0.1386057480824564	0.008	-0.3787803019315436	0.37806122448979573	0.008	-0.08755319214090664	-0.4257121139815426	0.008	-0.405749690992112	-0.45241357431401064	0.006	-0.10318320521484735	-0.41236687868423516	0.006	0.5060936387930856	0.12145738161507744	0.006	0.49489795918367335	-0.10014784105327272	0.004	-0.13889003729405777	0.4311224489795916	0.004	-0.3668072099976798	-0.425029524696198	0.004	0.5081632653061223	0.07640866451597178	0.002	-0.3341836734693878	-0.41917444045265745	0.002	-0.16836734693877559	-0.4254515207588063	0.002	-0.24728142529293926	-0.3986369420539998	0	-0.28171613320302125	0.4172634586337133	0	0.5096669056967722	0.03829227797669693	0
-0.3626217826795094	0.2567659724225313	0.014	0.48579677985805203	0.18155015891745793	0.014	-0.022448979591836806	-0.4163078588341421	0.014	0.49065282343302163	0.16820384384118484	0.012	-0.37604779254065274	0.31380289458146876	0.012	-0.05295109056040103	-0.4337836033171502	0.012	-0.37678261960308573	-0.34489795918367366	0.01	0.4868711045572004	0.1539452219734116	0.01	-0.06968435117731374	-0.43031564882268647	0.01	0.5007997467435487	0.1385548487843649	0.008	-0.37692346033907265	0.3751173559874579	0.008	-0.08682984110085658	-0.4244897959183675	0.008	-0.40486197031908994	-0.45102040816326544	0.006	-0.10258135191157275	-0.4112244897959185	0.006	0.49642048358123286	0.12091027949960013	0.006	0.4885194733172829	-0.09974396311320155	0.004	-0.13778981627236755	0.4285367143398772	0.004	-0.36644933435150595	-0.4244897959183675	0.004	0.504534679659874	0.07596325108844534	0.002	-0.3335853438747462	-0.41845547245178466	0.002	-0.16812685632216784	-0.42473028653497524	0.002	-0.24795918367346953	-0.3986721405336233	0	-0.27689713102794733	0.413631824905498	0	0.5081632653061223	0.03768730167141116	0
-0.36071428571428577	0.25265434849384844	0.014	0.4816326530612244	0.1816581705205938	0.014	-0.02031948893924688	-0.41335398044850846	0.014	0.4857903195033284	0.16829131314973256	0.012	-0.3745798449065379	0.3111344408077477	0.012	-0.05112084304944434	-0.43112244897959195	0.012	-0.37336992300108257	-0.3388749749581014	0.01	0.4816326530612244	0.15391223415311442	0.01	-0.06605059628930703	-0.4244897959183675	0.01	0.49489795918367335	0.13825740996446356	0.008	-0.3747113011819242	0.3714285714285712	0.008	-0.08392209006309544	-0.4196363757773813	0.008	-0.40149875222102344	-0.4453763032414317	0.006	-0.1024001018970788	-0.41086520422537043	0.006	0.49489795918367335	0.12079901934175173	0.006	0.48805095709078694	-0.09970414495002951	0.004	-0.13596735552555253	0.4244897959183671	0.004	-0.36456436669140685	-0.42170722383426407	0.004	0.49932790557137785	0.0751618903469892	0.002	-0.3294371729444757	-0.4131106423322309	0.002	-0.16804102401927862	-0.4244897959183675	0.002	-0.24888484459567098	-0.398884844595671	0	-0.2744897959183675	0.4119485330192755	0	0.5046208069088403	0.03625345997006466	0
-0.36041868883823514	0.25204081632653047	0.014	0.4776864569103782	0.1817680895634394	0.014	-0.018678505844902323	-0.4112244897959185	0.014	0.4816326530612244	0.1683345197216613	0.012	-0.3739795918367348	0.30999631495309965	0.012	-0.04897959183673477	-0.42792114180566754	0.012	-0.3717089627726118	-0.3359946770583262	0.01	0.47633701100057296	0.15388803140873614	0.01	-0.0645816487373204	-0.42215304514023083	0.01	0.4893088960746686	0.1382421243334944	0.008	-0.3739795918367348	0.3702188456963256	0.008	-0.08262213584822414	-0.41737786415177613	0.008	-0.4007443493292711	-0.4441536098544026	0.006	-0.10204081632653068	-0.4102257849391912	0.006	0.49351495115051913	0.12077076313519487	0.006	0.48576347379384516	-0.09948979591836754	0.004	-0.13359800847086906	0.41946321601892667	0.004	-0.36142552817340173	-0.41714590039802707	0.004	0.49489795918367335	0.07420514866648095	0.002	-0.3279527293369894	-0.4112244897959185	0.002	-0.16783283328399176	-0.4239552822635837	0.002	-0.2569782146195098	-0.4022054588498782	0	-0.27402702467612816	0.41168726103815745	0	0.5002071915240972	0.0344866860269229	0
-0.35837334858329756	0.24774910039629422	0.014	0.4721009794222335	0.18198065323082746	0.014	-0.015816326530612317	-0.4074163618945595	0.014	0.4775678325662031	0.16838415909681528	0.012	-0.3712918806025925	0.30510204081632636	0.012	-0.047620957283213146	-0.42584843047188914	0.012	-0.3691607377797438	-0.3316326530612247	0.01	0.4736488980322275	0.15390212237593545	0.01	-0.06224489795918375	-0.41860779236713525	0.01	0.48714693001993237	0.13816733818319757	0.008	-0.3718726423769323	0.3669028678271492	0.008	-0.08214285714285721	-0.41659541687220847	0.008	-0.40051020408163274	-0.44375912963916364	0.006	-0.09898773441625414	-0.404591836734694	0.006	0.48239663830702995	0.12015174034784616	0.006	0.4816326530612244	-0.09907634785439905	0.004	-0.13064512875411577	0.41329818997860523	0.004	-0.36071428571428577	-0.41605966794028787	0.004	0.48874010591112776	0.0734339834621481	0.002	-0.32777350838667424	-0.41100200181740765	0.002	-0.16483134589500406	-0.4147604908396901	0.002	-0.2612244897959185	-0.4040512527677029	0	-0.27315954338822074	0.41122448979591814	0	0.49489795918367335	0.0315465220377659	0
-0.3544723995926336	0.23916627714365382	0.014	0.4683673469387754	0.18203005582113183	0.014	-0.01461529428351556	-0.4057928689817908	0.014	0.47499999999999987	0.16843835332431165	0.012	-0.36989562920725383	0.3025533503845828	0.012	-0.04666501440230058	-0.4244897959183675	0.012	-0.36849109449019424	-0.33048849734654073	0.01	0.4683673469387754	0.1537760609688758	0.01	-0.061761735846555414	-0.41785714285714304	0.01	0.4816326530612244	0.13802597998280688	0.008	-0.370601240907205	0.3647959183673467	0.008	-0.07894740135826357	-0.4112244897959185	0.008	-0.3967567906237577	-0.43775510204081647	0.006	-0.09776357030049752	-0.4022364296995027	0.006	0.4816326530612244	0.12011586911176682	0.006	0.4759712421775978	-0.09851855374076963	0.004	-0.12971199708440415	0.41122448979591814	0.004	-0.3573408409756564	-0.4112244897959185	0.004	0.48791833353696806	0.07330615625895004	0.002	-0.32755102040816336	-0.41070080129367365	0.002	-0.1634954292022818	-0.4112244897959185	0.002	-0.26576347513325643	-0.4066855044585806	0	-0.26576347513325416	0.40668550445858254	0	0.4911942797586557	0.03023429166991544	0
-0.35428895316795844	0.2387755102040815	0.014	0.4648629489958989	0.18220988777140903	0.014	-0.013665813318469187	-0.404591836734694	0.014	0.47231544833684524	0.1685008781937667	0.012	-0.36774959664556334	0.2984693877551019	0.012	-0.04234693877551028	-0.4181826180364502	0.012	-0.3673469387755103	-0.3284433049958619	0.01	0.46306969403384407	0.15388602056445622	0.01	-0.05939848106501447	-0.41407090669008784	0.01	0.4763852291002197	0.13790048518549428	0.008	-0.3673469387755103	0.35944592820226035	0.008	-0.07769348873064992	-0.40904120514690134	0.008	-0.39563673836910124	-0.43599591469212345	0.006	-0.09540816326530618	-0.3981592753632095	0.006	0.4809360955617677	0.12008431260149731	0.006	0.47499999999999987	-0.09841344501205081	0.004	-0.1293719290982398	0.41042398926910695	0.004	-0.3559870536973706	-0.4093190687516092	0.004	0.4816326530612244	0.07193888789827735	0.002	-0.3226384260780402	-0.404591836734694	0.002	-0.1617346938775511	-0.4061322230502524	0.002	-0.2731595433882165	-0.4112244897959185	0	-0.2624179407452624	0.4045918367346937	0	0.4840255633341136	0.026530612244897767	0
-0.3542269384902678	0.238630204366875	0.014	0.45831987570907945	0.1824964508215325	0.014	-0.009183673469387825	-0.39878083447218016	0.014	0.4683673469387754	0.16848284124131754	0.012	-0.3673469387755103	0.29770071932077347	0.012	-0.04221619100697319	-0.41798789062568015	0.012	-0.36533347118597664	-0.3250000000000002	0.01	0.4603723804551806	0.15391333383053343	0.01	-0.05747644751153794	-0.4112244897959185	0.01	0.4735233115433503	0.13780902582906454	0.008	-0.3668465550520898	0.35866364902954273	0.008	-0.07551020408163273	-0.40556616238531484	0.008	-0.3938775510204082	-0.4330764970534028	0.006	-0.09529654467977929	-0.39795918367346955	0.006	0.46839229479137384	0.11941270295463907	0.006	0.4737955643228786	-0.09828536024124629	0.004	-0.12857142857142864	0.40878269808755313	0.004	-0.3540816326530613	-0.4064508490309676	0.004	0.4766469863956383	0.07131219727783078	0.002	-0.3218620323390487	-0.4036481717425842	0.002	-0.16135861381380304	-0.4049679167984421	0.002	-0.2740270246761264	-0.4116872610381596	0	-0.2612244897959185	0.40388558464063257	0	0.48258820400223523	0.02557506130388691	0
-0.3540816326530613	0.23829753020621358	0.014	0.45510204081632644	0.18261271015293656	0.014	-0.008828941299012315	-0.39831391584384507	0.014	0.4645409222975307	0.16862255495059184	0.012	-0.3652764353990936	0.29390723807029406	0.012	-0.0415937563412658	-0.41710396042289855	0.012	-0.3636277537045729	-0.32208653200971304	0.01	0.45510204081632644	0.15392450961322038	0.01	-0.055612244897959254	-0.40837946046966017	0.01	0.4683673469387754	0.13757662748761032	0.008	-0.3665429463022617	0.35816326530612225	0.008	-0.07491504122990779	-0.404591836734694	0.008	-0.3926358856330141	-0.43112244897959195	0.006	-0.09302157310683516	-0.39371312077071613	0.006	0.4683673469387754	0.11941160213504869	0.006	0.4683673469387754	-0.09759060876206946	0.004	-0.12662245825886312	0.4045918367346937	0.004	-0.35276348523494344	-0.404591836734694	0.004	0.4725896949181015	0.07054887859157082	0.002	-0.3209183673469389	-0.4023936334420434	0.002	-0.16091050247912836	-0.4037676453362713	0.002	-0.2744897959183675	-0.41194853301927825	0	-0.25697821461949794	0.40220545884988973	0	0.4816326530612244	0.024659689183089768	0
-0.3512914168569069	0.23214285714285698	0.014	0.45211667101791797	0.1827289159158771	0.014	-0.008545657412126309	-0.39795918367346955	0.014	0.4587695087068653	0.16878151170129774	0.012	-0.36419340950496687	0.2918367346938774	0.012	-0.03752288335988016	-0.4112244897959185	0.012	-0.36154849159687064	-0.3183673469387757	0.01	0.44986840647066717	0.15395003912372832	0.01	-0.05413355290427574	-0.4060705287283775	0.01	0.4634252982477484	0.13759510991551663	0.008	-0.36527860592684386	0.3560949324574558	0.008	-0.07267413998833253	-0.4007952477667697	0.008	-0.39051846404560747	-0.4278488828931682	0.006	-0.09160295840765903	-0.3913265306122451	0.006	0.46834445725637647	0.11941064478443954	0.006	0.4639008509098086	-0.09732363888610991	0.004	-0.12519061624841912	0.4013399959964787	0.004	-0.35053574096640644	-0.4015050753601244	0.004	0.4683673469387754	0.06963258630820351	0.002	-0.31727624198990273	-0.39795918367346955	0.002	-0.15900840431782773	-0.39795918367346955	0.002	-0.27689713102795455	-0.4136318249055056	0	-0.24888484459571875	0.3988848445957184	0	0.4766894120554364	0.02158737123910983	0
-0.35010461391091807	0.22948722282377573	0.014	0.4444339316857736	0.1831170887223894	0.014	-0.006091761205511833	-0.3948672714095936	0.014	0.45510204081632644	0.16885378355306965	0.012	-0.36076261087935446	0.28525240679772157	0.012	-0.03679519885774886	-0.41014357665245543	0.012	-0.36071428571428577	-0.3168760275737543	0.01	0.44702447571527565	0.15399593244798931	0.01	-0.05310975969653482	-0.404591836734694	0.01	0.45994625539637685	0.13749727580454002	0.008	-0.3617866196675624	0.35045827829162113	0.008	-0.07084498668474197	-0.39795918367346955	0.008	-0.3884645537993401	-0.4244897959183675	0.006	-0.0887755102040817	-0.38638069585949175	0.006	0.46789928633422156	0.11938775510204062	0.006	0.45906316284736687	-0.09681826488818347	0.004	-0.12348816589183337	0.39795918367346916	0.004	-0.34814735051790463	-0.39795918367346955	0.004	0.46542617038933864	0.06926770716168149	0.002	-0.3159110100631759	-0.39633388789600804	0.002	-0.15811604334997004	-0.39494518113982613	0.002	-0.28171613320302075	-0.4172634586337142	0	-0.24795918367346953	0.39867214053366135	0	0.47466851272239136	0.02022944646128181	0
-0.34839397985259746	0.2255102040816325	0.014	0.44183673469387746	0.18318364949845187	0.014	-0.0029802502200673023	-0.39089730080034113	0.014	0.45158587277554174	0.16893281155105186	0.012	-0.3607292457305375	0.28518912161640114	0.012	-0.03571428571428579	-0.4086517333964617	0.012	-0.3588164306542687	-0.3136325489375683	0.01	0.44183673469387746	0.15392859720912902	0.01	-0.04897959183673477	-0.39844839489041567	0.01	0.45510204081632644	0.13741128035591044	0.008	-0.35827927337007576	0.3448979591836733	0.008	-0.06887755102040824	-0.3948050918192194	0.008	-0.3872448979591837	-0.42252923992752356	0.006	-0.08817508527698012	-0.3852943024781222	0.006	0.46173469387755095	0.11905297748395156	0.006	0.45510204081632644	-0.09644268331134082	0.004	-0.12193877551020416	0.394718038912224	0.004	-0.34744897959183685	-0.3969400415949747	0.004	0.45635352430821824	0.06757801410413652	0.002	-0.3142857142857144	-0.394210712538223	0.002	-0.15676462636620545	-0.3913265306122451	0.002	-0.28250850888440243	-0.41785714285714304	0	-0.2472814252929027	0.398636942054036	0	0.4683673469387754	0.014156976677650283	0
-0.34744897959183685	0.22327906401007563	0.014	0.4394596521175918	0.18333720313799987	0.014	0.002026046622780008	-0.3846938775510206	0.014	0.4484693877551019	0.16903348230748608	0.012	-0.36071428571428577	0.2851594397072077	0.012	-0.03282953846002684	-0.404591836734694	0.012	-0.35775709887371904	-0.31173469387755126	0.01	0.4367480948711012	0.15409503364661126	0.01	-0.04878550811906759	-0.3981532673911367	0.01	0.450413461902002	0.13734164013881403	0.008	-0.3567301602965745	0.3422494315401601	0.008	-0.06756354167052776	-0.39264053996212556	0.008	-0.3853926899513118	-0.41970935086501493	0.006	-0.08780760324581248	-0.3846938775510206	0.006	0.4557461437999278	0.11874365211843926	0.006	0.4518173861751405	-0.09614179749832899	0.004	-0.12087567738028197	0.3923896287421668	0.004	-0.34507520956593823	-0.39370030063814365	0.004	0.45510204081632644	0.06730969498106956	0.002	-0.3118673469481754	-0.3913265306122451	0.002	-0.15510204081632661	-0.3864468475664347	0.002	-0.28775510204081645	-0.4219639770993757	0	-0.23495863783832194	0.3982239439607706	0	0.4678180119510515	0.013814641110172714	0
-0.3461043816031905	0.22022214900905432	0.014	0.43042193232647824	0.18386378195923578	0.014	0.0029408806200809353	-0.3835531255180404	0.014	0.4451341126566869	0.1691516016290271	0.012	-0.3572573157167529	0.2785714285714284	0.012	-0.031297719414574335	-0.402375749973181	0.012	-0.3540816326530613	-0.30514917526775553	0.01	0.4335863311844716	0.15416877085634448	0.01	-0.04864761108703825	-0.39795918367346955	0.01	0.4464336141846981	0.1372499407153103	0.008	-0.35436637628264633	0.33826530612244876	0.008	-0.06278525726677998	-0.3852342368586168	0.008	-0.3842440727648072	-0.41785714285714304	0.006	-0.08641836938158612	-0.382336736728525	0.006	0.45510204081632644	0.11870401183430436	0.006	0.4484693877551019	-0.09579996433279862	0.004	-0.11873810535797201	0.3881258604600125	0.004	-0.3434551341339297	-0.3913265306122451	0.004	0.4542245187975602	0.06720405263101095	0.002	-0.309922159938773	-0.389057431897962	0.002	-0.15468009424280552	-0.3851158241245417	0.002	-0.28905212765981403	-0.4231927702993699	0	-0.23469387755102053	0.39830639122340156	0	0.4672427614028294	0.013265306122448785	0
-0.3441724363951003	0.21560100782367148	0.014	0.4285714285714285	0.18395690650902022	0.014	0.0040816326530611555	-0.38217116687077424	0.014	0.44183673469387746	0.16917491878946006	0.012	-0.3561687941247732	0.2764842670997165	0.012	-0.029081632653061296	-0.39939542486973767	0.012	-0.354064249881522	-0.30511942358786603	0.01	0.4285714285714285	0.15424456019200897	0.01	-0.0479076254939788	-0.3968872173307136	0.01	0.44183673469387746	0.1370894506710192	0.008	-0.3540816326530613	0.3377875256638444	0.008	-0.062445552751061	-0.3846938775510206	0.008	-0.38061224489795925	-0.4120980048314468	0.006	-0.08331976858121055	-0.3768843130514427	0.006	0.454375688492824	0.11866140277853822	0.006	0.4443759000851873	-0.09539630824845287	0.004	-0.11711758326564965	0.3846938775510202	0.004	-0.34081632653061233	-0.3875242858649758	0.004	0.44940957844704327	0.06632653061224471	0.002	-0.3076530612244899	-0.3861428241384713	0.002	-0.15451369638279466	-0.3846938775510206	0.002	-0.2906796049833248	-0.4244897959183675	0	-0.23373463441062867	0.398918426813861	0	0.46541457296005223	0.010312532143725598	0
-0.342718452682986	0.2122448979591835	0.014	0.42690401161189817	0.1840468687547552	0.014	0.00895574112969074	-0.37630267990520117	0.014	0.43871596488426734	0.16932820978222643	0.012	-0.3540816326530613	0.27231130609869797	0.012	-0.02803351233129387	-0.39795918367346955	0.012	-0.35405457214982905	-0.30510204081632675	0.01	0.4237239058917658	0.1543361507897249	0.01	-0.043418299308668744	-0.3902551700790866	0.01	0.43733245105851654	0.13715734485985054	0.008	-0.35171092586942376	0.33400335984486185	0.008	-0.062369731139594924	-0.3845690443706094	0.008	-0.38026282483420076	-0.411573909859677	0.006	-0.08214285714285721	-0.374965911189279	0.006	0.4484693877551019	0.11836837143118199	0.006	0.44183673469387746	-0.09509227391398165	0.004	-0.11655807263184435	0.3834419273681555	0.004	-0.33960936004210607	-0.38590084403952685	0.004	0.44311062650256805	0.06505263880355411	0.002	-0.3064132887355336	-0.3846938775510206	0.002	-0.15417902281697943	-0.3837708595516734	0.002	-0.29438775510204096	-0.4275765191081599	0	-0.22675457995965564	0.4032851922045533	0	0.46288186059355785	0.005485486345217377	0
-0.3421857387506225	0.21087548573917334	0.014	0.4162598924543636	0.18476051570890145	0.014	0.013130014704984184	-0.3714285714285716	0.014	0.4313891536593746	0.1696312545038905	0.012	-0.35388752593261147	0.27193877551020396	0.012	-0.025714294275260063	-0.3946938689900463	0.012	-0.35402064350523677	-0.3050410516685022	0.01	0.4200368619450783	0.15445293397328874	0.01	-0.04234693877551028	-0.38875784388030954	0.01	0.4330036309806469	0.13708526363370802	0.008	-0.35030208260506535	0.3316326530612243	0.008	-0.06224489795918375	-0.38438161552050354	0.008	-0.38004317336122984	-0.4112244897959185	0.006	-0.08004693983925673	-0.3714285714285716	0.006	0.4431043328017575	0.1181201569941606	0.006	0.43970792095974687	-0.09498595659127364	0.004	-0.11530612244897967	0.3810105475108601	0.004	-0.33877525584211676	-0.3846938775510206	0.004	0.44183673469387746	0.06469808420541495	0.002	-0.30389738497361807	-0.3818169007406679	0.002	-0.15146253150377068	-0.3750680807411275	0.002	-0.29616655803673736	-0.42934364604489555	0	-0.2235264750194808	0.40912658620500886	0	0.4617170627522692	-1.960237527853792e-16	0
-0.34081632653061233	0.20740190788196472	0.014	0.4153061224489795	0.18480071780198368	0.014	0.015066446552316263	-0.36914807920537773	0.014	0.4285714285714285	0.16972503430319869	0.012	-0.35169201202525346	0.2676957430767873	0.012	-0.02314270503251126	-0.3913265306122451	0.012	-0.3492837918320911	-0.296634575514848	0.01	0.4153061224489795	0.15446547624894097	0.01	-0.039503158770263246	-0.3846938775510206	0.01	0.4285714285714285	0.1370643689682831	0.008	-0.34744897959183685	0.3268502436310953	0.008	-0.05815025098988385	-0.37806122448979607	0.008	-0.3790362490658605	-0.40964849396381975	0.006	-0.07840010286303288	-0.36853867264717144	0.006	0.44183673469387746	0.11800966901791479	0.006	0.4297624577734765	-0.09404817205919105	0.004	-0.11385843509618171	0.37806122448979573	0.004	-0.3341836734693878	-0.37815714393044036	0.004	0.4398931573547103	0.06438295327307754	0.002	-0.3010204081632654	-0.37818076019280905	0.002	-0.150289328491283	-0.3714285714285716	0.002	-0.2982727136763476	-0.43112244897959195	0	-0.22238382661612266	0.41122448979591814	0	0.462881860593578	-0.005485486345197639	0
-0.3383569959440202	0.20143892242332667	0.014	0.4144617768999288	0.18486994016523484	0.014	0.017346938775510135	-0.3665422697727919	0.014	0.4259446039957998	0.16982215501620787	0.012	-0.3504330425756727	0.26530612244897944	0.012	-0.022448979591836806	-0.3903935879220182	0.012	-0.34744897959183685	-0.2932178582966135	0.01	0.4108097387372875	0.15468728975769552	0.01	-0.037970469089879	-0.3824376941754274	0.01	0.4241628814627302	0.13706160833318787	0.008	-0.3467354383537313	0.3257135412381054	0.008	-0.057172663165572055	-0.3765008062221833	0.008	-0.37505771686825323	-0.40351371170317557	0.006	-0.07602818357592077	-0.36479591836734715	0.006	0.4404225507501688	0.11797357115833193	0.006	0.4285714285714285	-0.09394933132219511	0.004	-0.1122105423700467	0.37452415150750423	0.004	-0.33414244159956563	-0.37810245635961826	0.004	0.4320495165642467	0.0628484426194265	0.002	-0.3009160879666153	-0.37806122448979607	0.002	-0.14802018364452205	-0.36524512247792723	0.002	-0.3010204081632654	-0.4335460461987549	0	-0.22197089691627964	0.41176681528362624	0	0.46541457296014693	-0.010312532143820677	0
-0.33739448060606175	0.19897959183673453	0.014	0.40348094195277256	0.18571428571428555	0.014	0.021275214805490265	-0.3620915413361028	0.014	0.421938775510204	0.17001365551396344	0.012	-0.34730808122586193	0.25881436775372985	0.012	-0.02004324708666609	-0.3870996100561913	0.012	-0.34667336739621524	-0.2918367346938778	0.01	0.4063538157726793	0.1548706740232388	0.01	-0.03571428571428579	-0.37937220542393224	0.01	0.41967430591431043	0.13702124468982052	0.008	-0.3446280776165225	0.3221790980246855	0.008	-0.055612244897959254	-0.37422657374503004	0.008	-0.3739795918367348	-0.40177614526808386	0.006	-0.07551020408163273	-0.3639471785988572	0.006	0.4304014574041956	0.11755772626927354	0.006	0.4275584142249877	-0.09387015720358384	0.004	-0.11066583573379332	0.3714285714285712	0.004	-0.33411360904291776	-0.37806122448979607	0.004	0.4285714285714285	0.062137615662896606	0.002	-0.297838860771844	-0.374610118819993	0.002	-0.147473949734908	-0.363800480347153	0.002	-0.30308382095780373	-0.43569168924627816	0	-0.22142857142857153	0.41361250056826065	0	0.46724276140287196	-0.013265306122449177	0
-0.3352676112346909	0.19343087654081312	0.014	0.40204081632653055	0.18582044507743858	0.014	0.024854807488584936	-0.35816326530612264	0.014	0.41751209873226475	0.17024300330855133	0.012	-0.34703981191345123	0.2582643017093693	0.012	-0.018154918290532424	-0.3846938775510206	0.012	-0.3445712137101995	-0.28808184751429067	0.01	0.40204081632653055	0.1550116262079669	0.01	-0.03476986242291599	-0.37806122448979607	0.01	0.4153061224489795	0.13693545696986778	0.008	-0.3423237052253517	0.31836734693877533	0.008	-0.05374302428998795	-0.3714285714285716	0.008	-0.3714794320303525	-0.39795918367346955	0.006	-0.07336365443585532	-0.36030981495190006	0.006	0.4285714285714285	0.11746609179935023	0.006	0.421938775510204	-0.09336701773574779	0.004	-0.10771549813408636	0.3657538896210155	0.004	-0.33394170660555617	-0.3778192576259644	0.004	0.423348997886398	0.061104099927214245	0.002	-0.29528250420044244	-0.3714285714285716	0.002	-0.1458065567581146	-0.35816326530612264	0.002	-0.30506062838854336	-0.43775510204081647	0	-0.22041950919646155	0.4178571428571426	0	0.4678180119510724	-0.013814641110152175	0
-0.33466259712861485	0.19186801511628304	0.014	0.40192184348087123	0.18583325855994487	0.014	0.02758438786191916	-0.35513540827008266	0.014	0.4153061224489795	0.17029399471243872	0.012	-0.3439666294589271	0.25204081632653047	0.012	-0.015816326530612317	-0.3816351519150049	0.012	-0.34303461216820474	-0.2852040816326533	0.01	0.39801905781262076	0.15516191495547776	0.01	-0.032428124846403825	-0.3747147322964536	0.01	0.41088476097513504	0.13707442269833411	0.008	-0.34175523097099203	0.31742844249839564	0.008	-0.0518725273882627	-0.3685356358770437	0.008	-0.3698305258804086	-0.39547559656857123	0.006	-0.07195768398956569	-0.35816326530612264	0.006	0.4265574927743904	0.11737381930500254	0.006	0.4159008935948838	-0.09285714285714305	0.004	-0.1055099894536902	0.36163243843328174	0.004	-0.32934613044053856	-0.3714285714285716	0.004	0.421938775510204	0.060836923698480365	0.002	-0.29438775510204096	-0.37033835040601937	0.002	-0.14478118834600878	-0.3552188116539915	0.002	-0.3098237825541471	-0.44221703377238375	0	-0.21960205829927434	0.4226632827890699	0	0.4683673469387754	-0.014156976677618265	0
-0.3322487024651207	0.18571428571428555	0.014	0.3899094796346655	0.18684825514486944	0.014	0.030612244897959117	-0.35188027969856	0.014	0.41328472553929557	0.1704275826821526	0.012	-0.34293239917537033	0.24992474368177248	0.012	-0.01428287345042657	-0.37959467756998183	0.012	-0.34081632653061233	-0.2810335671773097	0.01	0.3925118459849726	0.15544733768849656	0.01	-0.02993858450094119	-0.3714285714285716	0.01	0.4064614688719805	0.13707371376993951	0.008	-0.34081632653061233	0.3157955719278804	0.008	-0.04922749217478536	-0.36479591836734715	0.008	-0.3673469387755103	-0.3915151255492767	0.006	-0.06887755102040824	-0.35328572262504077	0.006	0.421938775510204	0.11720858990519036	0.006	0.41535555203983415	-0.09280771326628842	0.004	-0.10375316176064875	0.35816326530612225	0.004	-0.32858944738285356	-0.3703901444538814	0.004	0.4209719706320577	0.06066068242916651	0.002	-0.29174919558642076	-0.36743447788296735	0.002	-0.14183673469387764	-0.3470649934496414	0.002	-0.3121325958365217	-0.444387755102041	0	-0.21966861875354562	0.4244897959183671	0	0.4746685127224026	-0.020229446461270905	0
-0.3310398397354143	0.1822254663870346	0.014	0.3887755102040816	0.18694050141972032	0.014	0.03399644882454708	-0.3482821631102616	0.014	0.40347822226809515	0.17101157365027198	0.012	-0.34081632653061233	0.2454092577396845	0.012	-0.013044850690237692	-0.37806122448979607	0.012	-0.3399358729815245	-0.27945188212051664	0.01	0.3887755102040816	0.15553292720026374	0.01	-0.029081632653061296	-0.3702646398115483	0.01	0.40204081632653055	0.13713302430958726	0.008	-0.33836274143193545	0.3117346938775508	0.008	-0.04897959183673477	-0.36443404933675017	0.008	-0.36722193135369174	-0.3913265306122451	0.006	-0.06821165725153654	-0.35219650601376984	0.006	0.41761959843201146	0.11707427911900867	0.006	0.4153061224489795	-0.09280265143502184	0.004	-0.10319721347955324	0.3570068681530997	0.004	-0.32755102040816336	-0.36886069939209265	0.004	0.4153061224489795	0.05918124018689895	0.002	-0.28959819770122175	-0.36479591836734715	0.002	-0.14128252414848735	-0.34545216972906395	0.002	-0.3142857142857144	-0.44650211250751815	0	-0.21955489413620233	0.4263634732107363	0	0.4766894120553921	-0.021587371239065917	0
-0.3276290302625483	0.1725269894462215	0.014	0.3873832892306231	0.18710650668774406	0.014	0.03728624917827046	-0.34489795918367366	0.014	0.40204081632653055	0.17108516680153432	0.012	-0.3408157922771567	0.24540816326530598	0.012	-0.009183673469387825	-0.3731529486455768	0.012	-0.3394689558549478	-0.2785714285714288	0.01	0.3853653359858925	0.1557734992511985	0.01	-0.026790077565073768	-0.36708747345533466	0.01	0.39747628695114945	0.1372175905998707	0.008	-0.3367878966005104	0.30913047074642824	0.008	-0.046469050224045315	-0.3606738069188121	0.008	-0.36460758182640474	-0.3874332345001261	0.006	-0.06776067495538261	-0.3515306122448981	0.006	0.4153061224489795	0.11690676005594582	0.006	0.4152458020159587	-0.09279682242412222	0.004	-0.10204081632653068	0.35492381911768167	0.004	-0.3245971715194794	-0.36479591836734715	0.004	0.40994882665377785	0.05841852028499742	0.002	-0.28775510204081645	-0.36258189405627494	0.002	-0.14108363540733668	-0.34489795918367366	0.002	-0.3164027200141281	-0.4489034024348518	0	-0.21907576138198212	0.4354022919942267	0	0.4816326530612244	-0.024659689183086225	0
-0.32760042830745223	0.17244897959183655	0.014	0.37782078612167636	0.18802486775432928	0.014	0.040513997719982174	-0.34153440588324774	0.014	0.40074901763103865	0.17115718089634466	0.012	-0.3386566948351666	0.24093514189952722	0.012	-0.008431416201263309	-0.3721808286966961	0.012	-0.33796257275597363	-0.2757176747967901	0.01	0.37848208512686626	0.1562117924241539	0.01	-0.025001923286007043	-0.36479591836734715	0.01	0.39338062310007194	0.13725817412047997	0.008	-0.3344773134326323	0.30510204081632636	0.008	-0.0446375753419101	-0.35816326530612264	0.008	-0.3628725350505713	-0.3846938775510206	0.006	-0.06565293856337336	-0.34830599978786325	0.006	0.4128015396607942	0.11688317231385525	0.006	0.4031172673690905	-0.09178069181458312	0.004	-0.10024602838070541	0.3515306122448978	0.004	-0.3230374857237514	-0.36267679999053465	0.004	0.40669118464596554	0.05771159280923069	0.002	-0.28563148046323533	-0.36028688688370375	0.002	-0.14056928966237897	-0.343630514152175	0.002	-0.31854427907083993	-0.45102040816326544	0	-0.21938114099740405	0.4377551020408161	0	0.4825882040022365	-0.025575061303886044	0
-0.3275884186320546	0.17241158136794527	0.014	0.3755102040816326	0.18828361838737268	0.014	0.0438775510204081	-0.33814068270568426	0.014	0.389258970873938	0.17196551892198014	0.012	-0.33765811301583865	0.2387755102040815	0.012	-0.007806305595630517	-0.3714285714285716	0.012	-0.33532905010404873	-0.2707933988755434	0.01	0.3755102040816326	0.1563748898054196	0.01	-0.022448979591836806	-0.3614310163671841	0.01	0.3887755102040816	0.13726045064300527	0.008	-0.3341836734693878	0.3045901934946044	0.008	-0.04234693877551028	-0.35492362515054704	0.008	-0.36071428571428577	-0.3813285983730007	0.006	-0.06347506736034655	-0.34489795918367366	0.006	0.4047401951456086	0.11668837628296257	0.006	0.40204081632653055	-0.09168110384497609	0.004	-0.09862595560194297	0.348312819908261	0.004	-0.3209183673469389	-0.3595801243864672	0.004	0.40204081632653055	0.05676009133377609	0.002	-0.2838768046123506	-0.35816326530612264	0.002	-0.13794800001555857	-0.33552138773954376	0.002	-0.3209183673469389	-0.4534720611728522	0	-0.21948029017628226	0.4397033832931053	0	0.48402556333411584	-0.02653061224489816	0
-0.32755102040816336	0.17229699284825636	0.014	0.37259987949698503	0.1886246102989331	0.014	0.04713972476448672	-0.3348948268053033	0.014	0.3887755102040816	0.17199541569269752	0.012	-0.33500232753046527	0.23296151120393446	0.012	-0.002551020408163335	-0.36494009972947417	0.012	-0.3323571428924169	-0.26530612244897983	0.01	0.37286149415321956	0.15653496354097454	0.01	-0.021055086451146805	-0.35955715844681263	0.01	0.3839122627860952	0.13751630864247602	0.008	-0.3318803110662923	0.30077275015819743	0.008	-0.04096190924589623	-0.3529156417745122	0.008	-0.3593932321399815	-0.3793822780641004	0.006	-0.06300641190130372	-0.3441364452415537	0.006	0.40204081632653055	0.11659948871984821	0.006	0.4007543278624041	-0.0915706543930166	0.004	-0.09664975734152956	0.3448979591836733	0.004	-0.3198787842580713	-0.35816326530612264	0.004	0.39894468234672104	0.05615735846960522	0.002	-0.28112244897959193	-0.3548981174655132	0.002	-0.13637528805220597	-0.3316326530612247	0.002	-0.322833853530827	-0.4557375750406018	0	-0.22007082830375663	0.44966266503845015	0	0.49119427975865343	-0.03023429166991812	0
-0.3242102320932827	0.16252446178426827	0.014	0.3658846970987719	0.18935408485387387	0.014	0.05053121404328862	-0.3316326530612247	0.014	0.3883503376355325	0.17202380702328746	0.012	-0.3344847318106679	0.23184179880157693	0.012	-0.0024870587021544014	-0.36485988007335607	0.012	-0.33076915947598295	-0.26208798338116024	0.01	0.36423118771375335	0.1571973837148178	0.01	-0.019934038192257933	-0.35816326530612264	0.01	0.38044705063489437	0.13758990777775137	0.008	-0.33056389341113007	0.2984693877551019	0.008	-0.03991917510302491	-0.3515306122448981	0.008	-0.3545800568984669	-0.3719269956739772	0.006	-0.06224489795918375	-0.34302582807822163	0.006	0.39917390321355006	0.11652084198906014	0.006	0.3907804228265119	-0.09085223023471277	0.004	-0.09540816326530618	0.3426492817167695	0.004	-0.3174950202315832	-0.3549539593602538	0.004	0.39007984374440774	0.0543655580301219	0.002	-0.27948928757002955	-0.3531637736544605	0.002	-0.13520408163265313	-0.32844844321980593	0.002	-0.32468009974386075	-0.4576530612244899	0	-0.22034456378319658	0.45102040816326505	0	0.49489795918367335	-0.03154652203776777	0
-0.32305044510470005	0.15918367346938755	0.014	0.36224489795918363	0.18974296764439963	0.014	0.05387645941985438	-0.328366255338222	0.014	0.38299777699012383	0.17244897959183655	0.012	-0.3341836734693878	0.23115609341309754	0.012	-0.0018340290023168312	-0.3640789269615006	0.012	-0.3290520046343106	-0.2586734693877554	0.01	0.36224489795918363	0.1572927660190396	0.01	-0.015816326530612317	-0.3528995080925231	0.01	0.3755102040816326	0.1377708539116447	0.008	-0.32755102040816336	0.29319515724613954	0.008	-0.03571428571428579	-0.3457715184633354	0.008	-0.3542535921197267	-0.3714285714285716	0.006	-0.05908827963467745	-0.3382653061224492	0.006	0.39540816326530603	0.1164595252608379	0.006	0.3887755102040816	-0.09060773465792149	0.004	-0.09389520478526296	0.339778264602492	0.004	-0.31513618761903417	-0.3515306122448981	0.004	0.3887755102040816	0.054061069707738975	0.002	-0.2781230861078608	-0.3515306122448981	0.002	-0.13433705284611994	-0.3258670287865334	0.002	-0.32755102040816336	-0.46076519915947617	0	-0.2204741883277971	0.4519747912640395	0	0.5002071915240984	-0.03448668602692202	0
-0.32112196778042007	0.15275462084164426	0.014	0.357530529816372	0.19042865385709717	0.014	0.05714285714285708	-0.32528038732910175	0.014	0.3821428571428571	0.1725144052212086	0.012	-0.33160342534437226	0.2255102040816325	0.012	0.003069590682324732	-0.35816326530612264	0.012	-0.32755102040816336	-0.25566499266963416	0.01	0.3605205262588178	0.1574593017690217	0.01	-0.015221860960493203	-0.35212507781501723	0.01	0.3701637153971327	0.13799954990898944	0.008	-0.3270408913204056	0.29234686378163516	0.008	-0.03535070485322474	-0.3452615400447347	0.008	-0.35418512893214604	-0.37132507514948687	0.006	-0.057732706718096063	-0.3361448443023124	0.006	0.3917418102527146	0.1164214550534076	0.006	0.38643736275714036	-0.09051899541020184	0.004	-0.08967860936038234	0.33253575221752496	0.004	-0.3142857142857144	-0.35031077375670827	0.004	0.3878765654608626	0.05396016923301473	0.002	-0.2744897959183675	-0.34727567016059474	0.002	-0.13310643864109317	-0.3229023570084402	0.002	-0.32912819878759414	-0.4627085359062836	0	-0.22142857142857153	0.458567098141002	0	0.5046208069088339	-0.03625345997005878	0
-0.32102440239932317	0.1524449853557788	0.014	0.35411202402026526	0.19084671789781613	0.014	0.060727242890083535	-0.32195173268600213	0.014	0.37607094743698305	0.17300972294718703	0.012	-0.3303452807805187	0.22271594370927714	0.012	0.0035216798516507176	-0.3576033125047122	0.012	-0.32630805545999564	-0.2532837812746986	0.01	0.3556122448979592	0.15788958865885983	0.01	-0.010180370144480103	-0.34589465585876594	0.01	0.36767574102308975	0.13808390428839576	0.008	-0.3267298027403683	0.2918367346938774	0.008	-0.0350754697742452	-0.34489795918367366	0.008	-0.3540816326530613	-0.3711594716037842	0.006	-0.055612244897959254	-0.3331614470930307	0.006	0.3887755102040816	0.11626759712224301	0.006	0.37832297880613214	-0.0900443681326435	0.004	-0.08917764218106274	0.3316326530612243	0.004	-0.31196785905331037	-0.34721581441607763	0.004	0.38300847092807355	0.05306122448979573	0.002	-0.27332670765422296	-0.3460610474478182	0.002	-0.13149707796375862	-0.3183673469387757	0.002	-0.33057891028963526	-0.4642857142857144	0	-0.22219720041391453	0.46351708530037106	0	0.5081632653061223	-0.037476748457942084	0
-0.3209183673469389	0.15208800794530689	0.014	0.34897959183673466	0.1915660417188217	0.014	0.06472279034612724	-0.3183673469387757	0.014	0.3755102040816326	0.1730628054570666	0.012	-0.32868871973943103	0.218877551020408	0.012	0.0040816326530611555	-0.3569589383582996	0.012	-0.32569012774842093	-0.25204081632653086	0.01	0.34972040992383113	0.15844285538229108	0.01	-0.009384873806287811	-0.34489795918367366	0.01	0.36224489795918363	0.13822407972709785	0.008	-0.3256979513163492	0.28998366560206323	0.008	-0.033084232895209974	-0.34226790636459786	0.008	-0.3498797151294895	-0.36479591836734715	0.006	-0.05456018582077309	-0.3316326530612247	0.006	0.38569366424436247	0.11630590914232147	0.006	0.3755102040816326	-0.08985533379690815	0.004	-0.0890386417327195	0.3313695215325865	0.004	-0.31036141291964237	-0.34489795918367366	0.004	0.37682085958825334	0.05175056898317501	0.002	-0.27234282449920766	-0.34489795918367366	0.002	-0.13078977719785306	-0.3161489983123513	0.002	-0.3341836734693878	-0.46838142324797205	0	-0.22232645650524563	0.464285714285714	0	0.5096669056967778	-0.03829227797669176	0
-0.31901825969726755	0.14591836734693858	0.014	0.34362812696995193	0.19234693877551004	0.014	0.06769537922605326	-0.31565456289952293	0.014	0.3748281717194367	0.1731310119540324	0.012	-0.32755102040816336	0.21619873058244674	0.012	0.008725522295389004	-0.3515306122448981	0.012	-0.3238823859375654	-0.2483721818559329	0.01	0.34897959183673466	0.1585035591915526	0.01	-0.009295739165670499	-0.34478589348739097	0.01	0.35619640463210345	0.1387015545515698	0.008	-0.3222033632251646	0.2839190857544272	0.008	-0.029674900463099292	-0.3376720383124112	0.008	-0.3489075581795766	-0.3633373397796074	0.006	-0.05233309591676985	-0.3282791489811896	0.006	0.3786000028714601	0.11629795631221311	0.006	0.37232006077493884	-0.0896669995504493	0.004	-0.0887755102040817	0.3309386655250285	0.004	-0.3076530612244899	-0.34103412421648543	0.004	0.3755102040816326	0.05135016586562026	0.002	-0.267857142857143	-0.33970244968507113	0.002	-0.12885884691854055	-0.31173469387755126	0.002	-0.33529508891603627	-0.4698069519002905	0	-0.2224189059928788	0.46527604885002133	0	0.5135088519399756	-0.03979591836734714	0
-0.31793460812671015	0.14226947350594282	0.014	0.3425054117234914	0.19250541172349128	0.014	0.07040816326530605	-0.31326064565755074	0.014	0.3639230937718413	0.1741271754044942	0.012	-0.3263384616956425	0.21345745667170438	0.012	0.009629578965247427	-0.3504459054958599	0.012	-0.32190789487539434	-0.24441863573685094	0.01	0.3483633344210235	0.15856741605367644	0.01	-0.009183673469387825	-0.34465294277755076	0.01	0.3550814817530863	0.1387549511408412	0.008	-0.3209183673469389	0.2815618069130273	0.008	-0.029081632653061296	-0.3369210629862534	0.008	-0.34744897959183685	-0.3610177124502262	0.006	-0.04991664161996636	-0.3250000000000002	0.006	0.3755102040816326	0.1162669241913609	0.006	0.3657197324861947	-0.08938230833013194	0.004	-0.08532255597350522	0.32499999999999984	0.004	-0.3064624627830896	-0.3394559045638495	0.004	0.3735014653841478	0.051052485792310934	0.002	-0.26714841242718973	-0.3389740365524025	0.002	-0.12857142857142864	-0.3110134966440216	0.002	-0.3362720412073859	-0.4709183673469389	0	-0.2244993546370235	0.474480237199711	0	0.5147959183673468	-0.04022228705701435	0
-0.3156238667205149	0.1339912136592901	0.014	0.34212819938472794	0.19256567816629228	0.014	0.07478442171421731	-0.309478299265238	0.014	0.36224489795918363	0.17427528900513314	0.012	-0.3257892819554422	0.2122448979591835	0.012	0.010714285714285645	-0.34923623168931417	0.012	-0.3209183673469389	-0.24232580532973325	0.01	0.3423541924800026	0.15917641976489513	0.01	-0.0039011299486693537	-0.3382653061224492	0.01	0.34897959183673466	0.13915356122633055	0.008	-0.3192047951573756	0.2785714285714284	0.008	-0.02500411203950259	-0.3316326530612247	0.008	-0.3463114570551997	-0.35930078784275976	0.006	-0.04897959183673477	-0.3236834898532221	0.006	0.3723788898985772	0.11625644091898525	0.006	0.36224489795918363	-0.0890625339128372	0.004	-0.08418771131058078	0.32295514583227625	0.004	-0.30563338093708964	-0.3382653061224492	0.004	0.36572344932194384	0.049582673127035494	0.002	-0.26654293993267586	-0.3382653061224492	0.002	-0.12700541739048127	-0.30666805199727415	0.002	-0.34081632653061233	-0.4763229045713277	0	-0.22523362593310117	0.477551020408163	0	0.519467961426911	-0.04175652836900755	0
-0.3152308085788551	0.1326530612244896	0.014	0.3357142857142857	0.1934421480215167	0.014	0.08002863228876018	-0.30510204081632675	0.014	0.3601464417943244	0.17454743575669573	0.012	-0.32459378577450876	0.20928766332552887	0.012	0.014546955701333058	-0.34489795918367366	0.012	-0.31916386988714646	-0.2387755102040819	0.01	0.34234693877551015	0.15917705339080218	0.01	-0.003299395122606712	-0.3375169314080058	0.01	0.3471524776125774	0.1392857142857141	0.008	-0.31741708873303764	0.27544005412410516	0.008	-0.02391112563757319	-0.3301705070154883	0.008	-0.3455503079815941	-0.35816326530612264	0.006	-0.04680918505921383	-0.32053775371629667	0.006	0.3688775510204081	0.11628819468224288	0.006	0.3584256814277731	-0.08903792632573251	0.004	-0.08143625009711361	0.31836734693877533	0.004	-0.3010204081632654	-0.33171222893096536	0.004	0.36224489795918363	0.04860641920745791	0.002	-0.2612244897959185	-0.33216536590242907	0.002	-0.1262539997910845	-0.30510204081632675	0.002	-0.3413424771519424	-0.47702486978683334	0	-0.22604708363915632	0.4821695326187478	0	0.5214285714285714	-0.04238047474516937	0
-0.31504360865516545	0.13189516685503852	0.014	0.33100510738906663	0.19427041351151544	0.014	0.08199811064525386	-0.30342668207382556	0.014	0.3519394517450009	0.1754088395001028	0.012	-0.3224148335022321	0.2041157787426658	0.012	0.01584228236050764	-0.3433933027686712	0.012	-0.31756286936543915	-0.23549835512435716	0.01	0.34234098224940823	0.1591777169432856	0.01	-0.002551020408163335	-0.33665765529968544	0.01	0.34265723653381747	0.13959601204402142	0.008	-0.3155243134709641	0.27193877551020396	0.008	-0.022448979591836806	-0.3283816302788235	0.008	-0.3436970398684539	-0.35528255196828107	0.006	-0.045150552952842544	-0.3183673469387757	0.006	0.36528634017032524	0.11634631289089901	0.006	0.3529411378532472	-0.08889559684063052	0.004	-0.07916835595073397	0.3147091950696741	0.004	-0.30098606798244865	-0.33166699324204146	0.004	0.35717165654343525	0.0479879830740473	0.002	-0.26095978163936684	-0.33189736121777635	0.002	-0.12441935401471618	-0.3009499662596143	0.002	-0.3417850129296646	-0.4775510204081634	0	-0.22693740492322795	0.4853074930359556	0	0.5251991475202782	-0.04356649445905399	0
-0.3142857142857144	0.12889718191478058	0.014	0.3263347682298278	0.19509380319874342	0.014	0.08367346938775504	-0.30204903319223914	0.014	0.34897959183673466	0.1757720195168835	0.012	-0.3209183673469389	0.20036143626523553	0.012	0.017346938775510135	-0.3417681331062584	0.012	-0.3160004244452375	-0.23214285714285737	0.01	0.34228648957966606	0.15918367346938755	0.01	0.0017465214152221718	-0.3316326530612247	0.01	0.34234693877551015	0.13962191239266147	0.008	-0.3142857142857144	0.26963730416107445	0.008	-0.019748738495281925	-0.3250000000000002	0.008	-0.3420811647043706	-0.3527954504186564	0.006	-0.04234693877551028	-0.31457191863463996	0.006	0.36224489795918363	0.11626948620272012	0.006	0.34897959183673466	-0.08875778082040335	0.004	-0.07551020408163273	0.30903130534136924	0.004	-0.30096207027695543	-0.3316326530612247	0.004	0.35448991001496316	0.04755090631156727	0.002	-0.26073174401733007	-0.3316326530612247	0.002	-0.12306098171180106	-0.2973471815535053	0.002	-0.34576420847295924	-0.4824989023505103	0	-0.22806122448979604	0.49007144833797456	0	0.5295420579513214	-0.044947737967046	0
-0.3122929372426005	0.12138053214515451	0.014	0.3224489795918367	0.19574319472182986	0.014	0.08934041503817362	-0.2975036803442963	0.014	0.34516576124052684	0.17626281018804438	0.012	-0.3203450844625844	0.19897959183673453	0.012	0.020544647302176783	-0.3382653061224492	0.012	-0.3142857142857144	-0.22841394824212197	0.01	0.3363396130948752	0.15980900084997707	0.01	0.002806832288241498	-0.33035785269640505	0.01	0.341977307446181	0.13965534561504325	0.008	-0.31271989673204	0.26687194000265385	0.008	-0.01803236964964021	-0.3227839568809723	0.008	-0.3412474075169313	-0.3515306122448981	0.006	-0.04116227272893662	-0.3129193599241249	0.006	0.35924735918567063	0.11639021632852763	0.006	0.3447739874487634	-0.08865153846917186	0.004	-0.07398779829784144	0.3066244466001176	0.004	-0.30082190613657817	-0.33143415103453744	0.004	0.34897959183673466	0.046159034452694085	0.002	-0.25714532708460086	-0.32755349034990705	0.002	-0.120828907459495	-0.2918367346938778	0.002	-0.34725035066507126	-0.48438230239615343	0	-0.22825522148399852	0.49081632653061197	0	0.5343917953362011	-0.046428571428571624	0
-0.3117981501968493	0.11938775510204062	0.014	0.31969028867715116	0.19622090092204897	0.014	0.0966599345626693	-0.2918367346938778	0.014	0.34234693877551015	0.17659258287879742	0.012	-0.31859376556058144	0.19467154056186747	0.012	0.022161880791658213	-0.33644759507737276	0.012	-0.3133427048693048	-0.22645321349804243	0.01	0.3357142857142857	0.15987060889582533	0.01	0.0040816326530611555	-0.32894199665077595	0.01	0.3357142857142857	0.14000830318665658	0.008	-0.3118815843412895	0.26530612244897944	0.008	-0.015816326530612317	-0.3201645374414654	0.008	-0.34081632653061233	-0.35085425540310106	0.006	-0.040223212018294464	-0.31173469387755126	0.006	0.35176783271134104	0.11659951422743423	0.006	0.33995381172798866	-0.08861761684344008	0.004	-0.0729268730820059	0.30510204081632636	0.004	-0.29545034132907055	-0.3239374137729706	0.004	0.34315574629627615	0.04561976390780524	0.002	-0.2547445527218951	-0.32484728401279905	0.002	-0.11904097183921353	-0.28810188530364395	0.002	-0.3520324239441044	-0.49081632653061236	0	-0.2297698904859478	0.4957403135956847	0	0.5346938775510203	-0.046508538654439074	0
-0.311026966686047	0.11612900750237325	0.014	0.31007862103788064	0.19808464426824163	0.014	0.09681563634431521	-0.291713595527989	0.014	0.3401305757079887	0.17686526958553964	0.012	-0.31569953367471054	0.18712810510328168	0.012	0.023979591836734628	-0.33454726323063066	0.012	-0.31291095675312636	-0.2255102040816329	0.01	0.33491184366932714	0.1599861155143461	0.01	0.007569891427352916	-0.3250000000000002	0.01	0.33039150387477056	0.14059558550742343	0.008	-0.30914249988989606	0.2601629080531611	0.008	-0.01432953217150834	-0.3183673469387757	0.008	-0.33841589688309426	-0.34729838883119174	0.006	-0.03571428571428579	-0.3058538526715277	0.006	0.34897959183673466	0.11665198159810256	0.006	0.3357142857142857	-0.08838539678010575	0.004	-0.06887755102040824	0.2990464905783647	0.004	-0.29438775510204096	-0.32234548927765994	0.004	0.34118036008543995	0.04526199273850106	0.002	-0.254591836734694	-0.3246554503920767	0.002	-0.11530612244897967	-0.280754781933748	0.002	-0.35295801199158344	-0.4919399471920902	0	-0.230952940877337	0.5003406959793774	0	0.539894716971552	-0.04786038506926443	0
-0.30973263547995145	0.11067552778535454	0.014	0.30918367346938774	0.1982497650564408	0.014	0.09693877551020402	-0.2916221542452848	0.014	0.3357142857142857	0.17738629097103104	0.012	-0.31515056006716496	0.18571428571428555	0.012	0.026730667337474773	-0.3316326530612247	0.012	-0.3117786423292064	-0.22300313212512488	0.01	0.3244785293859732	0.16121322326352405	0.01	0.00902447204652283	-0.32331018633223735	0.01	0.32746662756528283	0.14090071937349247	0.008	-0.30809728123043073	0.2582292493818141	0.008	-0.012038109845616585	-0.315512910562547	0.008	-0.33689186758994216	-0.34489795918367366	0.006	-0.03539333122239137	-0.30542299530822115	0.006	0.3463145822614916	0.11672274552679758	0.006	0.3313820180716237	-0.08852487521448103	0.004	-0.06865237719604761	0.2986945615794625	0.004	-0.29153437730608206	-0.3183673469387757	0.004	0.3357142857142857	0.04405180570138957	0.002	-0.24898129752042025	-0.3183673469387757	0.002	-0.11460353872451176	-0.2792740122958967	0.002	-0.3540816326530613	-0.4933874529195364	0	-0.23213255185302495	0.5040816326530609	0	0.543700471002251	-0.048802511818577955	0
-0.3086234364478153	0.10612244897959164	0.014	0.3085707473871396	0.19836666575448636	0.014	0.09778128782451098	-0.29099422237957084	0.014	0.3298359527277733	0.178327312578349	0.012	-0.3149127883576835	0.18508721164231645	0.012	0.028590615572783237	-0.3296110237360488	0.012	-0.3091868686519067	-0.21734374359299155	0.01	0.3224489795918367	0.16149206651373546	0.01	0.010714285714285645	-0.32149569013794294	0.01	0.3224489795918367	0.1413762143216221	0.008	-0.3076530612244899	0.25735747672685966	0.008	-0.009183673469387825	-0.31225446524252287	0.008	-0.3341836734693878	-0.3406650975646767	0.006	-0.03512937435367252	-0.30510204081632675	0.006	0.34234693877551015	0.11688336498906576	0.006	0.3267172913824699	-0.08858883106650987	0.004	-0.0675854274988619	0.29717726423355556	0.004	-0.28994917621488636	-0.3161732727647058	0.004	0.3316996210285662	0.043810583053066225	0.002	-0.2484953010156156	-0.3178312295966296	0.002	-0.11424755672366964	-0.2785714285714288	0.002	-0.3585571705658129	-0.4996060947403097	0	-0.23280916688814232	0.5059663433159391	0	0.5479591836734692	-0.04964296453726337	0
-0.3073802918028658	0.09976256533999124	0.014	0.305634426074637	0.19897959183673453	0.014	0.1043884652131463	-0.2860211182743711	0.014	0.3285073242169235	0.17850732421692334	0.012	-0.3142857142857144	0.1833636663348807	0.012	0.030612244897959117	-0.3275665151550489	0.012	-0.3068243632192006	-0.2122448979591839	0.01	0.3197515284064734	0.16188112465475085	0.01	0.013580019354645166	-0.3183673469387757	0.01	0.3183277553919332	0.1417971431470351	0.008	-0.30480666335187373	0.25204081632653047	0.008	-0.008737994458887812	-0.31173469387755126	0.008	-0.33321358039542337	-0.33923539919641366	0.006	-0.03284813307637328	-0.30223588817841424	0.006	0.33800794823481733	0.11709409258150896	0.006	0.3224489795918367	-0.08860876239293627	0.004	-0.06398301156977244	0.2918367346938774	0.004	-0.28775510204081645	-0.3128830024511535	0.004	0.3255690920955389	0.04291603087104892	0.002	-0.24795918367346953	-0.31716761712645236	0.002	-0.11283811493708862	-0.2761034210595377	0.002	-0.36158807744757543	-0.5040816326530613	0	-0.2341644623822274	0.5107142857142855	0	0.5505234111358454	-0.05049699702742	0
-0.3072420827363151	0.09907881743019235	0.014	0.3025510204081633	0.1996028092818571	0.014	0.10554462336481944	-0.2852040816326533	0.014	0.3248104680402769	0.17908163265306104	0.012	-0.31266508855097686	0.17908163265306104	0.012	0.03311854224781655	-0.3250000000000002	0.012	-0.30513054880312057	-0.20813475731932873	0.01	0.31281528632874855	0.1628152863287484	0.01	0.015355183437989264	-0.31637559160125484	0.01	0.3158163265306122	0.14209435051478056	0.008	-0.3034932916837803	0.24956793280601558	0.008	-0.00592763819191503	-0.30835807609379956	0.008	-0.32975186128811296	-0.3338334939411743	0.006	-0.029538321585470803	-0.2980126988226927	0.006	0.3357142857142857	0.11711094635201347	0.006	0.31826489892755294	-0.08867306219285927	0.004	-0.0632709824598561	0.290810650193205	0.004	-0.28693080386105196	-0.31173469387755126	0.004	0.3224489795918367	0.04233279352915459	0.002	-0.24225278075082424	-0.31080844373897204	0.002	-0.11010125723858959	-0.2705109876593699	0.002	-0.36405312261843775	-0.5073754488101337	0	-0.23469387755102053	0.5123308985295183	0	0.5611130154477565	-0.05294975014163439	0
-0.3059848660356739	0.09285714285714267	0.014	0.2975776091862653	0.20063883367606103	0.014	0.110204081632653	-0.28182917130583535	0.014	0.3224489795918367	0.17943552942932992	0.012	-0.31131410839280665	0.1754205854847443	0.012	0.03513088667727401	-0.3228859887180906	0.012	-0.30151464949314977	-0.19947383316661926	0.01	0.30918367346938774	0.16329838670277275	0.01	0.017346938775510135	-0.314308885140248	0.01	0.3126029909000101	0.1424990499163162	0.008	-0.3014022304019028	0.24540816326530598	0.008	-0.002972990516704894	-0.30510204081632675	0.008	-0.32832092204918967	-0.3316326530612247	0.006	-0.029081632653061296	-0.2974710545146931	0.006	0.333594211914455	0.1172676813022099	0.006	0.31318407735640863	-0.08885673897012218	0.004	-0.06224489795918375	0.28944152592512296	0.004	-0.28449410054158014	-0.30836304231556305	0.004	0.3199730159485049	0.04227188201067855	0.002	-0.2370861118305035	-0.30510204081632675	0.002	-0.10867346938775518	-0.26823835859282685	0.002	-0.3673469387755103	-0.5120506478926287	0	-0.23602077781897376	0.5160200385075567	0	0.5612244897959182	-0.052969753817826384	0
-0.30519484519062723	0.08868270582978084	0.014	0.29591836734693877	0.20101537566040353	0.014	0.11209188281963725	-0.2804592297584131	0.014	0.3170182204671917	0.18028352658964053	0.012	-0.310262960257472	0.17244897959183655	0.012	0.03724489795918361	-0.3208190968186236	0.012	-0.3013053412091416	-0.19897959183673491	0.01	0.30417182828313716	0.16419551865563817	0.01	0.01978929699582975	-0.31173469387755126	0.01	0.30918367346938774	0.1428137975009131	0.008	-0.3010204081632654	0.24464181031032373	0.008	-0.002551020408163335	-0.3046230963732537	0.008	-0.32801663454473434	-0.3311670389246537	0.006	-0.024470772448348197	-0.2918367346938778	0.006	0.32396306877499254	0.11787366591888479	0.006	0.30918367346938774	-0.08881573041787909	0.004	-0.05921420295551569	0.2852040816326529	0.004	-0.2823249343952706	-0.30510204081632675	0.004	0.3106562117411065	0.04126845663906554	0.002	-0.2360260802360503	-0.303769838131297	0.002	-0.10704668049847972	-0.26530612244897983	0.002	-0.36945035776005186	-0.5152435197909687	0	-0.2363971506612128	0.51734693877551	0	0.5616210121918872	-0.05306122448979612	0
-0.3041503251783135	0.08272175374974175	0.014	0.29326325708754974	0.20163470209612352	0.014	0.11487016304682765	-0.2785714285714288	0.014	0.3140981922178468	0.18079976696582645	0.012	-0.30815040946737987	0.16631367477350203	0.012	0.03972338484567792	-0.3183673469387757	0.012	-0.3012217438708964	-0.19877825612910394	0.01	0.3013600789972186	0.16462538511966743	0.01	0.02180078723528576	-0.3095558892761024	0.01	0.3064762615832677	0.14321095546081852	0.008	-0.299003612402376	0.24079230596497092	0.008	0.00029992808367719373	-0.30132033624694277	0.008	-0.32755102040816336	-0.33041066848805617	0.006	-0.023577681574140724	-0.29070803271157386	0.006	0.3224489795918367	0.11795454325339129	0.006	0.3054339840525008	-0.08910745344025607	0.004	-0.05774811614234181	0.28306821038827035	0.004	-0.28112244897959193	-0.30330554155745043	0.004	0.30918367346938774	0.04104818121701983	0.002	-0.23469387755102053	-0.3021102456019601	0.002	-0.10534683100970775	-0.2620001077658028	0.002	-0.3707529905642296	-0.5173469387755103	0	-0.2372285040528334	0.5198815652773229	0	0.5724390783833567	-0.05511194202480658	0
-0.3035596839772624	0.0795918367346937	0.014	0.28928571428571426	0.20251450712138577	0.014	0.11683673469387748	-0.277201377850099	0.014	0.30918367346938774	0.18154805247100286	0.012	-0.3078936062920461	0.16557578146305582	0.012	0.04178522452648669	-0.31627502044485434	0.012	-0.3010204081632654	-0.19827015871503673	0.01	0.29591836734693877	0.16557775051492954	0.01	0.023979591836734628	-0.3073722908646508	0.01	0.29732485813887116	0.14451187655500622	0.008	-0.29792807470187604	0.2387755102040815	0.008	0.0029808111491859204	-0.29846938775510223	0.008	-0.3240255470753472	-0.3250000000000002	0.006	-0.022448979591836806	-0.2894198855893825	0.006	0.32109946860514915	0.11803824411535305	0.006	0.29929792428503765	-0.0894775859190442	0.004	-0.055612244897959254	0.280343121941079	0.004	-0.27909495709929893	-0.3004968796353953	0.004	0.3079139949368587	0.041065596899875774	0.002	-0.22982607316302214	-0.29670453908187616	0.002	-0.10306841069200728	-0.2586734693877554	0.002	-0.3747527908097448	-0.5232063928637248	0	-0.23947271824049077	0.5258334042084887	0	0.5744897959183672	-0.05534258231602474	0
-0.3032461155779722	0.07736612931998686	0.014	0.2867620163940984	0.2030885470063431	0.014	0.11993717763520208	-0.2750392184515289	0.014	0.30569692020242817	0.18222753244732595	0.012	-0.3056343530574642	0.15918367346938755	0.012	0.0438775510204081	-0.31429845328106554	0.012	-0.29856975860953333	-0.19234693877551043	0.01	0.29460949022598343	0.16581632653061207	0.01	0.026211665619245483	-0.30510204081632675	0.01	0.29591836734693877	0.14469773674322495	0.008	-0.29510482969879087	0.2328599317396069	0.008	0.0040816326530611555	-0.29726388348312444	0.008	-0.322796345800171	-0.32312202154676806	0.006	-0.01885951753425148	-0.2852040816326533	0.006	0.3095827242388061	0.11898870433262222	0.006	0.29591836734693877	-0.08952715072339816	0.004	-0.05428479930859884	0.2785714285714284	0.004	-0.27775186032339194	-0.29846938775510223	0.004	0.2964249975355478	0.040302548555955775	0.002	-0.2254218367564394	-0.2918367346938778	0.002	-0.10204081632653068	-0.2570666213027289	0.002	-0.3775266816361337	-0.5275266816361337	0	-0.24136137217328918	0.5306122448979589	0	0.5773977147945327	-0.05596914336596167	0
-0.3017115564114417	0.067017678860421	0.014	0.2826530612244898	0.2040242018464085	0.014	0.12346938775510198	-0.2727336093512196	0.014	0.2978756731677842	0.18375697989344014	0.012	-0.3045582250582525	0.15564585657440047	0.012	0.046562027807415945	-0.31173469387755126	0.012	-0.29736408017730287	-0.18937061370024852	0.01	0.29007971759242	0.16661032983731783	0.01	0.02836330741858898	-0.3028531033369566	0.01	0.2948476691925745	0.1448476691925743	0.008	-0.2946280230415383	0.23190258920335965	0.008	0.006645632549458324	-0.29440073459027494	0.008	-0.3209183673469389	-0.320071074233534	0.006	-0.017485097785083805	-0.2835353103781818	0.006	0.30918367346938774	0.11901775899441319	0.006	0.29289984906649996	-0.08983862457670426	0.004	-0.05206412800867094	0.27548689239949226	0.004	-0.2744897959183675	-0.2935731465223272	0.004	0.29591836734693877	0.040247232414829054	0.002	-0.22366610372278398	-0.28959920239966536	0.002	-0.10021976206329695	-0.25386187058976456	0.002	-0.3793731458072087	-0.5306122448979593	0	-0.24306895246855176	0.5355024761028767	0	0.583759573572235	-0.057056752958377324	0
-0.30160012453239843	0.06632653061224471	0.014	0.27615550821271695	0.20574734494741062	0.014	0.1246869630403073	-0.2719387755102043	0.014	0.29591836734693877	0.18412065022941318	0.012	-0.3017802697230062	0.14667822890667936	0.012	0.04855631525564657	-0.30978080505156524	0.012	-0.2958412767891789	-0.18571428571428594	0.01	0.28928571428571426	0.1667643417687396	0.01	0.030612244897959117	-0.30067727059153443	0.01	0.28928571428571426	0.14572803624926625	0.008	-0.29438775510204096	0.2313888478010895	0.008	0.00914503055726593	-0.2918367346938778	0.008	-0.31980705672024	-0.3183673469387757	0.006	-0.015816326530612317	-0.28170273468177176	0.006	0.30884164877940523	0.11904573041205808	0.006	0.2849899190423879	-0.09052028503924496	0.004	-0.04915758062900991	0.27193877551020396	0.004	-0.2737629856831005	-0.29256354492914477	0.004	0.2954407917322745	0.04027349398201104	0.002	-0.22142857142857153	-0.28676119261325306	0.002	-0.0988716002708309	-0.25204081632653086	0.002	-0.3798685781545144	-0.5313559116414042	0	-0.2451022292987906	0.541020596645729	0	0.5877551020408162	-0.05769114556060059	0
-0.30154100737969086	0.06580593139581926	0.014	0.27578531246570415	0.20584734059552018	0.014	0.1279303601849828	-0.26976709487886064	0.014	0.29459843486002835	0.1843943532273751	0.012	-0.3015425022238037	0.14591836734693858	0.012	0.05051020408163259	-0.30799841487067364	0.012	-0.29368397012848607	-0.17978541762661632	0.01	0.28809909495507274	0.16700294586125358	0.01	0.03286286211425321	-0.29846938775510223	0.01	0.2881413228801238	0.14591836734693858	0.008	-0.29150055798405056	0.2255102040816325	0.008	0.010714285714285645	-0.2901791873659356	0.008	-0.3176221877679598	-0.3150308734565303	0.006	-0.01304240486089184	-0.2785714285714288	0.006	0.30536830641842566	0.11938775510204062	0.006	0.2826530612244898	-0.09061665353032304	0.004	-0.04897959183673477	0.2717128720991816	0.004	-0.2732365034221958	-0.2918367346938778	0.004	0.28285159411756994	0.03999445126042691	0.002	-0.21756254858163607	-0.2824374514183643	0.002	-0.09540816326530618	-0.24705949213543493	0.002	-0.38061224489795925	-0.5324917994511617	0	-0.24628201853973844	0.5438775510204079	0	0.5931980253244007	-0.05850414777338061	0
-0.3010204081632654	0.06151661326221746	0.014	0.2693877551020408	0.20751225597464248	0.014	0.13010204081632648	-0.26840658207676293	0.014	0.2895558776180178	0.185444122381982	0.012	-0.30142145319551317	0.14551732231469086	0.012	0.053653382721419104	-0.30510204081632675	0.012	-0.2928596846957313	-0.17755356224675178	0.01	0.2826530612244898	0.16794080282285004	0.01	0.03504501956870056	-0.2962695093646192	0.01	0.2834061646586785	0.1466714707811273	0.008	-0.290277508696856	0.222987797425593	0.008	0.013110697555012665	-0.28760049347338035	0.008	-0.31559580140729115	-0.31173469387755126	0.006	-0.011261385879564227	-0.2764937161612524	0.006	0.3025510204081633	0.11965035625704053	0.006	0.2806704004996714	-0.09087448213232463	0.004	-0.04622461932850028	0.2680610949572139	0.004	-0.2709241476521413	-0.2882710864276516	0.004	0.2826530612244898	0.039981346792853346	0.002	-0.21410644270417767	-0.2785714285714288	0.002	-0.09477533333334437	-0.2460409931972682	0.002	-0.3834179419569443	-0.5372448979591837	0	-0.24680676020781464	0.5450299744860628	0	0.5952670898811349	-0.058814542771926374	0
-0.3000649158065773	0.054016716846483855	0.014	0.26565083351834734	0.20850797637549004	0.014	0.13505523151645743	-0.26530612244897983	0.014	0.28928571428571426	0.18549712546131925	0.012	-0.3010204081632654	0.14413368975094562	0.012	0.055447104203956904	-0.3034062878774266	0.012	-0.290946880153082	-0.17244897959183694	0.01	0.27895351422375514	0.16874943259110187	0.01	0.03724489795918361	-0.2942159144026118	0.01	0.2826530612244898	0.1468055014299086	0.008	-0.2883923983431964	0.218877551020408	0.008	0.015533192964883112	-0.2852040816326533	0.008	-0.3142857142857144	-0.30961071281265096	0.006	-0.009183673469387825	-0.27429826969937454	0.006	0.29677039829220275	0.12023978604730463	0.006	0.2701793433421997	-0.09206555461698421	0.004	-0.04386734987361734	0.26530612244897944	0.004	-0.26845513822354583	-0.2846060862662505	0.004	0.2824473280091582	0.040001651582678315	0.002	-0.21153545679742092	-0.27519923708013044	0.002	-0.09086638137186916	-0.24086638137186933	0.002	-0.3847799445181014	-0.5397098514002661	0	-0.24795918367346953	0.5480131272001317	0	0.6010204081632651	-0.059244406705903065	0
-0.29993529812564323	0.05306122448979573	0.014	0.2574695175531577	0.2108978293856176	0.014	0.1360778482046857	-0.26464927677611455	0.014	0.2891073127174403	0.18553588414601155	0.012	-0.299559814846582	0.1392857142857141	0.012	0.05714285714285708	-0.3019134083151051	0.012	-0.2900934721627414	-0.17011060946991202	0.01	0.27143860837570916	0.17039812631816822	0.01	0.03976063440745492	-0.2918367346938778	0.01	0.28156349426383304	0.14700793430759532	0.008	-0.28775510204081645	0.21746844654591577	0.008	0.017346938775510135	-0.2833567606550145	0.008	-0.3125022796691712	-0.3068854754328699	0.006	-0.007008891328694662	-0.2719387755102043	0.006	0.29591836734693877	0.12031667586172412	0.006	0.2693877551020408	-0.09212045560943244	0.004	-0.04234693877551028	0.2634600992059421	0.004	-0.267857142857143	-0.2836431336451905	0.004	0.26990300171313736	0.040311164978443274	0.002	-0.20816326530612256	-0.27077671231271777	0.002	-0.08940026507831603	-0.2387755102040819	0.002	-0.3872448979591837	-0.5436763084391116	0	-0.24901014929078877	0.5505102040816324	0	0.6070464847515638	-0.06030045402394649	0
-0.29983271961166835	0.05187353593819864	0.014	0.25612244897959185	0.2112625564546876	0.014	0.13673469387755097	-0.2642546826708477	0.014	0.2882900207398927	0.18571428571428555	0.012	-0.2983973506968538	0.13527611869090123	0.012	0.06101886474100248	-0.29846938775510223	0.012	-0.2885987793328618	-0.16581632653061246	0.01	0.2693877551020408	0.1708267823226458	0.01	0.04184843393737439	-0.28980761761084406	0.01	0.27213185139986057	0.14866246364475832	0.008	-0.28607218581334	0.21392781418666	0.008	0.019696586715162744	-0.28092107651108145	0.008	-0.3114085927238303	-0.30510204081632675	0.006	-0.004907080365524065	-0.2695827155528436	0.006	0.29482434108402567	0.12048178136495374	0.006	0.2687518345082254	-0.09222122226332759	0.004	-0.04023460446448739	0.26078580369877785	0.004	-0.26446732061966444	-0.2785714285714288	0.004	0.2693877551020408	0.040300720495561784	0.002	-0.2056096995075102	-0.26785968824759215	0.002	-0.08912428717068475	-0.23842673323747882	0.002	-0.3873582270398277	-0.5438775510204082	0	-0.25078323144725134	0.5543188093690751	0	0.6083973347830799	-0.060438151109610906	0
-0.2988510680417549	0.0419652584888573	0.014	0.25537164651390004	0.21149409549349169	0.014	0.13936117735177792	-0.2626796389747529	0.014	0.2836338847362253	0.18669510922602106	0.012	-0.29760204161725484	0.1326530612244896	0.012	0.062460854197713085	-0.29715473174873375	0.012	-0.28775510204081645	-0.1633230496473416	0.01	0.2680539022544619	0.1711151267442576	0.01	0.0438775510204081	-0.28798091409888205	0.01	0.2693877551020408	0.14921162766307475	0.008	-0.28531678095215457	0.2122448979591835	0.008	0.022160647654578876	-0.2785714285714288	0.008	-0.3076530612244899	-0.29899452993501674	0.006	-0.002551020408163335	-0.26718732600698186	0.006	0.28491803812055844	0.12165273199810928	0.006	0.2642882162300169	-0.09285714285714305	0.004	-0.03834793210661989	0.25867346938775493	0.004	-0.2631667180098006	-0.2766292003575467	0.004	0.26879735061271537	0.040386322856672194	0.002	-0.20338704788647638	-0.26530612244897983	0.002	-0.0887755102040817	-0.2380130322342204	0.002	-0.3896072226903208	-0.5481478793504957	0	-0.2520731753097515	0.5571428571428569	0	0.6142857142857141	-0.06104057436495727	0
-0.2986591019485525	0.03979591836734675	0.014	0.252989247047735	0.2122448979591835	0.014	0.14434006202452682	-0.25964618447350674	0.014	0.2826530612244898	0.18690067026017532	0.012	-0.29644710038404576	0.12807975344526995	0.012	0.06377551020408156	-0.2960384791491372	0.012	-0.28667450670971695	-0.16026426880048744	0.01	0.2627551020408163	0.17237220341886703	0.01	0.046924895667471475	-0.2852040816326533	0.01	0.26522927487928327	0.1500768475696961	0.008	-0.2833842657238575	0.20787406164222455	0.008	0.023979591836734628	-0.27678557620523836	0.008	-0.3074455682322887	-0.2986768807473034	0.006	-0.0007468189512183892	-0.26530612244897983	0.006	0.2826530612244898	0.1219063824424335	0.006	0.25706914891992333	-0.09380384279747453	0.004	-0.03571428571428579	0.25561203888903755	0.004	-0.2612244897959185	-0.27346652745200717	0.004	0.25754804094722544	0.04122151033498035	0.002	-0.19981692850585747	-0.26038715312679594	0.002	-0.08331237221492349	-0.2309733420707911	0.002	-0.3910020984848949	-0.5505102040816328	0	-0.2547410523283971	0.5636262946103783	0	0.6191281188555732	-0.06148412604238605	0
-0.2984674356736227	0.03724294587770404	0.014	0.24285714285714285	0.21534243096511277	0.014	0.14999999999999997	-0.2563085274182283	0.014	0.2810720198506544	0.187295327088121	0.012	-0.29557419572349297	0.12483396754181311	0.012	0.06868272150672702	-0.2918367346938778	0.012	-0.2863109140610344	-0.15918367346938794	0.01	0.26244104532505835	0.17244897959183655	0.01	0.04877629799592965	-0.28347017554695036	0.01	0.2610967629689195	0.15089268133626624	0.008	-0.28198122971957984	0.2047534641579711	0.008	0.026405065280275072	-0.2743642489537447	0.008	-0.3067910937021038	-0.29760742023271614	0.006	0.001577727881660513	-0.2628022176775792	0.006	0.2796080905004546	0.12243272582607584	0.006	0.25612244897959185	-0.0939172136235833	0.004	-0.03409851979407784	0.2536565822467384	0.004	-0.26021299081646543	-0.2719387755102043	0.004	0.25612244897959185	0.04126160976165009	0.002	-0.19489795918367359	-0.25357315488995547	0.002	-0.07877492453157336	-0.2255102040816329	0.002	-0.3938775510204082	-0.5557225994961323	0	-0.25497177173989244	0.5641554452092797	0	0.6230192488295795	-0.06179475903366147	0
-0.2979281347599913	0.0296228856481719	0.014	0.2381121602817448	0.21698988053458154	0.014	0.15273275522000637	-0.25477357154653724	0.014	0.2728366124674985	0.18916314307974325	0.012	-0.29438775510204096	0.12010911465439945	0.012	0.0696011537177451	-0.2910297251463168	0.012	-0.2856109308794274	-0.15703950230799893	0.01	0.25732651965254444	0.17365305026478914	0.01	0.05051020408163259	-0.2819656104539018	0.01	0.25612244897959185	0.1518742519599094	0.008	-0.28112244897959193	0.2027104383149106	0.008	0.02904482407360395	-0.2719387755102043	0.008	-0.3031409155015642	-0.2918367346938778	0.006	0.0040816326530611555	-0.2603530657420387	0.006	0.27331632489228186	0.12331632489228166	0.006	0.2548022194416974	-0.09417737239503748	0.004	-0.03259296752604267	0.25204081632653047	0.004	-0.2579720132559983	-0.2685585989889	0.004	0.2543051366486363	0.04161323069830228	0.002	-0.19419819259814908	-0.25274058291205537	0.002	-0.0772226933528061	-0.2237977148104595	0.002	-0.3943523614260938	-0.5566680467371716	0	-0.25794444412486073	0.5704081632653059	0	0.6275510204081631	-0.06192396368461282	0
-0.2976805938004079	0.026530612244897767	0.014	0.23526738569438216	0.2179204469188718	0.014	0.1577661279105314	-0.25204081632653086	0.014	0.2693877551020408	0.1900307805535095	0.012	-0.2941995199888909	0.11938775510204062	0.012	0.07040816326530605	-0.2903501368098881	0.012	-0.28337956985208507	-0.15029389953567035	0.01	0.25612244897959185	0.17396278180402433	0.01	0.05437805796361078	-0.2785714285714288	0.01	0.2502650461919354	0.15332627068173113	0.008	-0.27947628567004645	0.19897959183673453	0.008	0.030612244897959117	-0.27045581860811596	0.008	-0.30236642243113715	-0.29049072042600604	0.006	0.0057578970480676875	-0.2586734693877554	0.006	0.2693877551020408	0.12384658694293449	0.006	0.24563485966930018	-0.09563485966930037	0.004	-0.029081632653061296	0.2481301303329818	0.004	-0.2560010497401663	-0.26530612244897983	0.004	0.24575218754130332	0.042690963051507214	0.002	-0.19361748472953938	-0.25204081632653086	0.002	-0.07551020408163273	-0.22201509107084408	0.002	-0.3946189665178413	-0.5571428571428572	0	-0.2590657145725646	0.5725669384886598	0	0.6314585785046088	-0.062418972515799344	0
-0.29757386823813087	0.023084072319763203	0.014	0.22959183673469385	0.21982806334079413	0.014	0.16129366706683537	-0.25006917727091726	0.014	0.26356823827723286	0.19153380253909352	0.012	-0.2929156030839567	0.1142272540589004	0.012	0.07687178406923842	-0.28503504937536117	0.012	-0.2820287432463917	-0.14591836734693897	0.01	0.2540650399619503	0.17450638860947812	0.01	0.055831649250594605	-0.27726022067916634	0.01	0.2482013996017883	0.1538394167247421	0.008	-0.2779690239315989	0.19550036382350308	0.008	0.033238239919877635	-0.26793211747089835	0.008	-0.3010204081632654	-0.28818395807290154	0.006	0.008193399863492825	-0.2561525835369625	0.006	0.26384157276617776	0.12493393743790368	0.006	0.24285714285714285	-0.09615583670912119	0.004	-0.02782016967695697	0.2466696262414103	0.004	-0.254591836734694	-0.2629825065820106	0.004	0.24285714285714285	0.042918277802114005	0.002	-0.19101340830049582	-0.24815626544335312	0.002	-0.07089200820293144	-0.21686309383788518	0.002	-0.3954354207004997	-0.5587007268229486	0	-0.2612244897959185	0.5770558984563134	0	0.637231023114319	-0.06274122719595213	0
-0.2973142458509531	0.016971468434761133	0.014	0.2254486246208563	0.22136699196779494	0.014	0.16326530612244894	-0.24900175263751825	0.014	0.2622651392950526	0.1918569760297463	0.012	-0.2920291622435167	0.11039650918229191	0.012	0.07704081632653054	-0.28490179324238274	0.012	-0.28112244897959193	-0.14287756787676345	0.01	0.24676511181771757	0.17635694855241127	0.01	0.05714285714285708	-0.2761640913592346	0.01	0.24285714285714285	0.15510924654122077	0.008	-0.2766779425596212	0.19234693877551004	0.008	0.03620553473124482	-0.26530612244897983	0.008	-0.29917722866895907	-0.2852040816326533	0.006	0.010714285714285645	-0.25378061157674464	0.006	0.2619746967151967	0.12524000283764547	0.006	0.23873932811096749	-0.09697495760331842	0.004	-0.026594569966730697	0.24540816326530598	0.004	-0.2528864662665367	-0.26037883985591265	0.004	0.23872796191636364	0.043925099308125964	0.002	-0.18870631584127248	-0.24496715354648296	0.002	-0.06648740799867123	-0.2122448979591839	0.002	-0.398793099321388	-0.5654926149643265	0	-0.2634356192088168	0.5814623399748565	0	0.640816326530612	-0.06293715394832113	0
-0.2971879668865929	0.013265306122448785	0.014	0.217401346279941	0.22443538841393637	0.014	0.16948365912164903	-0.24582246332733076	0.014	0.25612244897959185	0.1934091170237376	0.012	-0.29097292097894745	0.10612244897959164	0.012	0.07850578700464285	-0.283739110954541	0.012	-0.2802704154564383	-0.14013774780886812	0.01	0.24285714285714285	0.17745511483796675	0.01	0.06214534854294853	-0.2719387755102043	0.01	0.23958472457004548	0.15591125518229018	0.008	-0.2744897959183675	0.18689634455729578	0.008	0.03724489795918361	-0.2643588492373968	0.008	-0.2973476717438151	-0.2822441649908792	0.006	0.012521320494148521	-0.25204081632653086	0.006	0.25612244897959185	0.12617212174752782	0.006	0.23450567023201963	-0.09777097635446881	0.004	-0.022448979591836806	0.240981642636931	0.004	-0.2518691097561586	-0.2586734693877554	0.004	0.23448414009774754	0.04468822173040042	0.002	-0.18826530612244907	-0.24423268378478757	0.002	-0.06434883399563558	-0.21014096192273204	0.002	-0.40102161187690816	-0.5704081632653062	0	-0.2646089521696195	0.5836734693877548	0	0.644069857294548	-0.06307299984830919	0
-0.29710797869786437	0.009352876657047707	0.014	0.21632653061224488	0.22483397135337474	0.014	0.17002593830873464	-0.24553614239036758	0.014	0.2518138578559243	0.19467100071306698	0.012	-0.2904430966306077	0.10343445438980038	0.012	0.08367346938775504	-0.2796051750706632	0.012	-0.27957687336720566	-0.13774013867332818	0.01	0.23720724130024956	0.17908163265306104	0.01	0.06302853181821431	-0.27119179712433705	0.01	0.23033430265898636	0.15844120754509505	0.008	-0.27413916466299076	0.18606491696966224	0.008	0.040198518556384115	-0.2616270899849559	0.008	-0.2952211287239891	-0.2785714285714288	0.006	0.014940679429349908	-0.24963455698037063	0.006	0.25081189846462276	0.12734251070952052	0.006	0.22959183673469385	-0.09864513044054454	0.004	-0.02140259556738273	0.23982189422853556	0.004	-0.24795918367346953	-0.2521209312705857	0.004	0.22959183673469385	0.04532912736840936	0.002	-0.1844769584115601	-0.2387755102040819	0.002	-0.06224489795918375	-0.20817819686601965	0.002	-0.4030900449435136	-0.5744609754646498	0	-0.26780616148886677	0.590255141080703	0	0.6510370450765647	-0.06328194303574873	0
-0.2970321119892573	0.003988296174007988	0.014	0.21583513747759767	0.22501881094698528	0.014	0.1765306122448979	-0.24220798775348146	0.014	0.24518876869706402	0.19664796599681336	0.012	-0.28842001200491346	0.09352205282123967	0.012	0.08424636347749165	-0.2791443226611654	0.012	-0.2780121225445656	-0.13265306122449	0.01	0.2364380240624302	0.17929516691957287	0.01	0.06377551020408156	-0.27057119152707687	0.01	0.22959183673469385	0.15862407180110763	0.008	-0.2739873952734671	0.18571428571428555	0.008	0.043664983421633295	-0.2586734693877554	0.008	-0.29438775510204096	-0.27713010078582123	0.006	0.017346938775510135	-0.24745679460280387	0.006	0.24743684809999797	0.1280733559816345	0.006	0.2236341249199434	-0.10016473716484155	0.004	-0.020343002939211693	0.2387755102040815	0.004	-0.2479277530500391	-0.2520722469499613	0.004	0.22362598357853744	0.04709537133363931	0.002	-0.18330214340549514	-0.23710601985981133	0.002	-0.0576154165167461	-0.20360907327917255	0.002	-0.40437691106610446	-0.5770408163265307	0	-0.26784194387967686	0.5903213214264454	0	0.654081632653061	-0.06320350741477407	0
-0.2969343644678107	-1.960237527853792e-16	0.014	0.2146294085203139	0.2255102040816325	0.014	0.17884809751717137	-0.24109299547635532	0.014	0.24285714285714285	0.19731915553958052	0.012	-0.2882840579046718	0.09285714285714267	0.012	0.08500939626002658	-0.2785714285714288	0.012	-0.2772969685115628	-0.12984588863129462	0.01	0.2358226888265834	0.17948343362239602	0.01	0.06666718841605865	-0.26819780066095694	0.01	0.2291603005097069	0.1587521372444006	0.008	-0.2736868784876637	0.1849113682835818	0.008	0.0438775510204081	-0.25848690308556926	0.008	-0.29241365621776766	-0.2739128743944776	0.006	0.01956163358298209	-0.24540816326530637	0.006	0.24285714285714285	0.12901399124061608	0.006	0.2218445041397191	-0.10060447545211781	0.004	-0.015816326530612317	0.23413905492077394	0.004	-0.2479093427266033	-0.25204081632653086	0.004	0.22185448400825566	0.04753327109378494	0.002	-0.18163265306122459	-0.2341702423566178	0.002	-0.052650336915532794	-0.19897959183673491	0.002	-0.4071428571428572	-0.5830791233061631	0	-0.267857142857143	0.590351382634554	0	0.6569998514768759	-0.06340831178843019	0
-0.2970321119892546	-0.003988296174011013	0.014	0.20633032888957656	0.22877930848141315	0.014	0.18316326530612242	-0.239071066414187	0.014	0.24157413072354986	0.19769657970314153	0.012	-0.2881990265102529	0.09241321838770619	0.012	0.09030612244897954	-0.2744904430068489	0.012	-0.27459140832903955	-0.11948936751271308	0.01	0.22959183673469385	0.18124116954095928	0.01	0.0702552224948525	-0.26530612244897983	0.01	0.2276959484307561	0.15918367346938755	0.008	-0.2703762679173276	0.17656250759287642	0.008	0.04728850990653542	-0.2554517752126582	0.008	-0.2912812670174205	-0.2719387755102043	0.006	0.021820680512669482	-0.24324925194124122	0.006	0.23985979618270808	0.12965571455005484	0.006	0.21632653061224488	-0.10189622730549157	0.004	-0.0148480430935163	0.233111140579953	0.004	-0.2478389267689012	-0.25192055942196256	0.004	0.21632653061224488	0.04855631611530041	0.002	-0.1802918385953698	-0.23214285714285737	0.002	-0.05070904748886097	-0.1972501361846087	0.002	-0.4073243198305877	-0.5834920067000247	0	-0.2714797965834251	0.5969387755102038	0	0.6644464071505773	-0.06342599898731249	0
-0.2971079786978592	-0.009352876657042975	0.014	0.2030612244897959	0.23010678415985905	0.014	0.18379939069145826	-0.2387755102040819	0.014	0.23754422709306464	0.19897959183673453	0.012	-0.28775510204081645	0.09000423263329055	0.012	0.09174441025210985	-0.2733770633133346	0.012	-0.2745645804438725	-0.11938775510204101	0.01	0.22621631703632222	0.18233876601591392	0.01	0.07033853952193408	-0.26523649870560784	0.01	0.22295918367346937	0.16052320520040045	0.008	-0.26885888080734166	0.17244897959183655	0.008	0.05051020408163259	-0.25280976782467257	0.008	-0.28775510204081645	-0.26577866489356655	0.006	0.023979591836734628	-0.24137006016275786	0.006	0.23025821480285044	0.13198668315633302	0.006	0.2129296262944795	-0.10272554466182664	0.004	-0.013826461509159773	0.23214285714285698	0.004	-0.2429575935081739	-0.2437771003693775	0.004	0.2129878342086836	0.04972252808623446	0.002	-0.17816612366134899	-0.2289767334815085	0.002	-0.04897959183673477	-0.19578225798569837	0.002	-0.40740052262645043	-0.5836734693877552	0	-0.272603434703028	0.5988251367255433	0	0.66734693877551	-0.06342474761896044	0
-0.29718796688658566	-0.013265306122449177	0.014	0.19703723210753205	0.23275151782181763	0.014	0.18785765658597803	-0.236837248422713	0.014	0.23622448979591837	0.1993862619866535	0.012	-0.2870318173710571	0.08622448979591818	0.012	0.09373541781058836	-0.2719387755102043	0.012	-0.2745495362944741	-0.11932801472593436	0.01	0.22295918367346937	0.18340390318893443	0.01	0.07040816326530605	-0.2651808112505268	0.01	0.22102360509057073	0.16111925205228622	0.008	-0.267857142857143	0.16966437640889487	0.008	0.05143599419701509	-0.25204081632653086	0.008	-0.28757640002647444	-0.26548482446332183	0.006	0.026899327399590812	-0.2387755102040819	0.006	0.22959183673469385	0.1321274383614348	0.006	0.2039816747121499	-0.10520199875723803	0.004	-0.009183673469387825	0.22757912357673826	0.004	-0.24132653061224502	-0.2407887140251477	0.004	0.20358828929061662	0.05253415968897501	0.002	-0.1763206310344496	-0.2255102040816329	0.002	-0.04364319747503143	-0.19105068007598927	0.002	-0.40759701966198086	-0.5841276319068789	0	-0.2744897959183675	0.6024259694505449	0	0.6702940701488836	-0.06337939923887143	0
-0.2973142458509447	-0.016971468434769925	0.014	0.19481547083495193	0.23375595773647645	0.014	0.1897959183673469	-0.23597286756865943	0.014	0.23148719500883283	0.2008749501108735	0.012	-0.286138059575743	0.0812088791997671	0.012	0.09693877551020402	-0.26956334501927376	0.012	-0.2744897959183675	-0.11907984621069632	0.01	0.21647528242770306	0.18556553389882738	0.01	0.07097299553921889	-0.264741290175067	0.01	0.21889132526413282	0.1617484681212755	0.008	-0.26680259179850246	0.16687087758925262	0.008	0.054511127573292475	-0.24940908675696627	0.008	-0.287475018892473	-0.26530612244897983	0.006	0.028834888734795526	-0.23699815404091829	0.006	0.22917868643624434	0.1322399109260401	0.006	0.2030612244897959	-0.10542317314781022	0.004	-0.008158077089075339	0.226535800461945	0.004	-0.24014268825123977	-0.2387755102040819	0.004	0.2030612244897959	0.05266075411375133	0.002	-0.1750000000000001	-0.2230715877839945	0.002	-0.03730348269813316	-0.18571428571428594	0.002	-0.41012993522326485	-0.5903061224489796	0	-0.275145474618968	0.6035714285714283	0	0.6774714407455522	-0.06318572645983833	0
-0.29757386823812	-0.0230840723197527	0.014	0.1897959183673469	0.23597286756865643	0.014	0.19481547083495107	-0.2337559577364777	0.014	0.22959183673469385	0.20151803975075352	0.012	-0.2858611372403233	0.0795918367346937	0.012	0.0993793679243715	-0.26774671486314733	0.012	-0.2729033513394983	-0.11275510204081651	0.01	0.21632653061224488	0.1856131314056567	0.01	0.0777569129279976	-0.25938956598922247	0.01	0.21632653061224488	0.16251087117202903	0.008	-0.2656670661372921	0.16362624981076113	0.008	0.05714285714285708	-0.24733270331154847	0.008	-0.2871101633839654	-0.2646611837921288	0.006	0.030612244897959117	-0.2355103795444418	0.006	0.22761787034264128	0.1326530612244896	0.006	0.20253012901866493	-0.10559135350846104	0.004	-0.007031047222270208	0.2255102040816325	0.004	-0.238130061470008	-0.23533932628509438	0.004	0.20277589078007838	0.05277589078007818	0.002	-0.17337298013264385	-0.22050457088776465	0.002	-0.03642841657362067	-0.18500015485495105	0.002	-0.4111112121094628	-0.5929704205435985	0	-0.2774345849480238	0.6072592926029965	0	0.680612244897959	-0.06291038814179228	0
-0.2976805938003971	-0.02653061224489816	0.014	0.18785765658597575	0.2368372484227103	0.014	0.19703723210753168	-0.23275151782181766	0.014	0.22571428479811245	0.20285714377331593	0.012	-0.2855046730639526	0.07734140775782984	0.012	0.10289379680178842	-0.26530612244897983	0.012	-0.27193193215057515	-0.10868031274738435	0.01	0.21625124442019686	0.18563899952223753	0.01	0.07872756247832743	-0.2586734693877554	0.01	0.21382399924624443	0.1633137951646116	0.008	-0.2640835856474655	0.15918367346938755	0.008	0.059553712606805365	-0.24540816326530637	0.008	-0.28273493520247767	-0.25706098316486964	0.006	0.03455748505731216	-0.23214285714285737	0.006	0.22295918367346937	0.13382651054225445	0.006	0.20077499424411366	-0.10612244897959203	0.004	-0.002551020408163335	0.22128210756316852	0.004	-0.23642740782762925	-0.23214285714285737	0.004	0.20193519608374158	0.05306122448979573	0.002	-0.17013869015814612	-0.21401624117855442	0.002	-0.03571428571428579	-0.18444213544980315	0.002	-0.412799621348286	-0.5969387755102041	0	-0.27925290353465015	0.6102040816326528	0	0.6840074038668416	-0.0629313716433625	0
-0.2979281347599809	-0.029622885648182683	0.014	0.18382473330492882	0.2387755102040815	0.014	0.2030612244897959	-0.23010678415985644	0.014	0.22158536133960166	0.2042384225640913	0.012	-0.2843135149188201	0.06976811773424105	0.012	0.10357142857142851	-0.264822890947148	0.012	-0.2712841637832507	-0.10612244897959203	0.01	0.2160344235395288	0.18571428571428555	0.01	0.08367346938775504	-0.25492173288682535	0.01	0.2114190185321058	0.16409118554952665	0.008	-0.2633485665997891	0.15705959666551694	0.008	0.06189886636565164	-0.24353151942687645	0.008	-0.28112244897959193	-0.2540572171637214	0.006	0.03598522064880857	-0.23088317983248233	0.006	0.221329518688924	0.13428272620903497	0.006	0.1964285714285714	-0.1073581286753184	0.004	-0.0013336841590965798	0.22009488726947476	0.004	-0.23469387755102053	-0.2288731130813	0.004	0.1964285714285714	0.054710418573725265	0.002	-0.16912789629181166	-0.2122448979591839	0.002	-0.02916211993734886	-0.17916211993734898	0.002	-0.41377551020408165	-0.5994973666814427	0	-0.28234873681834277	0.6156104468551264	0	0.6901273197948125	-0.06257629938664967	0
-0.2984674356736101	-0.037242945877691835	0.014	0.17884809751716824	0.2410929954763518	0.014	0.20633032888957298	-0.22877930848140995	0.014	0.21782256137045283	0.205612244897959	0.012	-0.28381841087402904	0.06632653061224471	0.012	0.10715681645383679	-0.2622588572701636	0.012	-0.2704874481212955	-0.10212010118252005	0.01	0.21130314279930204	0.18732355096256723	0.01	0.0853073802023936	-0.2536747271411694	0.01	0.2096938775510204	0.16462676233901957	0.008	-0.2618724944146145	0.15255102040816307	0.008	0.06377551020408156	-0.24205658185613926	0.008	-0.27997496600723626	-0.25204081632653086	0.006	0.03724489795918361	-0.22986927239188146	0.006	0.21866331552858032	0.13498984614082504	0.006	0.1922545927064008	-0.10858112331864592	0.004	0.00005924299797995447	0.218877551020408	0.004	-0.23347004307306027	-0.22673403855959315	0.004	0.19264136358180206	0.05590666970425089	0.002	-0.16889449363819384	-0.21171775125976564	0.002	-0.029074132628825747	-0.17908913267729698	0.002	-0.41482401522033036	-0.6025229235551799	0	-0.2861778089318551	0.6218920946461404	0	0.6938775510204079	-0.06234170154105664	0
-0.2986591019485411	-0.03979591836734714	0.014	0.1765306122448979	0.24220798775347693	0.014	0.21462940852029536	-0.2255102040816329	0.014	0.21632653061224488	0.20614138820029335	0.012	-0.2832261906709799	0.061797619242408224	0.012	0.110204081632653	-0.2602263063514134	0.012	-0.2695500165088032	-0.09779692226670735	0.01	0.2096938775510204	0.18787739335628437	0.01	0.08761139715749813	-0.25204081632653086	0.01	0.20878938930741517	0.16491183828700684	0.008	-0.2612244897959185	0.15050786331166005	0.008	0.06562412729169659	-0.2406241272916969	0.008	-0.2779929071584581	-0.24853770508644024	0.006	0.042562125504792	-0.2255102040816329	0.006	0.21632653061224488	0.13560964738708928	0.006	0.1897959183673469	-0.10937371608192661	0.004	0.0040816326530611555	0.21523122247839502	0.004	-0.23283591569241088	-0.2255102040816329	0.004	0.1897959183673469	0.05667885185987401	0.002	-0.16836734693877559	-0.21051723915690176	0.002	-0.02906422458310267	-0.17908163265306143	0.002	-0.41605865833981026	-0.6058545767071573	0	-0.2871822374403965	0.6234693877551017	0	0.6982062754748772	-0.06199780615777585	0
-0.2988510680417447	-0.04196525848886786	0.014	0.17002593830873233	0.2455361423903649	0.014	0.21583513747759211	-0.22501881094698012	0.014	0.2118361966635165	0.2077545640104551	0.012	-0.2827465699570188	0.05806975657359336	0.012	0.11252770656260865	-0.2586734693877554	0.012	-0.26856276364854287	-0.09285714285714305	0.01	0.2063756771207938	0.18902873834528344	0.01	0.09030612244897954	-0.25007518403170603	0.01	0.2030612244897959	0.16672450927127686	0.008	-0.26007925092353357	0.1470636062193235	0.008	0.06805425563480183	-0.2387755102040819	0.008	-0.27633869458280663	-0.24540816326530637	0.006	0.04327405140792893	-0.2249067044691537	0.006	0.21348432498845496	0.1364435086619242	0.006	0.18493833282397024	-0.11098003452296872	0.004	0.005624613429152686	0.21378787873527502	0.004	-0.23086037666381243	-0.22167670319442478	0.004	0.18379455023027536	0.059062592626867305	0.002	-0.164515379654424	-0.2028315591210865	0.002	-0.022448979591836806	-0.17384213635465587	0.002	-0.4173459180514186	-0.610204081632653	0	-0.2874150090326957	0.6238094807632225	0	0.702430912880847	-0.06161458635023526	0
-0.299832719611657	-0.05187353593818765	0.014	0.1694836591216561	0.2458224633273233	0.014	0.21632653061224488	-0.22482391039728514	0.014	0.20480487278027432	0.2105012496687051	0.012	-0.28205838287965657	0.05306122448979573	0.012	0.11508266313287896	-0.2569193978267568	0.012	-0.267857142857143	-0.08909056257629049	0.01	0.2030612244897959	0.19019468861719005	0.01	0.09299889787608305	-0.24810093869240987	0.01	0.1988596076066603	0.16824736270870094	0.008	-0.25971962731331905	0.14591836734693858	0.008	0.06936877659755071	-0.23773612353632653	0.008	-0.2744897959183675	-0.24188713349190472	0.006	0.0438775510204081	-0.22443968534123743	0.006	0.2121419025967091	0.1368376892400254	0.006	0.18224428986895666	-0.11183612660365075	0.004	0.007462339337620589	0.2122448979591835	0.004	-0.22892113413860404	-0.2180176413716004	0.004	0.18286035421685262	0.059390966461750426	0.002	-0.16261542395706888	-0.19897959183673491	0.002	-0.021695598251032875	-0.17320236093264088	0.002	-0.41814541889531476	-0.6124668260026445	0	-0.28775510204081645	0.624334351943052	0	0.7071428571428569	-0.060875683418101026	0
-0.29993529812563313	-0.05306122448979612	0.014	0.16326530612244894	0.24904243363403497	0.014	0.21740134627995295	-0.22443538841392482	0.014	0.2030612244897959	0.21114601680878878	0.012	-0.2815199342465656	0.0468260566955449	0.012	0.11683673469387748	-0.255796534602486	0.012	-0.26738909826978163	-0.08669253438327996	0.01	0.19674794390922723	0.19266631125616587	0.01	0.09693877551020402	-0.24541736844559428	0.01	0.1911545581576812	0.17109033980150226	0.008	-0.25906378465947416	0.14375766221049424	0.008	0.07040816326530605	-0.2369502331790514	0.008	-0.2733763131904897	-0.23988899293195967	0.006	0.04890936686969884	-0.22047838823234214	0.006	0.2096938775510204	0.13752061808756963	0.006	0.1765306122448979	-0.11363406480840986	0.004	0.010714285714285645	0.2094119090006609	0.004	-0.22806122448979604	-0.21622527026795568	0.004	0.18209235878733063	0.05969387755102022	0.002	-0.16063914739413318	-0.19344248525892835	0.002	-0.020721290193983652	-0.17244897959183694	0.002	-0.42040816326530617	-0.6197605944345698	0	-0.2927570120750011	0.6317327838433662	0	0.7129722612990606	-0.060497126456041446	0
-0.30006491580656847	-0.05401671684649306	0.014	0.1612936670668342	0.2500691772709157	0.014	0.22544862462085108	-0.2213669919677901	0.014	0.2022801992935542	0.2114638727629418	0.012	-0.28144765316882403	0.046103367239339124	0.012	0.12269803157762757	-0.25204081632653086	0.012	-0.267185206007435	-0.08555255294621057	0.01	0.19568133176427505	0.1930941784398064	0.01	0.0969522355998786	-0.24540816326530637	0.01	0.1897959183673469	0.17157523593942112	0.008	-0.25695380687908853	0.13692374414131955	0.008	0.07701289679536764	-0.2321149376116945	0.008	-0.2727466970579255	-0.2387755102040819	0.006	0.050691391894355654	-0.21905873883313146	0.006	0.20832177683647135	0.13791361357116505	0.006	0.17236323730849434	-0.11522038016563743	0.004	0.012716525109588735	0.2076144842932621	0.004	-0.2260085367290191	-0.2122448979591839	0.004	0.1765306122448979	0.06165662477340398	0.002	-0.15944660294362897	-0.1900588478415883	0.002	-0.014198614024291746	-0.16743403903693302	0.002	-0.4212506885926249	-0.6226268624277834	0	-0.2963495738355284	0.6367346938775509	0	0.7144002753569714	-0.06031864270391061	0
-0.3010204081632654	-0.06151661326228081	0.014	0.15776612791052919	0.25204081632653047	0.014	0.22959183673469385	-0.2198280633407883	0.014	0.20039512175266966	0.2122448979591835	0.012	-0.28112244897959193	0.04245259942852127	0.012	0.1231630983805083	-0.25173452695193715	0.012	-0.2660180768783164	-0.07959183673469408	0.01	0.1897959183673469	0.19538743168614942	0.01	0.10083725399009077	-0.24267398868396864	0.01	0.18915465063922873	0.17180771186371838	0.008	-0.25573583153923846	0.1326530612244896	0.008	0.07704081632653054	-0.2320953811254835	0.008	-0.27099717820040237	-0.23528289248611678	0.006	0.05093625715970817	-0.2188775510204084	0.006	0.2030612244897959	0.1394017990255859	0.006	0.16443041805562833	-0.11822264316886162	0.004	0.015197701310588126	0.205612244897959	0.004	-0.22445992063539472	-0.20921354875236073	0.004	0.17311040325020866	0.06290632161755547	0.002	-0.1577113800468354	-0.18571428571428594	0.002	-0.01189637907530025	-0.16581632653061246	0.002	-0.42146580428945735	-0.6234693877551021	0	-0.2982289527843483	0.639526149256468	0	0.7191561774568109	-0.05969387755102061	0
-0.30154100737968503	-0.06580593139582547	0.014	0.15273275522000626	0.25477357154653674	0.014	0.23526738569437813	-0.21792044691886817	0.014	0.1964285714285714	0.21383823119902667	0.012	-0.2808768411831715	0.03979591836734675	0.012	0.12346938775510198	-0.25154649604879586	0.012	-0.26542075103269575	-0.07539557549791687	0.01	0.1872202162686653	0.19640388973805295	0.01	0.10357142857142851	-0.24088663436604532	0.01	0.1875249888663913	0.17244897959183655	0.008	-0.254591836734694	0.12847992906011402	0.008	0.07720252335480594	-0.23198115011458195	0.008	-0.2688335508310051	-0.2311664491689953	0.006	0.05714285714285708	-0.21412964833319495	0.006	0.19818928625783488	0.14104642911497756	0.006	0.16326530612244894	-0.1186478560046523	0.004	0.017346938775510135	0.20381191000079674	0.004	-0.22142857142857153	-0.20262535066815401	0.004	0.16989795918367342	0.0641888255838121	0.002	-0.1569640729566273	-0.18385225357398524	0.002	-0.009183673469387825	-0.16381950378831833	0.002	-0.4219323420887279	-0.6249935665785238	0	-0.3010204081632654	0.6434134842903977	0	0.7204081632653059	-0.05951014139394071	0
-0.30160012453239216	-0.0663265306122451	0.014	0.14999999999999997	0.25630852741822774	0.014	0.23811216028175272	-0.21698988053457402	0.014	0.192845873310431	0.21529485290226757	0.012	-0.280412260965066	0.033873453320648214	0.012	0.12474962064251281	-0.25076058343912005	0.012	-0.2645534243756028	-0.06965546519192939	0.01	0.18316326530612242	0.19813178214579932	0.01	0.10679111483310592	-0.2387755102040819	0.01	0.18316326530612242	0.17410073976010926	0.008	-0.2540430861502158	0.12656915874774327	0.008	0.08367346938775504	-0.2273482382363628	0.008	-0.267857142857143	-0.22916570041684628	0.006	0.05822258900636006	-0.21332462982268688	0.006	0.19285469409827635	0.14285959161600914	0.006	0.16272557004418967	-0.11884801902378174	0.004	0.019942228693644464	0.20157488175486885	0.004	-0.22021698876283022	-0.20019117450247623	0.004	0.16469577294152754	0.06632653061224471	0.002	-0.15547190847584255	-0.17908163265306143	0.002	-0.0065861267736416285	-0.16178122016513416	0.002	-0.4237923669595746	-0.6333504901832827	0	-0.303850049870539	0.6471703582927264	0	0.725931279741019	-0.05858434096550921	0
-0.3017115564114345	-0.0670176788604142	0.014	0.14434006202452698	0.25964618447350646	0.014	0.24285714285714285	-0.21534243096510833	0.014	0.1897959183673469	0.2166277869323052	0.012	-0.2803081133815812	0.03234892970811151	0.012	0.1313416258668526	-0.2466477483158325	0.012	-0.2640526725298843	-0.0663265306122451	0.01	0.18119443923590162	0.19897959183673453	0.01	0.10882854528568559	-0.23739997385711448	0.01	0.17956389900783268	0.17548226635477132	0.008	-0.2538942066004874	0.12602040816326512	0.008	0.0847415440730199	-0.22657827876689776	0.008	-0.2659678384789825	-0.2255102040816329	0.006	0.059697643608216895	-0.2122448979591839	0.006	0.1897959183673469	0.14386103852336699	0.006	0.161396595577387	-0.11938775510204101	0.004	0.023287118266082797	0.19897959183673453	0.004	-0.21961061648628258	-0.19897959183673491	0.004	0.16365298917599166	0.06671421366578745	0.002	-0.15510204081632661	-0.17790792014153936	0.002	-0.002956003122257811	-0.15918367346938794	0.002	-0.42440863193834916	-0.6367346938775511	0	-0.306132104036092	0.65	0	0.7286257958995159	-0.0581088979780351	0
-0.3032461155779703	-0.0773661293199892	0.014	0.13936117735177944	0.26267963897475094	0.014	0.2452183839666905	-0.21460613906873152	0.014	0.18470214408184932	0.218877551020408	0.012	-0.2798350308476331	0.026530612244897767	0.012	0.13347199866155454	-0.24540816326530637	0.012	-0.2637124159846807	-0.06383860442348291	0.01	0.17790206195003827	0.20035104154187489	0.01	0.110204081632653	-0.23653754429523194	0.01	0.1765306122448979	0.17674395224171904	0.008	-0.2536490608918988	0.12507763232046995	0.008	0.08634387212600715	-0.2255102040816329	0.008	-0.26436305663094595	-0.22237163724660544	0.006	0.06203995134474043	-0.21050933909984273	0.006	0.18825360125989568	0.14437605023948735	0.006	0.15663265306122445	-0.12121764705774554	0.004	0.023979591836734628	0.19842156562383806	0.004	-0.21829308821323967	-0.19584410862140306	0.004	0.16326530612244894	0.06684705020834264	0.002	-0.15366415530677832	-0.17388686510138524	0.002	0.001140112939419975	-0.15624215375574677	0.002	-0.4256439241137823	-0.6419704547260272	0				0.7336734693877549	-0.0569338928747456	0
-0.3035596839772611	-0.07959183673469408	0.014	0.13673469387755097	0.2642546826708464	0.014	0.2529892470477139	-0.2122448979591839	0.014	0.1836249378608313	0.2193392235751169	0.012	-0.27967672727066495	0.021343680892600282	0.012	0.13673469387755097	-0.24345639596210705	0.012	-0.2625443815460188	-0.05438111623989639	0.01	0.1765306122448979	0.20096676872834093	0.01	0.11622420534886052	-0.23275538648787433	0.01	0.17097486716424307	0.17908163265306104	0.008	-0.25212069608737	0.11938775510204062	0.008	0.09030612244897954	-0.22278528392238836	0.008	-0.26269559806226084	-0.2188775510204084	0.006	0.06377551020408156	-0.20924572396953348	0.006	0.18402345267908246	0.14591836734693858	0.006	0.15317505377982346	-0.12256280888186451	0.004	0.027302683782700767	0.19567003072147618	0.004	-0.2161017646925747	-0.19104109245028278	0.004	0.16233103610045344	0.06726080063424021	0.002	-0.153277505970398	-0.17244897959183694	0.002	0.0040816326530611555	-0.15419140636124898	0.002	-0.4259745879974205	-0.6444335752678857	0				0.7370624209104557	-0.05645017601249696	0
-0.3041503251783131	-0.08272175374974179	0.014	0.13607784820468516	0.2646492767761136	0.014	0.25537164651389455	-0.21149409549348655	0.014	0.1819047661820079	0.22013605014452253	0.012	-0.2795531547573462	0.018328664961427557	0.012	0.13966567827247556	-0.24170649459900648	0.012	-0.26238373410562693	-0.05306122448979612	0.01	0.17289624521312463	0.2026139588685078	0.01	0.11697175717592341	-0.2322778796249033	0.01	0.1702086507759108	0.1793923242452984	0.008	-0.2512713252951194	0.11607561348039074	0.008	0.0926160743766189	-0.22118750294804776	0.008	-0.2612244897959185	-0.21575816591255242	0.006	0.06585829641044093	-0.20769503110431875	0.006	0.18316326530612242	0.14621807943251341	0.006	0.14999999999999997	-0.12391430401030575	0.004	0.030612244897959117	0.19308891337463713	0.004	-0.213653206559705	-0.18571428571428594	0.004	0.1542114924620174	0.07053802307426216	0.002	-0.15259538181688842	-0.16994232059239875	0.002	0.008979450734982512	-0.15081618542886033	0.002	-0.42684846350201766	-0.65	0				0.7453759210876323	-0.054624078912367605	0
-0.305194845190629	-0.08868270582977943	0.014	0.1350552315164557	0.26530612244897944	0.014	0.25612244897959185	-0.21126255645468034	0.014	0.1765306122448979	0.2225665523283069	0.012	-0.2793730267218544	0.013265306122448785	0.012	0.14336734693877545	-0.23964500043758336	0.012	-0.2622709456636487	-0.05201476862206589	0.01	0.16873631588050522	0.2044506015947908	0.01	0.11719883519129745	-0.23214285714285737	0.01	0.16989795918367342	0.17952865621463107	0.008	-0.2492260105395129	0.10738927584563503	0.008	0.09622794871533988	-0.2188775510204084	0.008	-0.26005348639954334	-0.21341590135555905	0.006	0.0689082546657583	-0.2056122448979594	0.006	0.17848722297206343	0.1478749780741041	0.006	0.14510089215285488	-0.1260204081632655	0.004	0.034799750193938106	0.18990179101026455	0.004	-0.2121332098727653	-0.18174434114764318	0.004	0.14999999999999997	0.07214469619502259	0.002	-0.15061774893667398	-0.16366796534904057	0.002	0.016318448967093543	-0.14591836734693897	0.002							0.7469387755102038	-0.054263638117094275	0
-0.3059848660356769	-0.09285714285714305	0.014	0.13010204081632648	0.26840658207676005	0.014	0.2574695175531691	-0.21089782938560664	0.014	0.17450912525827164	0.22348871709500623	0.012	-0.27927096786215666	0.00848413417865957	0.012	0.14493336143288033	-0.2387755102040819	0.012	-0.26169367557310896	-0.046428571428571624	0.01	0.16631124967259542	0.205612244897959	0.01	0.12346938775510198	-0.22830267841612717	0.01	0.16909522883141637	0.1798843630053181	0.008	-0.24890222951288507	0.10612244897959164	0.008	0.09693877551020402	-0.21840820474544254	0.008	-0.2595083791079195	-0.2122448979591839	0.006	0.07040816326530605	-0.20455190397998285	0.006	0.1765306122448979	0.1486305736996865	0.006	0.14386946072005277	-0.12652252194454283	0.004	0.03724489795918361	0.18814632248823307	0.004	-0.20876911369848397	-0.17305482798419836	0.004	0.1449667579998132	0.07455859473450695	0.002	-0.1492066314983546	-0.15918367346938794	0.002	0.01693219474167429	-0.14550362331310313	0.002							0.74789815384974	-0.054020602829332284	0
-0.30724208273631964	-0.09907881743019731	0.014	0.1279303601849811	0.2697670948788586	0.014	0.2656508335183395	-0.20850797637548257	0.014	0.1703827053980146	0.2255102040816325	0.012	-0.2792197460022295	0.00472995008386185	0.012	0.14815813949018256	-0.23693364969426448	0.012	-0.2612244897959185	-0.041206423045238534	0.01	0.16326530612244894	0.20702477708199046	0.01	0.12520133441079462	-0.2272421507373255	0.01	0.16326530612244894	0.18238885096210794	0.008	-0.2487456474633302	0.10533598518973096	0.008	0.10064416083675427	-0.21595028328573415	0.008	-0.2580491883245336	-0.209069596487799	0.006	0.07365776220241127	-0.20222919077384013	0.006	0.17207162295433262	0.15037735663750387	0.006	0.14204969091451497	-0.127338064187526	0.004	0.040551739842252715	0.18571428571428555	0.004	-0.20851368786161717	-0.17244897959183694	0.004	0.13906314373780848	0.07726338687443618	0.002	-0.14797403407910484	-0.15304637408416075	0.002	0.017346938775510135	-0.14522971011087515	0.002							0.7517385764877585	-0.05306122448979612	0
-0.3073802918028689	-0.0997625653399885	0.014	0.12468696304030172	0.27193877551020396	0.014	0.2693877551020408	-0.2075122559746319	0.014	0.16989795918367342	0.22574078536694545	0.012	-0.2790998334059649	-1.960237527853792e-16	0.012	0.14999999999999997	-0.2359121709980273	0.012	-0.26110386340296593	-0.03991654476029973	0.01	0.16051595264834978	0.20836159837205814	0.01	0.12824359703859364	-0.2255102040816329	0.01	0.16097782502986166	0.18342680462169828	0.008	-0.24795918367346953	0.10166966452739139	0.008	0.10357142857142851	-0.21415515881849312	0.008	-0.25584003535237243	-0.20436404628028096	0.006	0.07704081632653054	-0.2000107432885167	0.006	0.16891837702213897	0.1515714382466286	0.006	0.13673469387755097	-0.1296435940977514	0.004	0.04243610963822415	0.1842728443321016	0.004	-0.2084232632481739	-0.1721889816497856	0.004	0.13673469387755097	0.0782391371907606	0.002	-0.14772106640299137	-0.1518026990560527	0.002	0.019278230074981667	-0.14398707604746744	0.002							0.7535714285714283	-0.05254250147123576	0
-0.3086234364478183	-0.10612244897959203	0.014	0.12346938775510198	0.27273360935121527	0.014	0.27578531246571925	-0.2058473405955055	0.014	0.16556990389411783	0.22781480185330139	0.012	-0.2792197460022248	-0.004729950083857564	0.012	0.15600782341220842	-0.2327676867918734	0.012	-0.2610930628377367	-0.03979591836734714	0.01	0.15974782652096367	0.20872741835769823	0.01	0.13010204081632648	-0.22441978597733966	0.01	0.15716981840223224	0.18517712037327777	0.008	-0.24756080193393973	0.09988817765789695	0.008	0.10667572503334474	-0.2122448979591839	0.008	-0.254591836734694	-0.20148640022481065	0.006	0.07859791267371606	-0.19897959183673491	0.006	0.16656590428779192	0.15255102040816307	0.006	0.13463944457349544	-0.13055781192043447	0.004	0.0438775510204081	0.18322791523349088	0.004	-0.20816326530612256	-0.17145210321173152	0.004	0.1358416904007059	0.07869883325784863	0.002	-0.14628387155273884	-0.14591836734693897	0.002	0.02489360225180629	-0.14019972470078615	0.002							0.758240963858106	-0.05109810671524933	0
-0.3097326354799527	-0.11067552778535368	0.014	0.11993717763519947	0.2750392184515259	0.014	0.2761555082127083	-0.20574734494740235	0.014	0.16326530612244894	0.22899965445069312	0.012	-0.2792709678621487	-0.008484134178667897	0.012	0.15681881961392735	-0.23232902369556027	0.012	-0.2610822536786653	-0.03965368225009389	0.01	0.15663265306122445	0.21023395616652737	0.01	0.13359660945017646	-0.22237211965425838	0.01	0.15663265306122445	0.1854179924304701	0.008	-0.24747010229304367	0.09948979591836715	0.008	0.1088327074647462	-0.2108735237912771	0.008	-0.2534413870275305	-0.19897959183673491	0.006	0.08160814227202447	-0.19691426472100435	0.006	0.16326530612244894	0.1538667573958181	0.006	0.13024984286445793	-0.13265306122449	0.004	0.05021508120389133	0.1787865097753198	0.004	-0.20478236533113206	-0.16256457344437844	0.004	0.13403073894594486	0.0795918367346937	0.002	-0.14541710488898293	-0.14233799715183368	0.002	0.030612244897959117	-0.1364274157995961	0.002							0.7602040816326527	-0.05031513731741252	0
-0.3110269666860455	-0.11612900750237216	0.014	0.11683673469387748	0.277201377850094	0.014	0.2826530612244898	-0.20402420184639877	0.014	0.157189176408913	0.23214285714285698	0.012	-0.27937302672184244	-0.013265306122449177	0.012	0.1571891764089325	-0.23214285714285737	0.012	-0.26020740107105217	-0.027547700969764482	0.01	0.15529301124708564	0.21090525614504466	0.01	0.13673469387755097	-0.22066358286367596	0.01	0.1564308740939422	0.18551250674700331	0.008	-0.24734886023001523	0.09887947247491286	0.008	0.110204081632653	-0.2100676815985286	0.008	-0.2517361547064038	-0.1952026208038006	0.006	0.08367346938775504	-0.1956140260821345	0.006	0.15947596700653394	0.15539433435347255	0.006	0.13010204081632648	-0.13272013389936033	0.004	0.05204262874264424	0.1775492079920494	0.004	-0.2034810949836042	-0.15918367346938794	0.004	0.1267583166395636	0.0828807656191553	0.002	-0.14404209791784744	-0.1348584244484598	0.002	0.03292017119554231	-0.1349609875220732	0.002							0.7640453663738048	-0.04921993974864409	0
-0.3117981501968464	-0.11938775510204101	0.014	0.1148701630468211	0.2785714285714284	0.014	0.2867620163940909	-0.203088547006336	0.014	0.15681881961392077	0.2323290236955533	0.012	-0.2795531547573316	-0.018328664961413325	0.012	0.16326530612244894	-0.22899965445070236	0.012	-0.26014434044773216	-0.02653061224489816	0.01	0.15265949917059038	0.2122448979591835	0.01	0.1400235182289277	-0.2188775510204084	0.01	0.15600570765332195	0.18571428571428555	0.008	-0.2464137710197529	0.0944025555108593	0.008	0.1155005025422478	-0.2069484770495891	0.008	-0.2505344700119427	-0.19234693877551043	0.006	0.08881884176980791	-0.19234693877551043	0.006	0.15663265306122445	0.1566414147304734	0.006	0.12559077968337926	-0.13477445315276726	0.004	0.05714285714285708	0.17398928673208847	0.004	-0.20145866696049958	-0.15262296569256195	0.004	0.12346938775510198	0.08432727236767729	0.002	-0.14348072778166668	-0.13265306122449	0.002	0.036640534544658716	-0.13265306122449	0.002							0.7682011649327461	-0.04779300166744051	0
-0.3122929372425971	-0.12138053214515833	0.014	0.1120918828196349	0.2804592297584103	0.014	0.28928571428571426	-0.20251450712137764	0.014	0.15600782341223043	0.232767686791851	0.012	-0.27967672727065096	-0.021343680892614632	0.012	0.16556990389412338	-0.22781480185330732	0.012	-0.260089486518016	-0.02539560896699567	0.01	0.15087512513137846	0.213120023090562	0.01	0.14216685135759186	-0.2176770554392248	0.01	0.151880668116364	0.18759495383064959	0.008	-0.2460844764175689	0.09285714285714267	0.008	0.11716994655138126	-0.20594545675546316	0.008	-0.24795918367346953	-0.18611809505498497	0.006	0.08971563837425302	-0.19175645470078392	0.006	0.1508880730417728	0.15918367346938755	0.006	0.12346938775510198	-0.13575414838903735	0.004	0.05806500259365014	0.1733711250426296	0.004	-0.20139284703799748	-0.15241325520126286	0.004	0.11785109286583656	0.08723884796787726	0.002	-0.14325702199044751	-0.13123277392792013	0.002	0.04105797539625421	-0.1298334856003361	0.002							0.772009513909337	-0.046428571428571624	0
-0.313488458709175	-0.1260204081632655	0.014	0.110204081632653	0.2818291713058318	0.014	0.29326325708755957	-0.2016347020961141	0.014	0.14999999999999997	0.23591217099801662	0.012	-0.2798350308476188	-0.02653061224489816	0.012	0.16989795918367342	-0.22574078536695258	0.012	-0.25963269733166433	-0.01485709858670332	0.01	0.14999999999999997	0.21356136455253394	0.01	0.14715431227055198	-0.21509058568863187	0.01	0.14999999999999997	0.18847319369200954	0.008	-0.24565073026373987	0.09054868944741301	0.008	0.11776857329451099	-0.2056122448979594	0.008	-0.24783621617998908	-0.1858372532077664	0.006	0.09272593281541142	-0.18992712840907855	0.006	0.15026459987902807	0.15944827334841566	0.006	0.11713224921422893	-0.13899019976536303	0.004	0.059506413856529494	0.17244897959183655	0.004	-0.19926189731151336	-0.14591836734693897	0.004	0.11374179873449959	0.08931942575529607	0.002	-0.14183673469387764	-0.12263215493876198	0.002	0.0438775510204081	-0.1280594874224374	0.002							0.7734693877551018	-0.045825276151932465	0
-0.3142857142857144	-0.12897929748906853	0.014	0.1055446233648185	0.2852040816326529	0.014	0.29591836734693877	-0.20101537566039687	0.014	0.14815813949017595	0.23693364969425748	0.012	-0.2803081133815667	-0.03234892970809741	0.012	0.17038270539802847	-0.2255102040816329	0.012	-0.2595778725314085	-0.013265306122449177	0.01	0.1471543122705808	0.21509058568860268	0.01	0.14999999999999997	-0.2135613645525465	0.01	0.14443166874294067	0.19128261697134483	0.008	-0.2442727727626304	0.08327824764553282	0.008	0.12346938775510198	-0.2023321578639539	0.008	-0.247781118476057	-0.18571428571428594	0.006	0.09693877551020402	-0.18728243865651384	0.006	0.14999999999999997	0.1595625221627235	0.006	0.11673380072396693	-0.13918278031580394	0.004	0.06377551020408156	0.16960410405382542	0.004	-0.19820735122051727	-0.14260897531009528	0.004	0.110204081632653	0.09105474882086435	0.002	-0.14133655547616938	-0.11988793431974926	0.002	0.049309879484099914	-0.12482008356573283	0.002							0.7776408740392996	-0.043967404651544896	0
-0.31504360865515785	-0.13189516685504657	0.014	0.10438846521314643	0.2860211182743708	0.014	0.2975776091862596	-0.20063883367605573	0.014	0.14493336143286317	0.2387755102040815	0.012	-0.2804122609650539	-0.03387345332066067	0.012	0.17450912525827517	-0.22348871709501014	0.012	-0.25954312462284435	-0.011583940949375045	0.01	0.14216685135758192	0.21767705543921448	0.01	0.15087512513138643	-0.21312002309057038	0.01	0.1429964698516796	0.1919760616884142	0.008	-0.24354087567090255	0.0795918367346937	0.008	0.12559779932355458	-0.2011080034051875	0.008	-0.24767112636488378	-0.1854262284057002	0.006	0.09792191006956034	-0.18669742027364225	0.006	0.14927804279159945	0.15990563067778807	0.006	0.1165392295510645	-0.13928571428571448	0.004	0.06603394924262534	0.16807476556915585	0.004	-0.19724944918460216	-0.13928571428571448	0.004	0.10899313120003931	0.09164619242452898	0.002	-0.14124181545683806	-0.11938775510204101	0.002	0.05512499184945118	-0.12140562039544692	0.002							0.7865942353444629	-0.03979591836734714	0
-0.3152478616929422	-0.13265306122449	0.014	0.09778128782448298	0.29099422237959843	0.014	0.3025510204081633	-0.1996028092818509	0.014	0.14336734693877545	0.23964500043757378	0.012	-0.2808768411831606	-0.03979591836734714	0.012	0.1765306122448979	-0.22256655232831155	0.012	-0.2594023039475695	-0.0018221858483491414	0.01	0.14002351822889944	0.218877551020408	0.01	0.15265949917061356	-0.2122448979591839	0.01	0.14228959186359877	0.19234693877551004	0.008	-0.24281746972743093	0.07445012278865511	0.008	0.12959726476565755	-0.19897959183673491	0.008	-0.24398789692736206	-0.1764202663379444	0.006	0.09963410464366303	-0.18571428571428594	0.006	0.1411307324858458	0.1635797120776824	0.006	0.110204081632653	-0.1424785427162406	0.004	0.06970271009726765	0.16581632653061207	0.004	-0.1955895992981766	-0.133344701338993	0.004	0.10672608307816266	0.09285714285714267	0.002	-0.14118353377187715	-0.1187345541800405	0.002	0.05714285714285708	-0.12017887700696155	0.002							0.7866859696526096	-0.03974719414240585	0
-0.3156238667205008	-0.13399121365927644	0.014	0.09693877551020402	0.29162215424529236	0.014	0.30563442607460206	-0.19897959183673491	0.014	0.13966567827247062	0.24170649459900115	0.012	-0.28112244897959193	-0.04245259942862984	0.012	0.18190476618200446	-0.22013605014452636	0.012	-0.2593897651838743	-1.960237527853792e-16	0.01	0.13673469387755097	0.22066358286366058	0.01	0.15663265306122445	-0.21023395616653778	0.01	0.13673469387755097	0.19516105648780005	0.008	-0.2424063357501263	0.07187937853558794	0.008	0.13010204081632648	-0.19870166300881714	0.008	-0.24249606477530014	-0.17244897959183694	0.006	0.10357142857142851	-0.18336840876004085	0.006	0.13673469387755097	0.1657446984265324	0.006	0.10791466287606584	-0.1436289485903518	0.004	0.07040816326530605	0.16536341426835377	0.004	-0.1953856047623177	-0.13265306122449	0.004	0.10019616574043884	0.09611453308737748	0.002	-0.13952378876141908	-0.10843539491205059	0.002	0.05762976576465204	-0.11987466372383598	0.002							0.7867346938775509	-0.03972004597046844	0
-0.31793460812670044	-0.14226947350595293	0.014	0.09681563634431983	0.2917135955279932	0.014	0.30857074738713314	-0.19836666575448034	0.014	0.13673469387755097	0.24345639596209986	0.012	-0.28144765316881637	-0.04610336723934719	0.012	0.18362493786083212	-0.2193392235751181	0.012	-0.2594023039475716	0.0018221858483467301	0.01	0.13359660945016757	0.2223721196542491	0.01	0.1597073631925589	-0.20868695502929385	0.01	0.13420290233490537	0.19644780029408893	0.008	-0.24160401732445516	0.06632653061224471	0.008	0.13420290233490212	-0.19644780029408607	0.008	-0.24132653061224502	-0.16926250499449444	0.006	0.10625384521089867	-0.1817640492925316	0.006	0.13658983665893895	0.16581632653061207	0.006	0.10375497618346814	-0.14591836734693897	0.004	0.0741503154175852	0.16292582562166671	0.004	-0.19527754158578792	-0.13227347882237567	0.004	0.09693877551020402	0.09772489043423514	0.002	-0.13912839823268974	-0.10612244897959203	0.002	0.05848123086116602	-0.11938775510204101	0.002							0.7869227981084403	-0.03960781413645768	0
-0.3190182596972549	-0.14591836734693897	0.014	0.09665993456267992	0.2918367346938774	0.014	0.30918367346938774	-0.1982497650564334	0.014	0.13347199866154644	0.24540816326530598	0.012	-0.28151993424655636	-0.046826056695536064	0.012	0.18470214408185093	-0.2188775510204084	0.012	-0.2595431246228565	0.011583940949386817	0.01	0.13010204081632648	0.22441978597732684	0.01	0.16326530612244894	-0.20702477708199815	0.01	0.13010204081632648	0.19870166300881975	0.008	-0.24132653061224502	0.06421545690077134	0.008	0.13673469387755097	-0.19516105648779408	0.008	-0.2403631283910088	-0.16677972875184868	0.006	0.110204081632653	-0.17959134204857735	0.006	0.13219085157944688	0.16790513729373246	0.006	0.10357142857142851	-0.1460147999808311	0.004	0.07704081632653054	0.1612133421724444	0.004	-0.19489795918367359	-0.13077140700494172	0.004	0.09154380143553942	0.10072747490492703	0.002	-0.13890302433398266	-0.10318873861969706	0.002	0.06595052197256285	-0.1149301138092978	0.002							0.7949512151472274	-0.03474713351457465	0
-0.3209183673469389	-0.152088007945347	0.014	0.08934041503818227	0.29750368034430463	0.014	0.3100786210378905	-0.1980846442682321	0.014	0.13134162586685033	0.24664774831582983	0.012	-0.2820583828796496	-0.05306122448979612	0.012	0.1897959183673469	-0.21662778693230444	0.012	-0.2595778725314218	0.013265306122448785	0.01	0.12824359703857496	0.2255102040816325	0.01	0.16631124967260882	-0.2056122448979594	0.01	0.12959726476566244	0.19897959183673453	0.008	-0.24078045234530887	0.060239955817956374	0.008	0.1422895918635832	-0.19234693877551043	0.008	-0.2393029590358358	-0.1637927549542032	0.006	0.11112855191336403	-0.17908163265306143	0.006	0.1235429597219902	0.17237540762494835	0.006	0.09927931225938759	-0.14825890409612255	0.004	0.08042277895859588	0.15918367346938755	0.004	-0.19246508282160313	-0.12182063146411146	0.004	0.08601253551109628	0.10378338285625041	0.002	-0.13798914193026945	-0.09670473562075124	0.002	0.06992444589821929	-0.11275510204081651	0.002							0.7974489875310619	-0.03316326530612265	0
-0.3210244023993141	-0.15244498535578827	0.014	0.08367346938775504	0.302049033192257	0.014	0.319690288677142	-0.19622090092204023	0.014	0.12474962064251396	0.2507605834391185	0.012	-0.28274656995701275	-0.058069756573599786	0.012	0.19284587331042952	-0.2152948529022665	0.012	-0.25963269733167765	0.014857098586689642	0.01	0.12520133441078968	0.22724215073732018	0.01	0.1687363158805089	-0.2044506015947949	0.01	0.12559779932355472	0.20110800340518728	0.008	-0.24062745222716045	0.05899479916593565	0.008	0.1429964698516742	-0.19197606168840917	0.008	-0.2376250811894208	-0.15918367346938794	0.006	0.11475797109649989	-0.17700286905568383	0.006	0.12346938775510198	0.17241243995251043	0.006	0.09693877551020402	-0.14959936513177238	0.004	0.08242100648828982	0.15793121056992235	0.004	-0.19178532720192876	-0.11938775510204101	0.004	0.08367346938775504	0.10499735171942898	0.002	-0.13739938007187147	-0.09285714285714305	0.002	0.07040816326530605	-0.11247390916449343	0.002							0.8	-0.031186719017208844	0
-0.3211219677804027	-0.15275462084162725	0.014	0.0819981106452642	0.30342668207383555	0.014	0.3224489795918367	-0.1956892622595045	0.014	0.12346938775510198	0.2515464960487958	0.012	-0.2832261906709726	-0.06179761924240124	0.012	0.1964285714285714	-0.21383823119902426	0.012	-0.26008948651803077	0.02539560896701002	0.01	0.12346938775510198	0.22830267841612048	0.01	0.17289624521311647	-0.20261395886851635	0.01	0.12346938775510198	0.2023321578639534	0.008	-0.2397901975476461	0.05306122448979573	0.008	0.14443166874295565	-0.19128261697133023	0.008	-0.23685869182816163	-0.15701885919224684	0.006	0.11683673469387748	-0.175908303971816	0.006	0.12344508869110185	0.1724246805278364	0.006	0.09175048734618407	-0.15255102040816346	0.004	0.08367346938775504	0.15721689136206202	0.004	-0.1909807714789045	-0.11547056739727192	0.004	0.08296011612858524	0.10540909572042184	0.002	-0.13709712267697038	-0.08811753084023581	0.002	0.07439151466040614	-0.11010580037469211	0.002									
-0.3230504451046889	-0.15918367346938794	0.014	0.08002863228878206	0.30510204081632636	0.014	0.32633476822984264	-0.19509380319872904	0.014	0.12316309838050864	0.25173452695193715	0.012	-0.28381841087402265	-0.0663265306122451	0.012	0.20039512175266208	-0.2122448979591839	0.012	-0.2601443404477458	0.026530612244897767	0.01	0.11719883519129866	0.23214285714285698	0.01	0.1765306122448979	-0.20096676872834465	0.01	0.1177685732945094	0.205612244897959	0.008	-0.2393950254288002	0.048360076612016065	0.008	0.14999999999999997	-0.18847319369200377	0.008	-0.23538270328277744	-0.15255102040816346	0.006	0.1234007605311914	-0.17244897959183694	0.006	0.12340076053122762	0.17244897959183655	0.006	0.09081504459435426	-0.1530599425535382	0.004	0.0883203335609696	0.154536809296173	0.004	-0.18992847023894793	-0.11109193792431765	0.004	0.08171566076020585	0.10612244897959164	0.002	-0.13668750949576033	-0.08474106193281136	0.002	0.08171566076017671	-0.10612244897959203	0.002									
-0.3242102320932749	-0.16252446178427646	0.014	0.07478442171422628	0.30947829926524656	0.014	0.33100510738905564	-0.19427041351150484	0.014	0.12269803157762874	0.25204081632653047	0.012	-0.2843135149188146	-0.06976811773424692	0.012	0.20228019929355198	-0.21146387276293996	0.012	-0.26020740107106444	0.02754770096975184	0.01	0.11697175717592402	0.2322778796249035	0.01	0.17790206195004024	-0.20035104154187725	0.01	0.11716994655138069	0.20594545675546222	0.008	-0.2389877990279109	0.044089839844237116	0.008	0.15188066811635986	-0.18759495383064584	0.008	-0.23469387755102053	-0.15040246493173617	0.006	0.123445088691089	-0.17242468052782398	0.006	0.11683673469387748	0.1759083039718297	0.006	0.0883203335610191	-0.1545368092961239	0.004	0.09081504459436782	0.15305994255355135	0.004	-0.18869038276288674	-0.10612244897959203	0.004	0.07439151466042077	0.11010580037470635	0.002	-0.13598718570260632	-0.07959183673469408	0.002	0.08296011612857522	-0.10540909572041221	0.002									
-0.32755102040816336	-0.17229699284828484	0.014	0.07040816326530605	0.31326064565756256	0.014	0.3357142857142857	-0.1934421480215047	0.014	0.11683673469387748	0.25579653460248813	0.012	-0.2855046730639471	-0.07734140775782475	0.012	0.2030612244897959	-0.21114601680878622	0.012	-0.26108225367867055	0.039653682250098785	0.01	0.11622420534885566	0.2327553864878788	0.01	0.18119443923590722	-0.19897959183673491	0.01	0.1155005025422477	0.2069484770495888	0.008	-0.23858773208819856	0.03979591836734675	0.008	0.15600570765331334	-0.18571428571428594	0.008	-0.23355995653077577	-0.14705228836718373	0.006	0.12346938775510198	-0.1724124399524915	0.006	0.11475797109650798	0.17700286905569154	0.006	0.08367346938775504	-0.15721689136204478	0.004	0.09175048734622382	0.15255102040816307	0.004	-0.18762821758732448	-0.10012688445349212	0.004	0.07040816326530605	0.11247390916451423	0.002	-0.1356790648786635	-0.07343416691947997	0.002	0.08367346938775504	-0.10499735171941507	0.002									
-0.32758841863204774	-0.17241158136795257	0.014	0.06769537922605862	0.31565456289952787	0.014	0.3421281993847398	-0.19256567816628076	0.014	0.1150826631328808	0.25691939782675827	0.012	-0.2858611372403191	-0.07959183673469408	0.012	0.20480487278027806	-0.21050124966870173	0.012	-0.2610930628377415	0.03979591836734675	0.01	0.110204081632653	0.23653754429523977	0.01	0.18316326530612242	-0.19813178214580185	0.01	0.110204081632653	0.21006768159853062	0.008	-0.23830233027122286	0.03618746564714442	0.008	0.15663265306122445	-0.18541799243046686	0.008	-0.23320280310839217	-0.14591836734693897	0.006	0.12354295972202908	-0.17237540762490983	0.006	0.11112855191337932	0.17908163265306104	0.006	0.08242100648827928	-0.1579312105699122	0.004	0.09693877551020402	0.1495993651317982	0.004	-0.18733443663024213	-0.0985589264261606	0.004	0.06992444589825442	0.11275510204081612	0.002	-0.13559110186890488	-0.07257216343721784	0.002	0.08601253551111429	-0.10378338285623279	0.002									
-0.3276004283074431	-0.17244897959183694	0.014	0.06472279034613546	0.31836734693877533	0.014	0.34250541172348287	-0.19250541172348312	0.014	0.1125277065626133	0.25867346938775493	0.012	-0.28613805957574	-0.08120887919977052	0.012	0.2118361966635162	-0.2077545640104552	0.012	-0.2611038634029702	0.039916544760295034	0.01	0.10882854528569139	0.2373999738571199	0.01	0.1872202162686665	-0.1964038897380545	0.01	0.10883270746474816	0.21087352379127866	0.008	-0.23786081269267678	0.02969754738655403	0.008	0.16094547407573623	-0.1833944536675732	0.008	-0.23254839004600056	-0.143772879841919	0.006	0.1321908515794346	-0.16790513729372059	0.006	0.110204081632653	0.17959134204858448	0.006	0.0804227789585691	-0.15918367346938794	0.004	0.09927931225940488	0.14825890409613945	0.004	-0.18607966415330615	-0.09285714285714305	0.004	0.06595052197257066	0.11493011380930522	0.002	-0.13484700962506885	-0.0663265306122451	0.002	0.09154380143554204	-0.10072747490493004	0.002									
-0.3276290302625339	-0.1725269894462075	0.014	0.060727242890085145	0.3219517326860034	0.014	0.34897959183673466	-0.19146879689743207	0.014	0.110204081632653	0.260226306351416	0.012	-0.2870318173710558	-0.08622448979591857	0.012	0.21632653061224488	-0.20614138820029546	0.012	-0.2612244897959185	0.041206423045196484	0.01	0.10679111483312251	0.2387755102040815	0.01	0.1897959183673469	-0.19538743168615155	0.01	0.10667572503335307	0.2122448979591835	0.008	-0.23759343977231606	0.026530612244897767	0.008	0.16326530612244894	-0.18238885096210924	0.008	-0.23041041193695316	-0.13693652683855737	0.006	0.1365898366589065	-0.16581632653061246	0.006	0.10625384521090159	0.18176404929253415	0.006	0.07704081632653054	-0.16121334217242891	0.004	0.10357142857142851	0.14601479998085784	0.004	-0.1855005713564179	-0.08898922456194974	0.004	0.06377551020408156	0.11625411414022	0.002	-0.1346287901154066	-0.060269169068267125	0.002	0.09693877551020402	-0.09772489043425228	0.002									
-0.33103983973540935	-0.18222546638703993	0.014	0.05714285714285708	0.3252803873291023	0.014	0.35411202402026154	-0.1908467178978128	0.014	0.10715681645383844	0.26225885727016485	0.012	-0.28775510204081645	-0.0900042326332857	0.012	0.21782256137045944	-0.2056122448979594	0.012	-0.2616936755731096	0.046428571428571236	0.01	0.10357142857142851	0.2408866343660577	0.01	0.19568133176427074	-0.19309417843981108	0.01	0.10357142857142851	0.2141551588185008	0.008	-0.23751480226068147	0.02370968753523682	0.008	0.16909522883140948	-0.17988436300532537	0.008	-0.22918889823254002	-0.13265306122449	0.006	0.13673469387755097	-0.16574469842651685	0.006	0.10357142857142851	0.18336840876004343	0.006	0.07415031541757541	-0.16292582562165733	0.004	0.10375497618351968	0.14591836734693858	0.004	-0.18443857829791577	-0.08239776197138526	0.004	0.0584980803419234	0.11938775510204062	0.002	-0.13456103733891225	-0.059050833257279736	0.002	0.10019616574045455	-0.09611453308739358	0.002									
-0.3322487024651158	-0.18571428571428594	0.014	0.053876459419853986	0.3283662553382212	0.014	0.3575305298163748	-0.1904286538570948	0.014	0.10357142857142851	0.26482289094714967	0.012	-0.2881990265102549	-0.09241321838770458	0.012	0.22158536133960458	-0.2042384225640946	0.012	-0.262270945663648	0.05201476862206622	0.01	0.1008372539900989	0.24267398868397635	0.01	0.19674794390922917	-0.1926663112561682	0.01	0.10064416083676077	0.21595028328574026	0.008	-0.23719062071576869	0.015762049287196933	0.008	0.17020865077591377	-0.17939232424530177	0.008	-0.22806122448979604	-0.12854574482017686	0.006	0.1411307324858384	-0.16357971207767538	0.006	0.09963410464366737	0.18571428571428555	0.006	0.07040816326530605	-0.16536341426833542	0.004	0.1079146628760831	0.14362894859036868	0.004	-0.18390037876623672	-0.07959183673469408	0.004	0.05762976576464454	0.11987466372382809	0.002	-0.13394616359245737	-0.05306122448979612	0.002	0.10672608307822544	-0.09285714285714305	0.002									
-0.33466259712861307	-0.1918680151162852	0.014	0.0505312140432886	0.3316326530612243	0.014	0.36224489795918363	-0.18974296764439905	0.014	0.10289379680179103	0.26530612244897944	0.012	-0.28828405790467443	-0.09285714285714305	0.012	0.22571428479810463	-0.20285714377332414	0.012	-0.2623837341056259	0.05306122448979573	0.01	0.09695223559989867	0.24540816326530598	0.01	0.2030612244897959	-0.19019468861719513	0.01	0.09693877551020402	0.21840820474545633	0.008	-0.23710121932661704	0.013265306122448785	0.008	0.1709748671642539	-0.17908163265306143	0.008	-0.22749425446309257	-0.12658737818996899	0.006	0.14927804279160217	-0.15990563067778574	0.006	0.097921910069562	0.18669742027364353	0.006	0.069702710097238	-0.16581632653061246	0.004	0.110204081632653	0.14247854271626456	0.004	-0.18365242744882268	-0.07757206234709599	0.004	0.05714285714285708	0.1201572843377597	0.002	-0.13383262103029045	-0.04780003203093431	0.002	0.10899313120006322	-0.09164619242455328	0.002									
-0.33526761123468807	-0.1934308765408107	0.014	0.04713972476448688	0.3348948268053031	0.014	0.3658846970987713	-0.18935408485387364	0.014	0.09937936792437219	0.2677467148631476	0.012	-0.2884200120049171	-0.09352205282124372	0.012	0.22959183673469385	-0.20151803975076005	0.012	-0.26254438154601767	0.05438111623989488	0.01	0.09693877551020402	0.2454173684456076	0.01	0.20637567712079868	-0.18902873834528872	0.01	0.09622794871536201	0.218877551020408	0.008	-0.23705058402894358	0.010908599644525745	0.008	0.1765306122448979	-0.1767439522417257	0.008	-0.22709034756285174	-0.1250495312363212	0.006	0.14999999999999997	-0.15956252216272335	0.006	0.09693877551020402	0.1872824386565166	0.006	0.06603394924261309	-0.168074765569144	0.004	0.11653922955110056	0.1392857142857141	0.004	-0.18220724557437076	-0.06690112312539129	0.004	0.055124991849501766	0.12140562039539594	0.002	-0.13370783272153955	-0.04493232251745805	0.002	0.110204081632653	-0.09098493248179146	0.002									
-0.33739448060606325	-0.19897959183673491	0.014	0.0438775510204081	0.33814068270568676	0.014	0.37259987949698725	-0.1886246102989313	0.014	0.09693877551020402	0.2695633450192742	0.012	-0.29044309663061446	-0.10343445438979401	0.012	0.23148719500883738	-0.20087495011087844	0.012	-0.2637124159846815	0.06383860442348174	0.01	0.09299889787609025	0.2481009386924167	0.01	0.2096938775510204	-0.18787739335629305	0.01	0.0926160743766286	0.22118750294805706	0.008	-0.23693292673329427	0.002239049182273557	0.008	0.1795638990078374	-0.17548226635477643	0.008	-0.22556457091905371	-0.11938775510204101	0.006	0.15026459987902788	-0.15944827334841585	0.006	0.09272593281539479	0.1899271284090948	0.006	0.05948745351245251	-0.17244897959183694	0.004	0.11673380072397926	0.13918278031581588	0.004	-0.18211286000814053	-0.0663265306122451	0.004	0.04930987948407497	0.12482008356570751	0.002	-0.13326451608407838	-0.03979591836734714	0.002	0.11374179873443055	-0.0893194257553655	0.002									
-0.33835699594402224	-0.20143892242332498	0.014	0.04051399771998531	0.34153440588325046	0.014	0.3755102040816326	-0.18824102297249076	0.014	0.09373541781058858	0.27193877551020396	0.012	-0.29097292097895616	-0.10612244897959203	0.012	0.23622448979591837	-0.19938626198665915	0.012	-0.2640526725298857	0.06632653061224471	0.01	0.09030612244897954	0.25007518403171697	0.01	0.21603442353956262	-0.18571428571428594	0.01	0.09030612244897954	0.22278528392240507	0.008	-0.23686980024382082	-1.960237527853792e-16	0.008	0.18316326530612242	-0.17410073976011645	0.008	-0.22471730076311075	-0.11609902576750179	0.006	0.15088807304177357	-0.15918367346938794	0.006	0.08971563837425865	0.19175645470078914	0.006	0.05806500259363571	-0.17337112504261556	0.004	0.11713224921419453	0.13899019976539706	0.004	-0.1820706588233218	-0.06588852485014789	0.004	0.0438775510204081	0.12805948742238776	0.002	-0.13323258096295637	-0.035134765975819396	0.002	0.11785109286585918	-0.08723884796790027	0.002									
-0.34005461649359414	-0.2056122448979594	0.014	0.03728624917828143	0.3448979591836733	0.014	0.37782078612167275	-0.18802486775432609	0.014	0.09174441025211003	0.27337706331333445	0.012	-0.29202916224352843	-0.11039650918230398	0.012	0.2375442270930797	-0.19897959183673491	0.012	-0.2645534243756054	0.06965546519193162	0.01	0.08761139715751137	0.25204081632653047	0.01	0.21625025309534085	-0.1856380081973819	0.01	0.08634387212603177	0.2255102040816325	0.008	-0.23693292673329192	-0.0022390491822715805	0.008	0.18752498886640928	-0.17244897959183694	0.008	-0.22391320873806536	-0.11275510204081651	0.006	0.15663265306122445	-0.15664141473047943	0.006	0.08881884176982355	0.19234693877551004	0.006	0.05714285714285708	-0.17402046313250488	0.004	0.12346938775510198	0.13575414838904595	0.004	-0.18163265306122459	-0.061916633680836976	0.004	0.04105797539622185	0.12983348560030336	0.002	-0.13310533016614293	-0.03106451383961245	0.002	0.12346938775510198	-0.08432727236770647	0.002									
-0.34081632653061233	-0.20744864369290453	0.014	0.03399644882455459	0.34828216311026877	0.014	0.3873832892306342	-0.18710650668773332	0.014	0.09030612244897954	0.2744904430068491	0.012	-0.2929156030839641	-0.1142272540588934	0.012	0.2415741307235518	-0.19769657970314386	0.012	-0.2654207510326991	0.07539557549791316	0.01	0.08530738020239821	0.2536747271411736	0.01	0.21632653061224488	-0.1856131314056689	0.01	0.08474154407302963	0.2265782787669071	0.008	-0.23705058402893475	-0.010908599644534948	0.008	0.18915465063923378	-0.17180771186372382	0.008	-0.2226806091754042	-0.10737448672642469	0.006	0.15947596700653935	-0.15539433435347835	0.006	0.08367346938775504	0.19561402608214942	0.006	0.05204262874271982	-0.1775492079919742	0.004	0.1255907796833837	0.13477445315277134	0.004	-0.1806968863124967	-0.053996991238524014	0.004	0.03724489795918361	0.1323450952082276	0.002	-0.13278652964741064	-0.02653061224489816	0.002	0.126758316639583	-0.0828807656191751	0.002									
-0.3421857387506268	-0.21087548573916942	0.014	0.030612244897959117	0.3518802796985788	0.014	0.3887755102040816	-0.18694050141971028	0.014	0.0850093962600283	0.2785714285714284	0.012	-0.2941995199888977	-0.11938775510204101	0.012	0.24285714285714285	-0.19731915553958254	0.012	-0.26601807687832046	0.0795918367346937	0.01	0.08367346938775504	0.25492173288683223	0.01	0.21647528242768563	-0.1855655338988452	0.01	0.08367346938775504	0.22734823823637873	0.008	-0.2371012193266062	-0.013265306122449177	0.008	0.1897959183673469	-0.17157523593942825	0.008	-0.22238149631853235	-0.10612244897959203	0.006	0.16326530612244894	-0.15386675739582778	0.006	0.08160814227203513	0.19691426472101461	0.006	0.05021508120387707	-0.1787865097753059	0.004	0.13026107759662972	0.1326530612244896	0.004	-0.18057232660119116	-0.05306122448979612	0.004	0.03675897727386081	0.1326530612244896	0.002	-0.13282085072892416	-0.022281190087402633	0.002	0.13403073894600673	-0.07959183673469408	0.002									
-0.3427540356631185	-0.2122448979591839	0.014	0.02758438786193046	0.3551354082700936	0.014	0.3899094796346553	-0.18684825514485962	0.014	0.08424636347749259	0.27914432266116596	0.012	-0.29438775510204096	-0.12010911465437592	0.012	0.24518876869706466	-0.1966479659968131	0.012	-0.26718520600743817	0.08555255294621333	0.01	0.07872756247833378	0.25867346938775493	0.01	0.22621631703633185	-0.18233876601592391	0.01	0.07720252335476142	0.2319811501146261	0.008	-0.2371906207157568	-0.015762049287185456	0.008	0.19115455815767105	-0.1710903398015128	0.008	-0.2222054894202609	-0.10534553098790266	0.006	0.166565904287817	-0.15255102040816346	0.006	0.07859791267374508	0.19897959183673453	0.006	0.0438775510204081	-0.18322791523347556	0.004	0.13463944457349414	0.13055781192043278	0.004	-0.18050108827108866	-0.05192965969966018	0.004	0.032920171195514755	0.13496098752204524	0.002	-0.13272933218230973	-0.017423209733330267	0.002	0.13584169040072552	-0.07869883325786864	0.002									
-0.3441724363951121	-0.21560100782368363	0.014	0.024854807488607623	0.35816326530612225	0.014	0.40192184348088794	-0.18583325855992855	0.014	0.08367346938775504	0.27960517507066474	0.012	-0.29557419572349486	-0.12483396754181161	0.012	0.25181385785592	-0.19467100071306304	0.012	-0.2673890982697835	0.08669253438327766	0.01	0.07775691292800005	0.25938956598922447	0.01	0.22959183673469385	-0.1812411695409714	0.01	0.07701289679537528	0.2321149376117017	0.008	-0.23751480226067065	-0.023709687535248044	0.008	0.19885960760666468	-0.16824736270870572	0.008	-0.22142857142857153	-0.10168094863493127	0.006	0.16891837702214652	-0.15157143824663655	0.006	0.07704081632653054	0.20001074328853638	0.006	0.04243610963821559	-0.18427284433209343	0.004	0.13673469387755097	0.12956378759842163	0.004	-0.17957947048860096	-0.04184910093997077	0.004	0.030612244897959117	0.13642741579955495	0.002	-0.13250297751168977	-0.013265306122449177	0.002	0.13673469387755097	-0.078239137190791	0.002									
-0.3461043816031958	-0.22022214900904946	0.014	0.021275214805502603	0.3620915413361147	0.014	0.40204081632653055	-0.18582044507742404	0.014	0.07850578700462327	0.28373911095456017	0.012	-0.2964471003840447	-0.12807975344526926	0.012	0.25612244897959185	-0.1934091170237286	0.012	-0.267857142857143	0.08909056257628621	0.01	0.07097299553920311	0.2647412901750824	0.01	0.2358226888265702	-0.1794834336224096	0.01	0.07040816326530605	0.2369502331790593	0.008	-0.2375934397723059	-0.02653061224489816	0.008	0.2030612244897959	-0.16672450927128207	0.008	-0.22093990358199017	-0.09948979591836754	0.006	0.1720716229543169	-0.15037735663751997	0.006	0.07365776220242388	0.20222919077385237	0.006	0.0405517398422371	-0.18571428571428594	0.004	0.14204969091452121	0.12733806418751936	0.004	-0.17942158632354752	-0.03979591836734714	0.004	0.02489360225179147	0.14019972470077094	0.002	-0.13259710048228862	-0.009239634211589208	0.002	0.13906314373774964	-0.0772633868744954	0.002									
-0.34744897959183685	-0.22327906401005707	0.014	0.017346938775510135	0.36654226977281457	0.014	0.4021400150500945	-0.18581348443784992	0.014	0.07687178406924104	0.2850350493753634	0.012	-0.2976020416172499	-0.13265306122449	0.012	0.2622651392950411	-0.1918569760297352	0.012	-0.26856276364854137	0.09285714285714267	0.01	0.07040816326530605	0.2651808112505298	0.01	0.2364380240624369	-0.17929516691957997	0.01	0.069368776597555	0.23773612353633045	0.008	-0.2378608126926679	-0.029697547386545526	0.008	0.20878938930741853	-0.1649118382870106	0.008	-0.21987125638363608	-0.09441445790207849	0.006	0.1765306122448979	-0.14863057369969548	0.006	0.07040816326530605	0.20455190398000306	0.006	0.03724489795918361	-0.18814632248822843	0.004	0.1438694607200502	0.12652252194453986	0.004	-0.179266842393637	-0.03743010769975953	0.004	0.019278230075011858	0.14398707604743685	0.002	-0.13256428620752525	-0.0039928576360968035	0.002	0.14496675799984077	-0.07455859473453491	0.002									
-0.348393979852606	-0.2255102040816329	0.014	0.015066446552326175	0.3691480792053872	0.014	0.4034809419525755	-0.18571428571428594	0.014	0.07040816326530605	0.29035013680989447	0.012	-0.2983973506968476	-0.13527611869090783	0.012	0.2635682382772529	-0.19153380253907387	0.012	-0.26955001650879873	0.09779692226671144	0.01	0.07033853952193597	0.26523649870560934	0.01	0.23720724130027832	-0.17908163265306143	0.01	0.06805425563481078	0.2387755102040815	0.008	-0.23830233027121867	-0.03618746564714901	0.008	0.21141440467316036	-0.1640957994084725	0.008	-0.2195653153159521	-0.09285714285714305	0.006	0.17848722297206907	-0.14787497807411012	0.006	0.06890825466578579	0.205612244897959	0.006	0.034799750193937405	-0.18990179101026422	0.004	0.1451008921528468	0.12602040816326512	0.004	-0.17874538518750746	-0.029417880118615295	0.004	0.017346938775510135	0.14522971011087007	0.002	-0.13240948931914753	-1.960237527853792e-16	0.002	0.14999999999999997	-0.07214469619507484	0.002									
-0.3501046139109246	-0.22948722282376957	0.014	0.013158485799915949	0.3714285714285712	0.014	0.4144617768999179	-0.18486994016522434	0.014	0.06960115371774889	0.2910297251463202	0.012	-0.2995598148465699	-0.13928571428571448	0.012	0.2693877551020408	-0.19003078055349285	0.012	-0.270487448121284	0.10212010118250812	0.01	0.07025522249485668	0.26530612244897944	0.01	0.24285714285714285	-0.17745511483797083	0.01	0.06377551020408156	0.242056581856144	0.008	-0.23858773208819692	-0.03979591836734714	0.008	0.21632653061224488	-0.16251087117203172	0.008	-0.21914368233794004	-0.09057225376651158	0.006	0.18316326530612242	-0.14621807943251958	0.006	0.06585829641045071	0.20769503110432816	0.006	0.03172677471953447	-0.19234693877551043	0.004	0.14999999999999997	0.12391430401030315	0.004	-0.17850550305073554	-0.02653061224489816	0.004	0.016932194741672315	0.14550362331310077	0.002	-0.13256428620753397	0.003992857636105141	0.002	0.15421149246206187	-0.070538023074307	0.002									
-0.35129141685691784	-0.23214285714285737	0.014	0.010714285714285645	0.3742793252811778	0.014	0.4153061224489795	-0.18480071780197266	0.014	0.0686827215067349	0.2918367346938774	0.012	-0.3010204081632654	-0.14413368975099927	0.012	0.27283661246748503	-0.18916314307973012	0.012	-0.27128416378323833	0.10612244897959164	0.01	0.06377551020408156	0.27057119152708126	0.01	0.24676511181771746	-0.17635694855241155	0.01	0.061869818198645905	0.24350247125987032	0.008	-0.23898779902791223	-0.044089839844238844	0.008	0.21889132526413407	-0.16174846812127713	0.008	-0.21776733862249198	-0.08325306954077362	0.006	0.18402345267909784	-0.14591836734693897	0.006	0.06377551020408156	0.2092457239695477	0.006	0.030612244897959117	-0.1932002427114772	0.004	0.15317505377982274	0.12256280888186341	0.004	-0.17846008917292253	-0.023358048356596096	0.004	0.01631844896709046	0.14591836734693858	0.002	-0.13259710048230583	0.0092396342115716	0.002	0.16233103610032762	-0.06726080063436642	0.002									
-0.3540816326530613	-0.23829753020618288	0.014	0.008955741129696163	0.37630267990520627	0.014	0.41625989245437506	-0.18476051570889038	0.014	0.06377551020408156	0.29603847914914266	0.012	-0.3014214531955005	-0.14551732231470388	0.012	0.2810720198506745	-0.1872953270881013	0.012	-0.27193193215056344	0.1086803127473957	0.01	0.06301782873917668	0.27118109404529905	0.01	0.25406503996195684	-0.17450638860947196	0.01	0.05955371260681191	0.24540816326530598	0.008	-0.23939502542880295	-0.048360076612013705	0.008	0.22102360509056948	-0.16111925205228786	0.008	-0.21704209525137913	-0.07959183673469408	0.006	0.18825360125989798	-0.14437605023949004	0.006	0.059697643608228594	0.2122448979591835	0.006	0.02730268378270715	-0.19567003072148295	0.004	0.15663265306122445	0.12121764705774593	0.004	-0.17820050353471514	-0.01669745564895863	0.004	0.00897945073499032	0.15081618542886774	0.002	-0.13250297751171214	0.013265306122448785	0.002	0.16326530612244894	-0.06687185790807278	0.002									
-0.35422693849027737	-0.2386302043668658	0.014	0.0040816326530611555	0.3821711668707793	0.014	0.42690401161189245	-0.18404686875474988	0.014	0.06246085419771611	0.2971547317487364	0.012	-0.30154250222378703	-0.14591836734693897	0.012	0.2826530612244898	-0.1869006702601611	0.012	-0.27290335133948096	0.11275510204081612	0.01	0.06214534854295486	0.27193877551020396	0.01	0.25612244897959185	-0.17396278180401817	0.01	0.05714285714285708	0.24733270331155371	0.008	-0.23979019754765007	-0.05306122448979612	0.008	0.22295918367346937	-0.1605232052004011	0.008	-0.21635677626268363	-0.07452004156880616	0.006	0.1897959183673469	-0.1438610385233697	0.006	0.05820446732937057	0.213306508145697	0.006	0.023979591836734628	-0.19842156562385532	0.004	0.16139659557739505	0.11938775510204062	0.004	-0.1780991844613987	-0.013265306122449177	0.004	0.0040816326530611555	0.15419140636126608	0.002	-0.132729332182338	0.017423209733358164	0.002	0.1636529891760445	-0.06671421366584065	0.002									
-0.35428895316797215	-0.2387755102040819	0.014	0.0029408806200826127	0.38355312551804166	0.014	0.4285714285714285	-0.18395690650901522	0.014	0.061018864741007636	0.2984693877551019	0.012	-0.3017802697229818	-0.1466782289066553	0.012	0.2836338847362134	-0.1866951092260096	0.012	-0.2744897959183675	0.11907984621077491	0.01	0.05714285714285708	0.27616409135924114	0.01	0.25732651965253855	-0.17365305026478367	0.01	0.05451112757329612	0.24940908675696952	0.008	-0.2406274522271648	-0.0589947991659404	0.008	0.2240021922306652	-0.16022668202658377	0.008	-0.21592997379103057	-0.07182512824978608	0.006	0.19285469409827552	-0.14285959161601036	0.006	0.05714285714285708	0.21412964833319978	0.006	0.023287118266104703	-0.19897959183673491	0.004	0.1627255700441923	0.11884801902378399	0.004	-0.17803546358923636	-0.00966811665046096	0.004	0.0011401129394311197	0.1562421537557575	0.002	-0.13282085072895466	0.02228119008737174	0.002	0.1647164213807987	-0.0663265306122451	0.002									
-0.3544723995926599	-0.23916627714368047	0.014	0.002026046622782548	0.3846938775510202	0.014	0.4304219323264836	-0.1838637819592308	0.014	0.05714285714285708	0.3019134083151067	0.012	-0.3045582250582391	-0.15564585657441424	0.012	0.28829002073983084	-0.18571428571428594	0.012	-0.2745495362944587	0.11932801472594937	0.01	0.05583164925059859	0.27726022067916994	0.01	0.2624410453250176	-0.17244897959183694	0.01	0.05143599419702565	0.25204081632653047	0.008	-0.24078045234531206	-0.06023995581795355	0.008	0.22769594843075214	-0.15918367346938794	0.008	-0.21515320006862865	-0.0663265306122451	0.006	0.19818928625783275	-0.14104642911497584	0.006	0.050936257159703846	0.218877551020408	0.006	0.019942228693655674	-0.20157488175488045	0.004	0.16326530612244894	0.11864785600465569	0.004	-0.1779578544376535	-0.003674798623571291	0.004	-0.002956003122234341	0.15918367346938755	0.002	-0.13278652964743864	0.026530612244897767	0.002	0.17311040325025143	-0.06290632161759863	0.002									
-0.3583733485833097	-0.24774910039628245	0.014	-0.0029802502200666535	0.39089730080034135	0.014	0.43945965211758653	-0.183337203137995	0.014	0.05544710420395742	0.3034062878774267	0.012	-0.3056343530574482	-0.15918367346938794	0.012	0.28928571428571426	-0.18549712546130648	0.012	-0.27456458044385323	0.11938775510204062	0.01	0.05437805796361936	0.2785714285714284	0.01	0.2627551020408163	-0.1723722034188573	0.01	0.05051020408163259	0.25280976782468145	0.008	-0.24132653061224502	-0.06421545690075647	0.008	0.22916030050970565	-0.15875213724439974	0.008	-0.21479591836734704	-0.06354883572635389	0.006	0.2030612244897959	-0.13940179902558067	0.006	0.05069139189435366	0.21905873883312907	0.006	0.017346938775510135	-0.2038119100008204	0.004	0.16443041805562209	0.11822264316886748	0.004	-0.177832319528758	-1.960237527853792e-16	0.004	-0.006586126773632456	0.16178122016514293	0.002	-0.13310533016617077	0.03106451383963989	0.002	0.1765306122448979	-0.06165662477344788	0.002									
-0.36041868883825445	-0.25204081632653086	0.014	-0.006091761205504485	0.39486727140958583	0.014	0.44183673469387746	-0.18318364949844623	0.014	0.05365338272141815	0.30510204081632636	0.012	-0.3078936062920356	-0.1655757814630667	0.012	0.2945819309986435	-0.18437784936599064	0.012	-0.2745914083290134	0.11948936751268656	0.01	0.05051020408163259	0.2819656104539087	0.01	0.2680539022544526	-0.17111512674424872	0.01	0.047288509906541695	0.25545177521266405	0.008	-0.24160401732445633	-0.0663265306122451	0.008	0.22959183673469385	-0.1586240718011063	0.008	-0.21433703209732402	-0.060152763821043634	0.006	0.2083217768364638	-0.1379136135711579	0.006	0.04890936686972163	0.22047838823231897	0.006	0.015197701310617543	-0.2056122448979594	0.004	0.17236323730849784	0.11522038016564055	0.004	-0.17795785443765405	0.003674798623570331	0.004	-0.009183673469387825	0.1638195037883311	0.002	-0.1332325809629814	0.035134765975793965	0.002	0.18209235878736463	-0.05969387755102061	0.002									
-0.36071428571428577	-0.2526543484938089	0.014	-0.008545657412124475	0.39795918367346916	0.014	0.44443393168578044	-0.18311708872238294	0.014	0.05051020408163259	0.30799841487066953	0.012	-0.30815040946735855	-0.16631367477348113	0.012	0.29591836734693877	-0.18412065022940205	0.012	-0.2772969685115493	0.12984588863130778	0.01	0.04877629799593352	0.2834701755469538	0.01	0.2693877551020408	-0.17082678232263468	0.01	0.0438775510204081	0.25848690308558364	0.008	-0.242406335750125	-0.07187937853558964	0.008	0.23033430265898874	-0.15844120754509305	0.008	-0.21421282192459834	-0.05911078110827189	0.006	0.21214123686498476	-0.13683835497175012	0.006	0.0438775510204081	0.2244396853412288	0.006	0.0127165251096021	-0.20761448429327586	0.004	0.1765306122448979	0.11363406480841294	0.004	-0.17803546358923591	0.009668116650460102	0.004	-0.011896379075287896	0.16581632653061207	0.002	-0.13326451608409745	0.03979591836734675	0.002	0.1828603542168586	-0.05939096646175676	0.002									
-0.3626217826795214	-0.25676597242251975	0.014	-0.008828941299011232	0.39831391584384573	0.014	0.4521166710179091	-0.18272891591586857	0.014	0.04855631525564389	0.30978080505156214	0.012	-0.3102629602574614	-0.17244897959183694	0.012	0.2978756731677985	-0.18375697989342618	0.012	-0.27801212254455093	0.1326530612244896	0.01	0.046924895667478525	0.2852040816326529	0.01	0.27143860837572403	-0.17039812631815374	0.01	0.043664983421650316	0.25867346938775493	0.008	-0.2428174697274278	-0.07445012278865236	0.008	0.2395847245700428	-0.15591125518228788	0.008	-0.2133591134280936	-0.05306122448979612	0.006	0.21632653061224488	-0.13560964738707518	0.006	0.04327405140792411	0.2249067044691485	0.006	0.010714285714285645	-0.20941190900068693	0.004	0.1822442898689597	0.11183612660365343	0.004	-0.17809918446139797	0.013265306122448785	0.004	-0.014198614024288589	0.1674340390369358	0.002	-0.13370783272155568	0.04493232251747378	0.002	0.18379455023027305	-0.059062592626869984	0.002									
-0.3662217032546513	-0.26418088692812086	0.014	-0.009183673469387825	0.3987808344721824	0.014	0.45510204081632644	-0.1826127101529269	0.014	0.04656202780740865	0.3117346938775508	0.012	-0.31131410839280005	-0.17542058548475126	0.012	0.3056969202024178	-0.182227532447316	0.012	-0.2795768733671901	0.13774013867331228	0.01	0.0438775510204081	0.28798091409888626	0.01	0.2789535142237456	-0.16874943259109274	0.01	0.04019851855639288	0.2616270899849642	0.008	-0.2435408756708978	-0.07959183673469408	0.008	0.24285714285714285	-0.1551092465412184	0.008	-0.21297691807105512	-0.04824757172486356	0.006	0.21866331552856771	-0.13498984614081283	0.006	0.0425621255047815	0.2255102040816325	0.006	0.007462339337650003	-0.2122448979591839	0.004	0.18493833282396488	0.11098003452297367	0.004	-0.17820050353471276	0.01669745564896063	0.004	-0.015816326530612317	0.16875319664874514	0.002	-0.13383262103030336	0.04780003203092102	0.002	0.1897959183673469	-0.05667885185983733	0.002									
-0.36676205531091294	-0.26530612244897983	0.014	-0.01366581331846731	0.4045918367346937	0.014	0.45831987570909033	-0.18249645082152202	0.014	0.0438775510204081	0.31429845328105654	0.012	-0.3126650885509693	-0.17908163265306143	0.012	0.30918367346938774	-0.18154805247098996	0.012	-0.2802704154564311	0.14013774780887492	0.01	0.04184843393737617	0.28980761761084545	0.01	0.2826530612244898	-0.1679408028228383	0.01	0.03724489795918361	0.2643588492374147	0.008	-0.2442727727626258	-0.0832782476455378	0.008	0.2482013996017901	-0.1538394167247407	0.008	-0.21260648474855529	-0.04423913780977985	0.006	0.22132951868894754	-0.13428272620901185	0.006	0.03724489795918361	0.2298692723918742	0.006	0.005624613429165477	-0.2137878787352882	0.004	0.1897959183673469	0.1092782684592602	0.004	-0.17846008917291645	0.023358048356589618	0.004	-0.0206616186718606	0.17244897959183655	0.002	-0.13394616359246703	0.05306122448979573	0.002	0.19264136358176068	-0.055906669704209884	0.002									
-0.3669528887118187	-0.2657001725126714	0.014	-0.014615294283514539	0.40579286898179145	0.014	0.464862948995889	-0.1822098877713995	0.014	0.04178522452648194	0.3162750204448492	0.012	-0.3142857142857144	-0.18336366633489654	0.012	0.31409819221786467	-0.180799766965809	0.012	-0.28112244897959193	0.14287756787678488	0.01	0.039760634407456384	0.2918367346938774	0.01	0.28809909495508873	-0.16700294586123796	0.01	0.03620553473126518	0.26530612244897944	0.008	-0.2456507302637342	-0.09054868944740775	0.008	0.2502650461919343	-0.1533262706817304	0.008	-0.2121039868436846	-0.03979591836734714	0.006	0.22295918367346937	-0.13382651054223724	0.006	0.03598522064880513	0.2308831798324785	0.006	0.0040816326530611555	-0.21523122247841928	0.004	0.19225459270640252	0.10858112331864725	0.004	-0.1785055030507271	0.026530612244897767	0.004	-0.021695598251038395	0.17320236093263497	0.002	-0.13456103733892358	0.05905083325729068	0.002	0.20196515751965236	-0.05306122448979612	0.002									
-0.3673469387755103	-0.2664823612709545	0.014	-0.015816326530612317	0.40741636189456104	0.014	0.4683673469387754	-0.18203005582112297	0.014	0.03972338484566804	0.31836734693877533	0.012	-0.31491278835767994	-0.1850872116423204	0.012	0.31701822046717837	-0.1802835265896276	0.012	-0.28202874324638816	0.14591836734693858	0.01	0.03724489795918361	0.29421591440261036	0.01	0.2900797175924093	-0.16661032983730753	0.01	0.033238239919887114	0.26793211747090745	0.008	-0.24608447641756465	-0.09285714285714305	0.008	0.25612244897959185	-0.1518742519599092	0.008	-0.2119098112049337	-0.036049372468535984	0.006	0.22389664872285805	-0.13359052627387868	0.006	0.03455748505730647	0.23214285714285698	0.006	0.0000592429980037076	-0.2188775510204084	0.004	0.1964285714285714	0.1073581286753197	0.004	-0.17874538518749644	0.029417880118625908	0.004	-0.022448979591836806	0.17381059412247596	0.002	-0.13462879011541617	0.06026916906825717	0.002	0.20277589077999444	-0.052775890779994644	0.002									
-0.3699921621907129	-0.2719387755102043	0.014	-0.01867850584490221	0.41122448979591814	0.014	0.47210097942224166	-0.18198065323081966	0.014	0.03724489795918361	0.3208190968186141	0.012	-0.31515056006716025	-0.18571428571428594	0.012	0.3224489795918367	-0.17943552942931357	0.012	-0.2833795698520852	0.15029389953566985	0.01	0.03504501956869895	0.29626950936461727	0.01	0.2946094902259048	-0.16581632653061246	0.01	0.030612244897959117	0.2704558186081336	0.008	-0.2463972982610261	-0.09441902826958648	0.008	0.26109676296892037	-0.15089268133626754	0.008	-0.21150272542337265	-0.029870072362148243	0.006	0.22761787034256556	-0.13265306122449	0.006	0.030612244897959117	0.23551037954444087	0.006	-0.0013336841590863443	-0.2200948872694854	0.004	0.2007749942441179	0.10612244897959164	0.004	-0.17926684239362053	0.0374301076997427	0.004	-0.029074132628840597	0.17908913267728174	0.002	-0.13484700962508137	0.06632653061224471	0.002	0.2030612244897959	-0.05266075411363355	0.002									
-0.371300733000015	-0.2746176343469241	0.014	-0.02031948893924725	0.4133539804485077	0.014	0.47768645691037426	-0.18176808956343582	0.014	0.035130886677270046	0.32288598871808627	0.012	-0.31569953367470377	-0.1871281051032753	0.012	0.32481046804016445	-0.17908163265306143	0.012	-0.2856109308794335	0.15703950230800462	0.01	0.03286286211424767	0.2984693877551019	0.01	0.29591836734693877	-0.16557775051491527	0.01	0.029044824073622258	0.27193877551020396	0.008	-0.24747010229304273	-0.09948979591836754	0.008	0.2627551020408163	-0.1505574865899805	0.008	-0.21121755787238616	-0.02653061224489816	0.006	0.22917868643622819	-0.13223991092602433	0.006	0.028834888734796366	0.23699815404091873	0.006	-0.002551020408163335	-0.22128210756318817	0.004	0.20253012901866574	0.10559135350846147	0.004	-0.17942158632353034	0.03979591836734675	0.004	-0.02916211993718855	0.17916211993718828	0.002	-0.13559110186892165	0.07257216343720069	0.002	0.20358828929077263	-0.05253415968881941	0.002									
-0.3733081926481077	-0.2785714285714288	0.014	-0.022448979591836806	0.41630785883413923	0.014	0.4816326530612244	-0.18165817052059258	0.014	0.03311854224781073	0.32499999999999984	0.012	-0.3185937655605805	-0.1946715405618688	0.012	0.32850732421690826	-0.1785073242169085	0.012	-0.2863109140610398	0.15918367346938755	0.01	0.030612244897959117	0.3006772705915268	0.01	0.30136007899720485	-0.16462538511965405	0.01	0.026405065280282924	0.2743642489537522	0.008	-0.24795918367346953	-0.10166966452738975	0.008	0.2652292748792809	-0.1500768475696989	0.008	-0.21114475087238194	-0.02354912667863878	0.006	0.22959183673469385	-0.13212743836141458	0.006	0.026899327399595628	0.2387755102040815	0.006	-0.007031047222253171	-0.2255102040816329	0.004	0.2030612244897959	0.10542317314781094	0.004	-0.17957947048858444	0.04184910093998689	0.004	-0.03571428571428579	0.18444213544975835	0.002	-0.13567906487868572	0.0734341669195018	0.002	0.2129878342086026	-0.04972252808615382	0.002									
-0.3739795918367348	-0.27988488932913347	0.014	-0.02358451869585022	0.4178571428571426	0.014	0.48579677985805103	-0.1815501589174593	0.014	0.030612244897959117	0.32756651515504587	0.012	-0.32034508446258525	-0.19897959183673491	0.012	0.329835952727793	-0.1783273125783297	0.012	-0.28667450670972133	0.16026426880048264	0.01	0.028363307418584574	0.3028531033369518	0.01	0.3041718282831571	-0.16419551865561866	0.01	0.023979591836734628	0.2767855762052517	0.008	-0.24874564746333244	-0.1053359851897291	0.008	0.2693877551020408	-0.14921162766307683	0.008	-0.21084459379834683	-0.01594663461467346	0.006	0.23025821480287678	-0.13198668315630707	0.006	0.023979591836734628	0.24137006016276544	0.006	-0.008158077089067777	-0.22653580046195293	0.004	0.2039816747121489	0.10520199875723864	0.004	-0.18050108827107217	0.051929659699643305	0.004	-0.036428416573646524	0.18500015485492483	0.002	-0.1359871857026326	0.0795918367346937	0.002	0.21632653061224488	-0.04885643867596042	0.002									
-0.37573409440666145	-0.28344957906272666	0.014	-0.025943564183316704	0.4209952113268872	0.014	0.4905744414071757	-0.18139076793778824	0.014	0.02859061557278351	0.3296110237360487	0.012	-0.3209183673469389	-0.20036143626523253	0.012	0.3357142857142857	-0.17738629097101685	0.012	-0.28775510204081645	0.16332304964732386	0.01	0.02621166561923589	0.30510204081632636	0.01	0.30918367346938774	-0.16329838670275568	0.01	0.022160647654591043	0.2785714285714284	0.008	-0.24890222951288837	-0.10612244897959203	0.008	0.27213185139986124	-0.14866246364475938	0.008	-0.21068955962255753	-0.013265306122449177	0.006	0.23985979618269299	-0.12965571455004013	0.006	0.021820680512675085	0.24324925194124644	0.006	-0.009183673469387825	-0.22757912357675367	0.004	0.21292962629447937	0.10272554466182612	0.004	-0.1806024789470404	0.05306122448979573	0.004	-0.03730348269819256	0.18571428571428555	0.002	-0.13668750949579	0.08474106193278132	0.002	0.22185448400835192	-0.047533271093689086	0.002									
-0.379437843704551	-0.29066233350046955	0.014	-0.028400538958704778	0.4244897959183671	0.014	0.49489795918367335	-0.18120882732209836	0.014	0.026730667337478742	0.3316326530612243	0.012	-0.32241483350223427	-0.20411577874266404	0.012	0.3401305757079781	-0.17686526958552942	0.012	-0.28859877933286776	0.16581632653061207	0.01	0.023979591836734628	0.3073722908646405	0.01	0.3128152863287321	-0.16281528632873232	0.01	0.01969658671516726	0.28092107651108555	0.008	-0.2492260105395188	-0.1073892758456413	0.008	0.2815634942638355	-0.1470079343075933	0.008	-0.21069719590487399	-0.010731375523697753	0.006	0.24285714285714285	-0.12901399124059829	0.006	0.019561633582996393	0.24540816326530598	0.006	-0.01382646150914578	-0.23214285714285737	0.004	0.21632653061224488	0.10175587965551865	0.004	-0.18069688631248473	0.05399699123853559	0.004	-0.043643197475063365	0.19105068007595696	0.002	-0.13709712267701166	0.0881175308402767	0.002	0.2236259835784844	-0.04709537133358664	0.002									
-0.3800342781055764	-0.2918367346938778	0.014	-0.029081632653061296	0.4254339184987881	0.014	0.49942576459861354	-0.18118648029934573	0.014	0.023979591836734628	0.33454726323064005	0.012	-0.3245937857745181	-0.2092876633255386	0.012	0.34234693877551015	-0.17659258287878737	0.012	-0.29009347216274545	0.17011060946990758	0.01	0.021800787235280998	0.3095558892760972	0.01	0.3197515284064957	-0.16188112465472895	0.01	0.017346938775510135	0.28335676065502075	0.008	-0.2512713252951273	-0.1160756134803832	0.008	0.2826530612244898	-0.14680550142990653	0.008	-0.21058813441689678	-0.0024248691107744053	0.006	0.24743684810001937	-0.12807335598161348	0.006	0.017346938775510135	0.24745679460281833	0.006	-0.014848043093509636	-0.23311114057996005	0.004	0.2218445041397221	0.10060447545211443	0.004	-0.18163265306122459	0.061916633680875535	0.004	-0.04897959183673477	0.1957822579856336	0.002	-0.137399380071912	0.09285714285714267	0.002	0.22959183673469385	-0.04532912736837782	0.002									
-0.38022953133817894	-0.2922194482536581	0.014	-0.031489512536296296	0.42871456909635663	0.014	0.5035141444451925	-0.18106516485335608	0.014	0.022161880791664867	0.33644759507737904	0.012	-0.3257892819554489	-0.2122448979591839	0.012	0.3451657612405361	-0.1762628101880355	0.012	-0.2909468801530865	0.17244897959183655	0.01	0.019789296995821617	0.3117346938775508	0.01	0.3224489795918367	-0.1614920665137166	0.01	0.015533192964887721	0.2852040816326529	0.008	-0.2521206960873824	-0.11938775510204101	0.008	0.2834061646586761	-0.14667147078112525	0.008	-0.21051450498345223	-1.960237527853792e-16	0.006	0.2508118984646102	-0.1273425107095084	0.006	0.014940679429358353	0.2496345569803787	0.006	-0.015816326530612317	-0.23413905492078863	0.004	0.22363412491994158	0.10016473716483938	0.004	-0.18207065882332157	0.06588852485014773	0.004	-0.05070904748889686	0.19725013618457243	0.002	-0.1379891419303084	0.0967047356207119	0.002	0.2344841400977317	-0.04468822173038496	0.002									
-0.38061224489795925	-0.29293858709148585	0.014	-0.033141900564386526	0.4311224489795916	0.014	0.5081632653061223	-0.18096858973971403	0.014	0.020544647302192593	0.33826530612244876	0.012	-0.3263384616956472	-0.2134574566717001	0.012	0.34897959183673466	-0.1757720195168788	0.012	-0.29285968469573465	0.17755356224675473	0.01	0.017346938775510135	0.3143088851402417	0.01	0.32447852938595656	-0.16121322326350776	0.01	0.013110697555013609	0.28760049347338085	0.008	-0.25364906089191974	-0.12507763232049124	0.008	0.28814132288009225	-0.14591836734693897	0.008	-0.2105881344168972	0.002424869110774449	0.006	0.25612244897959185	-0.12617212174751524	0.006	0.01252132049416629	0.25204081632653047	0.006	-0.020343002939196757	-0.2387755102040819	0.004	0.22959183673469385	0.09864513044054248	0.004	-0.1821128600081405	0.06632653061224471	0.004	-0.052650336915609074	0.19897959183673453	0.002	-0.13890302433403032	0.10318873861974433	0.002	0.23872796191636853	-0.043925099308121454	0.002									
-0.3847262287591942	-0.30098805695509173	0.014	-0.03571428571428579	0.43477418999773493	0.014	0.5130045987450512	-0.180872952275357	0.014	0.017346938775510135	0.34176813310628146	0.012	-0.32755102040816336	-0.21619873058243044	0.012	0.3519394517449983	-0.17540883950010056	0.012	-0.29368397012848707	0.1797854176266149	0.01	0.015355183437987563	0.3163755916012527	0.01	0.3349118436693447	-0.15998611551432898	0.01	0.010714285714285645	0.2901791873659355	0.008	-0.2540430861502284	-0.12656915874773111	0.008	0.28928571428571426	-0.14572803624926087	0.008	-0.210697195904874	0.010731375523697325	0.006	0.26197469671518736	-0.12524000283763656	0.006	0.010714285714285645	0.25378061157676096	0.006	-0.02140259556737515	-0.23982189422854355	0.004	0.2345056702320189	0.09777097635446769	0.004	-0.1822072455743711	0.06690112312539123	0.004	-0.05761541651678229	0.20360907327913597	0.002	-0.13912839823273146	0.10612244897959164	0.002	0.24285714285714285	-0.04315816731099693	0.002									
-0.38679837450280097	-0.30510204081632675	0.014	-0.036959287214227005	0.43651010054087486	0.014	0.5164932090737698	-0.18077892335948445	0.014	0.015842282360520182	0.3433933027686833	0.012	-0.3286887197394386	-0.2188775510204084	0.012	0.360146441794322	-0.17454743575669862	0.012	-0.2958412767891779	0.18571428571428555	0.01	0.013580019354644493	0.31836734693877533	0.01	0.3357142857142857	-0.15987060889581106	0.01	0.009145030557265203	0.2918367346938774	0.008	-0.254591836734694	-0.1284799290600555	0.008	0.2948476691925671	-0.1448476691925673	0.008	-0.21068955962255806	0.013265306122448785	0.006	0.2627551020408163	-0.12510787365339926	0.006	0.008193399863500848	0.2561525835369701	0.006	-0.022448979591836806	-0.24098164263694843	0.004	0.23873932811096643	0.09697495760331908	0.004	-0.1836524274488305	0.07757206234708776	0.004	-0.06224489795918375	0.20817819686595884	0.002	-0.13952378876145444	0.10843539491201483	0.002	0.2457521875413195	-0.04269096305152379	0.002									
-0.38929011243525424	-0.3096894794014807	0.014	-0.03779389240591525	0.4377551020408161	0.014	0.5214285714285714	-0.1805972200409998	0.014	0.014546955701358064	0.3448979591836733	0.012	-0.3303452807805237	-0.22271594370927253	0.012	0.36224489795918363	-0.17427528900513653	0.012	-0.29736408017730137	0.18937061370024963	0.01	0.010714285714285645	0.32149569013794776	0.01	0.33633961309486227	-0.1598090008499645	0.01	0.006645632549457374	0.2944007345902736	0.008	-0.2557358315392557	-0.13265306122449	0.008	0.29591836734693877	-0.1446977367432166	0.008	-0.2108445937983478	0.015946634614674018	0.006	0.26384157276618964	-0.12493393743789219	0.006	0.005757897048081828	0.25867346938775493	0.006	-0.0265945699667137	-0.24540816326530637	0.004	0.24285714285714285	0.0960464917607571	0.004	-0.183900378766246	0.0795918367346937	0.004	-0.06434883399566464	0.2101409619227026	0.002	-0.14118353377190426	0.11873455418006726	0.002	0.2543051366486057	-0.041613230698333246	0.002									
-0.3938775510204082	-0.3182592825724323	0.014	-0.04234693877551028	0.44436859553274594	0.014	0.5265485959522479	-0.18059426119060934	0.014	0.010714285714285645	0.3492362316893453	0.012	-0.3316034253443796	-0.2255102040816329	0.012	0.36392309377184423	-0.17412717540449757	0.012	-0.2985697586095302	0.19234693877551004	0.01	0.00902447204652699	0.3233101863322412	0.01	0.3422864895795622	-0.15918367346938794	0.01	0.0040816326530611555	0.29726388348312255	0.008	-0.2569538068791024	-0.13692374414130606	0.008	0.2973248581388817	-0.14451187655499606	0.008	-0.21114475087238405	0.02354912667863628	0.006	0.2693877551020408	-0.12396571192543983	0.006	0.0040816326530611555	0.26035306574205064	0.006	-0.027820169676948114	-0.24666962624141955	0.004	0.24563485966930423	0.09563485966930405	0.004	-0.18443857829792637	0.08239776197139546	0.004	-0.06648740799871979	0.2122448979591835	0.002	-0.14124181545686113	0.11938775510204062	0.002	0.25612244897959185	-0.04126160976167777	0.002									
-0.3939142884876167	-0.3183306094715672	0.014	-0.042354837540633794	0.444379856336917	0.014	0.5294995923539332	-0.18052000051719885	0.014	0.009629578965262522	0.3504459054958747	0.012	-0.3341836734693878	-0.23115609341308369	0.012	0.3688775510204081	-0.17365992146610704	0.012	-0.3010204081632654	0.198270158715046	0.01	0.0075698914273632095	0.32499999999999984	0.01	0.34234693877551015	-0.15917705339079125	0.01	0.0029808111491847417	0.2984693877551019	0.008	-0.2590637846595009	-0.1437576622105214	0.008	0.3064762615832573	-0.1432109554608085	0.008	-0.21121755787238872	0.026530612244897767	0.006	0.2733163248922777	-0.1233163248922779	0.006	0.001577727881665103	0.2628022176775834	0.006	-0.029081632653061296	-0.24813013033300269	0.004	0.2548022194416844	0.09417737239505013	0.004	-0.1855005713564235	0.08898922456194375	0.004	-0.07089200820294313	0.2168630938378731	0.002	-0.1413365554761879	0.11988793431973035	0.002	0.2575480409472525	-0.04122151033500774	0.002									
-0.3939329255800776	-0.3183673469387757	0.014	-0.04238697941776132	0.4444277957442916	0.014	0.5346938775510203	-0.18042935143102085	0.014	0.008725522295416583	0.3515306122448978	0.012	-0.3344847318106721	-0.23184179880157305	0.012	0.3748281717194338	-0.17313101195403577	0.012	-0.3012217438708936	0.19877825612910635	0.01	0.0040816326530611555	0.3289419966507945	0.01	0.34835463338848716	-0.15855871502114044	0.01	0.0002999280836772549	0.3013203362469425	0.008	-0.25971962731333775	-0.14591836734693897	0.008	0.30918367346938774	-0.14281379750090112	0.008	-0.21150272542337584	0.029870072362151053	0.006	0.2796080905004543	-0.12243272582607652	0.006	-0.0007468189512124929	0.26530612244897944	0.006	-0.03259296752602453	-0.25204081632653086	0.004	0.25612244897959185	0.09391721362359388	0.004	-0.1860796641533109	0.09285714285714267	0.004	-0.07551020408163273	0.22201509107085476	0.002	-0.14183673469387764	0.12263215493867467	0.002	0.26879735061268656	-0.04038632285670142	0.002									
-0.39399923509118095	-0.31848903100954845	0.014	-0.046902561382227016	0.45102040816326505	0.014	0.5400718677964615	-0.18033629546884472	0.014	0.0040816326530611555	0.35695893835832787	0.012	-0.335002327530477	-0.23296151120394656	0.012	0.3755102040816326	-0.1730628054570694	0.012	-0.3013053412091376	0.19897959183673453	0.01	0.0028068322882515333	0.3303578526964147	0.01	0.34897959183673466	-0.1585035591915464	0.01	-0.002551020408163335	0.30462309637325685	0.008	-0.26007925092354783	-0.1470636062193096	0.008	0.3126029909000245	-0.14249904991630216	0.008	-0.2119098112049381	0.0360493724685312	0.006	0.2826530612244898	-0.12190638244243555	0.006	-0.002551020408163335	0.267187326006985	0.006	-0.03409851979406843	-0.2536565822467482	0.004	0.2570691489199333	0.09380384279748416	0.004	-0.18733443663024144	0.09855892642615953	0.004	-0.07722269335279548	0.22379771481046973	0.002	-0.14325702199044446	0.1312327739279228	0.002	0.2693877551020408	-0.04033949087714427	0.002									
-0.39851194543057383	-0.3269982586510591	0.014	-0.04774670723559962	0.4522532927644002	0.014	0.5425217078499721	-0.18027680989078884	0.014	0.003521679851663676	0.35760331250472477	0.012	-0.33765811301584464	-0.2387755102040819	0.012	0.37607094743698494	-0.17300972294718928	0.012	-0.3015146494931428	0.19947383316661185	0.01	0.0017465214152415807	0.3316326530612243	0.01	0.34972040992383785	-0.15844285538228478	0.01	-0.0029729905167013362	0.30510204081632636	0.008	-0.2612244897959185	-0.15050786331160507	0.008	0.3183277553919217	-0.141797143147024	0.008	-0.21210398684368906	0.03979591836734675	0.006	0.2849180381205608	-0.12165273199811208	0.006	-0.004907080365524178	0.2695827155528431	0.006	-0.03571428571428579	-0.255612038889061	0.004	0.2642882162301101	0.09285714285714267	0.004	-0.18762821758732245	0.10012688445349377	0.004	-0.07877492453154722	0.2255102040816325	0.002	-0.1434807277816616	0.1326530612244896	0.002	0.2699030017131617	-0.04031116497846803	0.002									
-0.40051020408163274	-0.33062283542817317	0.014	-0.04897959183673477	0.45409184402727404	0.014	0.5479591836734692	-0.18008504581605686	0.014	0.0030695906823475765	0.35816326530612225	0.012	-0.3386566948351706	-0.2409351418995236	0.012	0.3821428571428571	-0.17251440522120823	0.012	-0.30513054880311763	0.20813475731933126	0.01	-0.002551020408163335	0.33665765529971164	0.01	0.36052052625881864	-0.15745930176902295	0.01	-0.005927638191911347	0.30835807609380284	0.008	-0.26187249441463123	-0.15255102040816346	0.008	0.3224489795918367	-0.14137621432160952	0.008	-0.21260648474856064	0.04423913780978483	0.006	0.2948243410840157	-0.12048178136496412	0.006	-0.007008891328697412	0.27193877551020396	0.006	-0.03834793210659941	-0.2586734693877554	0.004	0.2687518345082377	0.09222122226333956	0.004	-0.1886903827628799	0.10612244897959164	0.004	-0.08331237221489801	0.23097334207081618	0.002	-0.14404209791783934	0.1348584244484513	0.002	0.28244732800913847	-0.040001651582698486	0.002									
-0.40104621591160095	-0.3316326530612247	0.014	-0.05307391147042905	0.46019139465201975	0.014	0.5535880113471304	-0.1800854580406247	0.014	-0.001834029002227692	0.3640789269614111	0.012	-0.3408157922771634	-0.24540816326530637	0.012	0.38299777699010806	-0.17244897959183694	0.012	-0.30682436321919593	0.2122448979591835	0.01	-0.003299395122594192	0.3375169314080179	0.01	0.36224489795918363	-0.15729276601904194	0.01	-0.00873799445887722	0.3117346938775508	0.008	-0.2633485665998002	-0.15705959666550623	0.008	0.327466627565297	-0.14090071937347873	0.008	-0.21297691807105992	0.04824757172485835	0.006	0.29591836734693877	-0.12034144488899591	0.006	-0.009183673469387825	0.2742982696993687	0.006	-0.04023460446447635	-0.2607858036987893	0.004	0.2693877551020408	0.09214760531594836	0.004	-0.1899284702389386	0.1110919379243266	0.004	-0.0887755102040817	0.2380130322342758	0.002	-0.14541710488897025	0.14233799715184597	0.002	0.2826530612244898	-0.03998134679287137	0.002									
-0.40315981561122244	-0.3356156945928595	0.014	-0.055771133114578195	0.464285714285714	0.014	0.5555480039498633	-0.180037799868231	0.014	-0.002487058702146983	0.36485988007336306	0.012	-0.34081632653061233	-0.24540925773967115	0.012	0.38835033763552856	-0.17202380702328393	0.012	-0.30918686865190387	0.21734374359299402	0.01	-0.0039011299486471016	0.33826530612244876	0.01	0.36423118771375035	-0.15719738371482123	0.01	-0.009183673469387825	0.3122544652425355	0.008	-0.26408358564747925	-0.15918367346938794	0.008	0.3303915038747597	-0.14059558550741294	0.008	-0.213359113428098	0.05306122448979573	0.006	0.2967703982922108	-0.12023978604731306	0.006	-0.011261385879568042	0.2764937161612482	0.006	-0.04234693877551028	-0.2634600992059734	0.004	0.27017934334218435	0.09206555461699914	0.004	-0.1909807714788857	0.11547056739725275	0.004	-0.0891242871706592	0.238426733237504	0.002	-0.14628387155272407	0.14591836734693858	0.002	0.2828515941175885	-0.03999445126044579	0.002									
-0.4046200038102891	-0.3382653061224492	0.014	-0.058338057747484885	0.46819255449741287	0.014	0.5612244897959182	-0.17993717127051126	0.014	-0.002551020408163335	0.3649400997294903	0.012	-0.3429323991753753	-0.24992474368176784	0.012	0.3887755102040816	-0.17199541569269358	0.012	-0.31177864232919966	0.2230031321251178	0.01	-0.009183673469387825	0.3446529427775723	0.01	0.3728614941532246	-0.15653496354097998	0.01	-0.012038109845608698	0.3155129105625544	0.008	-0.2656670661373097	-0.1636262498107792	0.008	0.3357142857142857	-0.14000830318664567	0.008	-0.21421282192460317	0.059110781108276333	0.006	0.30553946701923546	-0.11938775510204101	0.006	-0.013042404860899949	0.2785714285714284	0.006	-0.04386734987358928	-0.26530612244897983	0.004	0.28067040049967695	0.0908744821323298	0.004	-0.1917853272019115	0.11938775510204062	0.004	-0.0894002650782707	0.2387755102040815	0.002	-0.14772106640297758	0.15180269905603852	0.002	0.29544079173226273	-0.04027349398202316	0.002									
-0.4071428571428572	-0.34284743152465275	0.014	-0.06224489795918375	0.4742498063636609	0.014	0.567110316890012	-0.17982845862019217	0.014	-0.007806305595624606	0.3714285714285712	0.012	-0.34396662945893525	-0.25204081632653086	0.012	0.3892589708739428	-0.17196551892197573	0.012	-0.312910956753123	0.2255102040816325	0.01	-0.009295739165660555	0.3447858934874005	0.01	0.3755102040816326	-0.15637488980542633	0.01	-0.014329532171492264	0.31836734693877533	0.008	-0.26680259179850985	-0.16687087758924563	0.008	0.34197730744619126	-0.1396553456150334	0.008	-0.21433703209732766	0.060152763821039595	0.006	0.30884164877941306	-0.11904573041206634	0.006	-0.015816326530612317	0.2817027346817615	0.006	-0.04622461932848356	-0.268061094957231	0.004	0.2826530612244898	0.09061665353032809	0.004	-0.19246508282158836	0.12182063146412586	0.004	-0.09086638137173579	0.2408663813717356	0.002	-0.14797403407909682	0.15304637408416838	0.002	0.29591836734693877	-0.040281886306859215	0.002									
-0.40785354985098093	-0.3441872664755499	0.014	-0.0635412050931583	0.47625471327418845	0.014	0.5685671991461378	-0.17979168894205652	0.014	-0.008431416201260523	0.37218082869669855	0.012	-0.3470398119134697	-0.25826430170938824	0.012	0.40074901763103093	-0.17115718089633733	0.012	-0.31334270486930266	0.2264532134980442	0.01	-0.00938487380627012	0.3448979591836733	0.01	0.3784820851268589	-0.1562117924241617	0.01	-0.015816326530612317	0.32016453744148515	0.008	-0.267857142857143	-0.1696643764088721	0.008	0.34265723653380914	-0.13959601204401348	0.008	-0.21479591836734704	0.06354883572632614	0.006	0.30918367346938774	-0.11901775899442199	0.006	-0.017485097785088777	0.2835353103781764	0.006	-0.04897959183673477	-0.27171287209923367	0.004	0.2849899190423833	0.09052028503924915	0.004	-0.19489795918367359	0.1307714070050345	0.004	-0.0947753333333322	0.24604099319727996	0.002	-0.1492066314983498	0.15918367346938755	0.002	0.29642499753555923	-0.04030254855596757	0.002									
-0.40822457614603175	-0.34489795918367366	0.014	-0.0643438695246462	0.477551020408163	0.014	0.5744897959183672	-0.1795704412673864	0.014	-0.009183673469387825	0.37315294864558207	0.012	-0.3473080812258684	-0.2588143677537238	0.012	0.40204081632653055	-0.17108516680152627	0.012	-0.3142857142857144	0.2284139482421269	0.01	-0.01018037014439967	0.3458946558586851	0.01	0.3853653359858987	-0.1557734992512051	0.01	-0.01803236964963058	0.32278395688098155	0.008	-0.26885888080734843	-0.17244897959183694	0.008	0.34715247761246987	-0.13928571428571448	0.008	-0.2151532000686318	0.06632653061224471	0.006	0.30958272423879735	-0.11898870433263142	0.006	-0.01885951753426012	0.2852040816326529	0.006	-0.049157580628968585	-0.2719387755102043	0.004	0.2928998490664988	0.0898386245767027	0.004	-0.19527754158576838	0.13227347882239482	0.004	-0.09540816326530618	0.24705949213546344	0.002	-0.15061774893667496	0.1636679653490392	0.002	0.3079139949368532	-0.04106559689988169	0.002									
-0.40958966585588097	-0.34734476789669744	0.014	-0.06802300270796025	0.4833291251569395	0.014	0.580651452687207	-0.17955262894544613	0.014	-0.013044850690235945	0.37806122448979573	0.012	-0.3504330425756821	-0.26530612244897983	0.012	0.40347822226810415	-0.17101157365026334	0.012	-0.316000424445236	0.23214285714285698	0.01	-0.015221860960489489	0.3521250778150206	0.01	0.3887755102040816	-0.1555329272002704	0.01	-0.0197487384952658	0.32499999999999984	0.008	-0.2703762679173314	-0.17656250759287306	0.008	0.34897959183673466	-0.13915356122632377	0.008	-0.21592997379103276	0.07182512824978347	0.006	0.32109946860515026	-0.11803824411535453	0.006	-0.022448979591836806	0.28941988558937526	0.006	-0.05206412800864543	-0.2754868923995181	0.004	0.29591836734693877	0.08964977150859849	0.004	-0.19538560476229233	0.1326530612244896	0.004	-0.0988716002708162	0.25204081632653047	0.002	-0.15259538181688742	0.16994232059239736	0.002	0.30918367346938774	-0.04104818121702661	0.002									
-0.41253654834655923	-0.3527695741024206	0.014	-0.0686955331016236	0.48436569138817215	0.014	0.5815686680875439	-0.1795278517610137	0.014	-0.014282873450425929	0.3795946775699821	0.012	-0.35169201202525974	-0.2676957430767814	0.012	0.4132847255392893	-0.17042758268214672	0.012	-0.3175628693654387	0.23549835512435718	0.01	-0.015816326530612317	0.35289950809253007	0.01	0.3925118459849657	-0.1554473376885038	0.01	-0.022448979591836806	0.32838163027884	0.008	-0.2736868784876711	-0.18491136828358953	0.008	0.35508148175308196	-0.13875495114083727	0.008	-0.21635677626268704	0.07452004156880922	0.006	0.3224489795918367	-0.11795454325339182	0.006	-0.02357768157414357	0.29070803271157064	0.006	-0.054284799308547155	-0.2785714285714288	0.004	0.2992979242850396	0.08947758591904183	0.004	-0.1955895992981401	0.13334470133895612	0.004	-0.10021976206328989	0.2538618705897713	0.002	-0.15327750597039838	0.17244897959183655	0.002	0.3106562117411129	-0.04126845663907232	0.002									
-0.41377551020408165	-0.3549689565337837	0.014	-0.06887755102040824	0.4846579589834665	0.014	0.5877551020408162	-0.1793949861904297	0.014	-0.015816326530612317	0.3816351519150059	0.012	-0.35388752593261996	-0.2719387755102043	0.012	0.4153061224489795	-0.17029399471243245	0.012	-0.3191638698871471	0.2387755102040815	0.01	-0.019934038192258727	0.35816326530612225	0.01	0.39801905781262564	-0.1551619149554831	0.01	-0.023911125637566352	0.3301705070154948	0.008	-0.27398739527347166	-0.18571428571428594	0.008	0.35619640463210783	-0.1387015545515658	0.008	-0.21704209525138213	0.0795918367346937	0.006	0.3239630687749936	-0.11787366591888414	0.006	-0.024470772448352086	0.2918367346938774	0.006	-0.055612244897959254	-0.2803431219411497	0.004	0.30543398405250005	0.08910745344025495	0.004	-0.19820735122049513	0.14260897531011704	0.004	-0.10204081632653068	0.25689436875185456	0.002	-0.15366415530677868	0.17388686510138449	0.002	0.3199730159485033	-0.04227188201068055	0.002									
-0.4155080536420704	-0.35816326530612264	0.014	-0.07279086471705785	0.49081632653061197	0.014	0.594223560215578	-0.17924582753952406	0.014	-0.018154918290531723	0.3846938775510202	0.012	-0.3540816326530613	-0.27231130609868204	0.012	0.41751209873227124	-0.17024300330854525	0.012	-0.3209183673469389	0.24232580532972914	0.01	-0.021055086451148175	0.35955715844681085	0.01	0.40204081632653055	-0.15501162620797138	0.01	-0.025004112039492685	0.3316326530612243	0.008	-0.274139164662994	-0.18606491696965943	0.008	0.36224489795918363	-0.13822407972709674	0.008	-0.21776733862249453	0.08325306954077068	0.006	0.3335942119144493	-0.11726768130220465	0.006	-0.029081632653061296	0.297471054514697	0.006	-0.057748116142310756	-0.2830682103883018	0.004	0.30918367346938774	0.08881573041787966	0.004	-0.19926189731148344	0.14591836734693858	0.004	-0.10534683100969451	0.2620001077658156	0.002	-0.15510204081632661	0.17792830074138752	0.002	0.3224489795918367	-0.04252754414934114	0.002									
-0.4172272861671077	-0.3613441424043211	0.014	-0.07386502612466975	0.4924615044875749	0.014	0.5945425067501092	-0.17923638430113	0.014	-0.02004324708666578	0.3870996100561912	0.012	-0.3561687941247783	-0.2764842670997118	0.012	0.421938775510204	-0.17001365551395922	0.012	-0.3219078948753959	0.244418635736849	0.01	-0.022448979591836806	0.361431016367179	0.01	0.40635381577267693	-0.1548706740232416	0.01	-0.029081632653061296	0.33692106298625485	0.008	-0.2744897959183675	-0.18689634455728513	0.008	0.36767574102309053	-0.13808390428839692	0.008	-0.21914368233794534	0.0905722537665165	0.006	0.3357142857142857	-0.11711094635200636	0.006	-0.029538321585468548	0.29801269882269465	0.006	-0.05921420295546195	-0.2852040816326533	0.004	0.31318407735640524	0.08885673897012518	0.004	-0.20139284703795743	0.15241325520122243	0.004	-0.10735751020280336	0.26530612244897944	0.002	-0.15696407295661893	0.18385225357399324	0.002	0.32556909209554213	-0.04291603087105254	0.002									
-0.41916498774769584	-0.36479591836734715	0.014	-0.07551020408163273	0.4951451102754334	0.014	0.6010204081632651	-0.17895888731620455	0.014	-0.022448979591836806	0.3903935879220181	0.012	-0.35725731571676	-0.2785714285714288	0.012	0.4259446039957967	-0.16982215501620515	0.012	-0.32388238593757135	0.24837218185593843	0.01	-0.025001923286012494	0.3647959183673467	0.01	0.4108097387372886	-0.154687289757697	0.01	-0.02967490046309902	0.33767203831241105	0.008	-0.27667794255962663	-0.19234693877551043	0.008	0.3701637153971312	-0.13799954990899138	0.008	-0.21956531531595677	0.09285714285714267	0.006	0.3380079482348253	-0.11709409258150143	0.006	-0.03284813307632269	0.3022358881783633	0.006	-0.06224489795918375	-0.28944152592518796	0.004	0.3158163265306122	0.08874758275471427	0.004	-0.2014586669604788	0.15262296569258235	0.004	-0.11010125723856432	0.2705109876593948	0.002	-0.15755157121245184	0.18571428571428555	0.002	0.33169962102856737	-0.043810583053065476	0.002									
-0.42040816326530617	-0.3670195546488968	0.014	-0.0769523319124937	0.4974489795918364	0.014	0.6074709551176801	-0.178899526546252	0.014	-0.023142705032511195	0.39132653061224465	0.012	-0.36071428571428577	-0.28515943970719304	0.012	0.4285714285714285	-0.16972503430319633	0.012	-0.32569012774842426	0.25204081632653047	0.01	-0.026790077565077442	0.36708747345533055	0.01	0.4153061224489795	-0.1544654762489401	0.01	-0.03308423289523767	0.3422679063646251	0.008	-0.27796902393160333	-0.19550036382349906	0.008	0.3755102040816326	-0.13777085391164864	0.008	-0.219891165563634	0.0943945487220802	0.006	0.34631458226148365	-0.11672274552679	0.006	-0.03512937435365801	0.30510204081632636	0.006	-0.06327098245983048	-0.29081065019323105	0.004	0.3182648989275604	0.08867306219286633	0.004	-0.20153061224489807	0.1528258195395634	0.004	-0.11283811493700568	0.27610342105945446	0.002	-0.1594466029435972	0.19005884784155613	0.002	0.3357142857142857	-0.044051805701388516	0.002									
-0.42195163069992964	-0.36988510399394814	0.014	-0.0789846368766516	0.500607199858042	0.014	0.6076530612244896	-0.1788955585035305	0.014	-0.025714294275260608	0.3946938689900453	0.012	-0.36072924573054255	-0.28518912161639653	0.012	0.43138915365937675	-0.16963125450388872	0.012	-0.3263080554599977	0.25328378127469614	0.01	-0.029081632653061296	0.3702646398115391	0.01	0.4200368619450808	-0.15445293397328666	0.01	-0.035075469774255644	0.3448979591836733	0.008	-0.27947628567005345	-0.19897959183673491	0.008	0.38044705063489925	-0.13758990777775662	0.008	-0.22082162086178178	0.0988828453515774	0.006	0.34897959183673466	-0.11665198159809453	0.006	-0.03539333122238323	0.3054229953082289	0.006	-0.06398301156973218	-0.2918367346938778	0.004	0.3224489795918367	0.08860876239294654	0.004	-0.20363616366260942	0.15918367346938755	0.004	-0.11424755672363231	0.2785714285714284	0.002	-0.1606391473941149	0.19344248525894625	0.002	0.34118036008543345	-0.04526199273849493	0.002									
-0.42281453322876805	-0.3714285714285716	0.014	-0.08108357155968048	0.5040816326530609	0.014	0.6078437478974955	-0.17889094598005553	0.014	-0.028033512331296234	0.39795918367346916	0.012	-0.36076261087937084	-0.2852524067977384	0.012	0.4387159648842661	-0.1693282097822256	0.012	-0.32755102040816336	0.2556649926696279	0.01	-0.029938584500947704	0.3714285714285712	0.01	0.4237239058917633	-0.15433615078972276	0.01	-0.03535070485323101	0.34526154004472803	0.008	-0.28112244897959193	-0.20271043831489402	0.008	0.38391226278608964	-0.13751630864248193	0.008	-0.22093990358199583	0.09948979591836715	0.006	0.3517678327113496	-0.1165995142274261	0.006	-0.03571428571428579	0.30585385267154724	0.006	-0.06758542749879658	-0.29717726423349056	0.004	0.3267172913824559	0.08858883106652347	0.004	-0.20478236533112307	0.16256457344438704	0.004	-0.11460353872448632	0.27927401229592175	0.002	-0.16261542395704745	0.19897959183673453	0.002	0.3431557462962822	-0.04561976390779957	0.002									
-0.42583356143744594	-0.3768539696007114	0.014	-0.08214285714285721	0.5057863971400675	0.014	0.6142857142857141	-0.17870092773565568	0.014	-0.029081632653061296	0.3993954248697331	0.012	-0.36419340950497814	-0.2918367346938778	0.012	0.44183673469387746	-0.1691749187894598	0.012	-0.3290520046343129	0.25867346938775493	0.01	-0.03242812484640766	0.37471473229644936	0.01	0.4285714285714285	-0.15424456019200636	0.01	-0.03571428571428579	0.345771518463319	0.008	-0.2819812297195851	-0.20475346415796625	0.008	0.3887755102040816	-0.137260450643011	0.008	-0.22142857142857153	0.10168094863490436	0.006	0.35924735918566325	-0.11639021632852062	0.006	-0.040223212018270955	0.3117346938775508	0.006	-0.0686523771960394	-0.2986945615794711	0.004	0.33138201807164125	0.08852487521449823	0.004	-0.20816326530612256	0.1714521032117326	0.004	-0.11530612244897967	0.2807547819338247	0.002	-0.1645153796544082	0.2028315591211019	0.002	0.34773928054763314	-0.046428571428571624	0.002									
-0.426689994189209	-0.37841204662711775	0.014	-0.08405658272422817	0.5088005601329145	0.014	0.6203437583983079	-0.1785070237044307	0.014	-0.031297719414577124	0.4023757499731778	0.012	-0.36527643539910193	-0.2939072380702861	0.012	0.4451341126566865	-0.16915160162902787	0.012	-0.3307691594759836	0.2620879833811592	0.01	-0.03476986242292224	0.37806122448979573	0.01	0.4335863311844733	-0.15416877085634312	0.01	-0.039919175103041854	0.3515306122448978	0.008	-0.28338426572387093	-0.2078740616422384	0.008	0.39338062310007793	-0.13725817412048638	0.008	-0.22220548942026577	0.10534553098789741	0.006	0.36224489795918363	-0.1162694862027128	0.006	-0.041162272728923234	0.3129193599241379	0.006	-0.06887755102040824	-0.29904649057838417	0.004	0.3357142857142857	0.08838539678012584	0.004	-0.2084232632481742	0.1721889816497849	0.004	-0.11904097183919207	0.288101885303665	0.002	-0.16836734693877559	0.2105172391569347	0.002	0.34897959183673466	-0.04661830927593308	0.002									
-0.4270408163265307	-0.379028933562731	0.014	-0.08519708084312297	0.5107142857142855	0.014	0.6215260813318046	-0.1784739186681954	0.014	-0.03282953846003272	0.4045918367346937	0.012	-0.3673469387755103	-0.29770071932074454	0.012	0.4484693877551019	-0.1690334823074867	0.012	-0.3323571428924167	0.26530612244897944	0.01	-0.03571428571428579	0.37937220542392297	0.01	0.43674809487110067	-0.15409503364661115	0.01	-0.04096190924590608	0.35291564177450196	0.008	-0.28531678095216195	-0.2122448979591839	0.008	0.3974762869511436	-0.13721759059987693	0.008	-0.2223814963185383	0.10612244897959164	0.006	0.3652863401703326	-0.11634631289089202	0.006	-0.04234693877551028	0.3145719186346736	0.006	-0.07292687308201734	-0.30510204081632675	0.004	0.3399538117279667	0.08861761684346167	0.004	-0.20851368786161767	0.17244897959183655	0.004	-0.12082890745947125	0.2918367346938774	0.002	-0.16889449363818465	0.21171775125977443	0.002	0.35448991001497393	-0.04755090631155684	0.002									
-0.4301428108522297	-0.3846938775510206	0.014	-0.0887755102040817	0.5165487490328415	0.014	0.6275510204081631	-0.17816292966659217	0.014	-0.03571428571428579	0.4086517333964505	0.012	-0.3677495966455792	-0.29846938775510223	0.012	0.45158587277554174	-0.16893281155105228	0.012	-0.3353290501040478	0.270793398875544	0.01	-0.037970469089883246	0.3824376941754227	0.01	0.44183673469387746	-0.15392859720913185	0.01	-0.04234693877551028	0.3549236251505208	0.008	-0.2860721858133449	-0.2139278141866554	0.008	0.40204081632653055	-0.1371330243095924	0.008	-0.22268060917541202	0.10737448672643211	0.006	0.37237888989857	-0.1162564409189784	0.006	-0.045150552952813894	0.31836734693877533	0.006	-0.0739877982978515	-0.30662444660010796	0.004	0.34234693877551015	0.08862245732959009	0.004	-0.20876911369848522	0.17305482798419922	0.004	-0.12306098171179175	0.2973471815535143	0.002	-0.16912789629179892	0.2122448979591835	0.002	0.3571716565434193	-0.04798798307403176	0.002									
-0.4313867170932566	-0.3869806298455192	0.014	-0.08908315715837019	0.5170392918212214	0.014	0.6331593242533391	-0.178057283437013	0.014	-0.03679519885775378	0.41014357665245016	0.012	-0.3698956292072659	-0.30255335038457115	0.012	0.45510204081632644	-0.16885378355307104	0.012	-0.33796257275596786	0.27571767479678394	0.01	-0.039503158770270955	0.3846938775510202	0.01	0.4470244757152686	-0.15399593244799678	0.01	-0.044637575341929615	0.35816326530612225	0.008	-0.28775510204081645	-0.21746844654590256	0.008	0.40646146887198337	-0.13707371376994282	0.008	-0.22471730076311555	0.1160990257674966	0.006	0.3755102040816326	-0.11626692419135379	0.006	-0.046809185059198025	0.3205377537163121	0.006	-0.07551020408163273	-0.30911723657864504	0.004	0.3447739874487877	0.08865153846919568	0.004	-0.21213320987276965	0.18174434114763843	0.004	-0.12441935401470738	0.30094996625960513	0.002	-0.17013869015811883	0.21401624117852674	0.002	0.36224489795918363	-0.04860641920744342	0.002									
-0.43367346938775514	-0.39102745426081964	0.014	-0.08926423579499644	0.51734693877551	0.014	0.6341836734693875	-0.1780243706076292	0.014	-0.037522883359888515	0.41122448979591814	0.012	-0.3712918806026127	-0.30510204081632675	0.012	0.4587695087068633	-0.1687815117013001	0.012	-0.3394689558549441	0.2785714285714284	0.01	-0.04234693877551028	0.38875784388029544	0.01	0.4498684064706757	-0.15395003912373725	0.01	-0.04646905022405643	0.3606738069188006	0.008	-0.2883923983432023	-0.2188775510204084	0.008	0.41088476097513316	-0.1370744226983364	0.008	-0.22556457091906001	0.11938775510204062	0.006	0.3786000028714679	-0.11629795631220573	0.006	-0.04897959183673477	0.3236834898532608	0.006	-0.07718356219125216	-0.31173469387755126	0.004	0.34897959183673466	0.08875778082042775	0.004	-0.21365320655970949	0.18571428571428555	0.004	-0.12625399979108753	0.30510204081632636	0.002	-0.17337298013263752	0.2205045708877706	0.002	0.36572344932195416	-0.049582673127025585	0.002									
-0.43383629749197616	-0.3913265306122451	0.014	-0.09001622532525899	0.5185876538966873	0.014	0.6352797404524458	-0.17798556567000315	0.014	-0.04159375634129214	0.41710396042292447	0.012	-0.3739795918367348	-0.30999631495306107	0.012	0.46454092229753324	-0.16862255495059475	0.012	-0.3399358729815218	0.27945188212051897	0.01	-0.04341829930867491	0.39025517007908	0.01	0.45510204081632644	-0.15392450961323378	0.01	-0.04897959183673477	0.3644340493367192	0.008	-0.29027750869685937	-0.22298779742559	0.008	0.4153061224489795	-0.13693545696986775	0.008	-0.22709034756286134	0.12504953123633042	0.006	0.3856936642443539	-0.11630590914231334	0.006	-0.04991664161993846	0.32499999999999984	0.006	-0.0791683559507565	-0.31470919506965195	0.004	0.35294113785322306	0.0888955968406543	0.004	-0.21610176469257586	0.19104109245028122	0.004	-0.1270054173904853	0.3066680519972697	0.002	-0.1750000000000001	0.22307158778401065	0.002	0.37350146538413986	-0.051052485792303356	0.002									
-0.4361064253478321	-0.3955262277133926	0.014	-0.09413738866780337	0.5252503664342373	0.014	0.640816326530612	-0.1777634373367218	0.014	-0.042216191006977745	0.41798789062567515	0.012	-0.3745798449065515	-0.31113444080773456	0.012	0.4683673469387754	-0.16848284124132132	0.012	-0.34081632653061233	0.2810335671773177	0.01	-0.04790762549401791	0.39688721733075233	0.01	0.46037238045516393	-0.15391333383055048	0.01	-0.04922749217480638	0.3647959183673467	0.008	-0.2915005579840548	-0.2255102040816329	0.008	0.4196743059143087	-0.13702124468981922	0.008	-0.22734148635494683	0.12602040816326512	0.006	0.3887755102040816	-0.11626759712223494	0.006	-0.052333095916755425	0.32827914898120364	0.006	-0.08129907115511197	-0.3183673469387757	0.004	0.35842568142779835	0.08903792632575735	0.004	-0.21829308821323481	0.1958441086213978	0.004	-0.12857142857142864	0.3107384418551472	0.002	-0.17632063103444065	0.2255102040816325	0.002	0.3755102040816326	-0.051350165865616124	0.002									
-0.4374023560520821	-0.39795918367346955	0.014	-0.09540816326530618	0.5273843955049636	0.014	0.645909360566586	-0.1775420136278109	0.014	-0.04234693877551028	0.4181826180364385	0.012	-0.37604779254069776	-0.3138028945815142	0.012	0.4723154483368409	-0.1685008781937714	0.012	-0.34303461216819886	0.2852040816326529	0.01	-0.048647611087050804	0.39795918367346916	0.01	0.4630696940338615	-0.15388602056447404	0.01	-0.05187252738827519	0.3685356358770308	0.008	-0.29438775510204096	-0.23138884780108485	0.008	0.42416288146273234	-0.1370616083331861	0.008	-0.22749425446309812	0.12658737818996305	0.006	0.3917418102527232	-0.11642145505339938	0.006	-0.05456018582075073	0.3316326530612243	0.006	-0.08214285714285721	-0.3197528739584227	0.004	0.36224489795918363	0.08906253391286062	0.004	-0.21961061648627672	0.19897959183673453	0.004	-0.13078977719786558	0.3161489983123384	0.002	-0.17816612366134263	0.22897673348151446	0.002	0.38300847092805973	-0.05306122448979612	0.002									
-0.44084507158632397	-0.40405288759734964	0.014	-0.09737360323901996	0.5306122448979589	0.014	0.6491182781682444	-0.17741233407665352	0.014	-0.04666501440230538	0.4244897959183671	0.012	-0.37852929670613666	-0.3183673469387757	0.012	0.47499999999999987	-0.16843835332431725	0.012	-0.3445712137101948	0.28808184751429494	0.01	-0.04878550811907498	0.39815326739112894	0.01	0.4683673469387754	-0.15377606096889418	0.01	-0.05374302429001052	0.3714285714285712	0.008	-0.29462802304153984	-0.23190258920335852	0.008	0.4285714285714285	-0.13706436896828078	0.008	-0.22806122448979604	0.1285457448201498	0.006	0.39917390321354107	-0.11652084198905152	0.006	-0.055612244897959254	0.33316144709306034	0.006	-0.08418771131060629	-0.3229551458322511	0.004	0.3657197324861739	0.0893823083301524	0.004	-0.2202169887628256	0.20019117450248045	0.004	-0.13165156836643824	0.31836734693877533	0.002	-0.18163265306122459	0.23420494197073172	0.002	0.38787656546085664	-0.053960169233021056	0.002									
-0.44218124212611704	-0.40646695641183145	0.014	-0.09917112699296629	0.5334819342315232	0.014	0.654081632653061	-0.17709659357741878	0.014	-0.04762095728321552	0.42584843047188636	0.012	-0.379263026209046	-0.31971656562768896	0.012	0.47756783256620927	-0.16838415909682183	0.012	-0.3466733673962058	0.2918367346938774	0.01	-0.04897959183673477	0.39844839489039663	0.01	0.4736488980322087	-0.15390212237595463	0.01	-0.055612244897959254	0.3742265737449941	0.008	-0.2951048296987949	-0.23285993173961136	0.008	0.4330036309806452	-0.13708526363370668	0.008	-0.22918889823254754	0.1326530612244896	0.006	0.40204081632653055	-0.11659948871984004	0.006	-0.057688518138678896	0.33618903288172913	0.006	-0.08532255597354425	-0.3250000000000002	0.004	0.3688775510204081	0.08950423507423026	0.004	-0.22142857142857153	0.20262535066817045	0.004	-0.13310643864112248	0.3229023570084692	0.002	-0.18330214340548898	0.2371060198598171	0.002	0.3887755102040816	-0.054061069707746816	0.002									
-0.444781042929929	-0.4112244897959185	0.014	-0.10204081632653068	0.5382374725853654	0.014	0.658586955870608	-0.17695430280938393	0.014	-0.04897959183673477	0.4279211418056627	0.012	-0.38061224489795925	-0.3220944689457862	0.012	0.4816326530612244	-0.16833451972166835	0.012	-0.34744897959183685	0.2932178582966316	0.01	-0.053109759696546896	0.4045918367346937	0.01	0.47633701100059134	-0.1538880314087549	0.01	-0.05717266316558692	0.3765008062221681	0.008	-0.29792807470187693	-0.2387755102040819	0.008	0.4373324510585169	-0.13715734485985054	0.008	-0.23041041193695905	0.1369365268385511	0.006	0.40474019514561643	-0.11668837628295513	0.006	-0.05908827963466222	0.33826530612244876	0.006	-0.0887755102040817	-0.3309386655249712	0.004	0.372320060774959	0.08966699955046907	0.004	-0.22445992063538683	0.2092135487523682	0.004	-0.1343370528461328	0.3258670287865202	0.002	-0.18427099239531444	0.2387755102040815	0.002	0.3900798437444177	-0.05436555803013222	0.002									
-0.44553872418748	-0.41262454111864266	0.014	-0.10417079585889114	0.5417475714880474	0.014	0.6607142857142855	-0.17685729045294168	0.014	-0.051120843049445606	0.4311224489795916	0.012	-0.38219434250898376	-0.3250000000000002	0.012	0.4857903195033217	-0.16829131314973964	0.012	-0.3492837918320831	0.2966345755148556	0.01	-0.05413355290428275	0.4060705287283702	0.01	0.4816326530612244	-0.15391223415313102	0.01	-0.05815025098990909	0.37806122448979573	0.008	-0.29900361240237633	-0.24079230596497098	0.008	0.44183673469387746	-0.13708945067102177	0.008	-0.2325483900460126	0.14377287984193066	0.006	0.4128015396607872	-0.11688317231384868	0.006	-0.06224489795918375	0.34302582807823545	0.006	-0.08903864173274105	-0.3313695215325653	0.004	0.3755102040816326	0.08985533379692477	0.004	-0.22600853672900667	0.2122448979591835	0.004	-0.13520408163265313	0.3284484432197544	0.002	-0.18870631584127043	0.24496715354648463	0.002	0.3989446823467156	-0.05615735846961106	0.002									
-0.4469387755102041	-0.4151141296124569	0.014	-0.10545587805875435	0.5438775510204079	0.014	0.6630547798740603	-0.17674113849328665	0.014	-0.05295109056040105	0.4337836033171498	0.012	-0.3839744652573737	-0.3282704327018102	0.012	0.4906528234330293	-0.16820384384119288	0.012	-0.3540206435051925	0.3050410516684576	0.01	-0.055612244897959254	0.40837946046964385	0.01	0.4868711045571874	-0.15394522197342494	0.01	-0.06224489795918375	0.3843816155204611	0.008	-0.3010204081632654	-0.24464181031032495	0.008	0.44643361418470445	-0.137249940715317	0.008	-0.23320280310840047	0.14591836734693858	0.006	0.4153061224489795	-0.11690676005593999	0.006	-0.0630064119012989	0.3441364452415581	0.006	-0.08918788376176587	-0.3316326530612247	0.004	0.378322978806118	0.09004436813265727	0.004	-0.22806122448979604	0.2162252702679784	0.004	-0.13637528805222365	0.3316326530612243	0.002	-0.19101340830050284	0.24815626544335975	0.002	0.40204081632653055	-0.05676009133378091	0.002									
-0.4484252410712554	-0.41785714285714304	0.014	-0.10913895362223244	0.5500447198471552	0.014	0.66734693877551	-0.17651027965670954	0.014	-0.055494673777279895	0.4377551020408161	0.012	-0.3858822826973911	-0.3316326530612247	0.012	0.49489795918367335	-0.1680842366756802	0.012	-0.35405457214980934	0.30510204081632636	0.01	-0.05747644751154664	0.41122448979591814	0.01	0.4896553668449282	-0.15394108113064278	0.01	-0.06236973113961174	0.3845690443705922	0.008	-0.30140223040190217	-0.24540816326530637	0.008	0.4504134619019937	-0.13734164013882272	0.008	-0.23355995653078188	0.14705228836717724	0.006	0.41761959843201674	-0.11707427911900377	0.006	-0.06347506736033967	0.3448979591836733	0.006	-0.08967860936045308	-0.33253575221759607	0.004	0.38643736275715285	0.09051899541021391	0.004	-0.22892113413859683	0.2180176413716072	0.004	-0.13794800001557006	0.33552138773953183	0.002	-0.19361748472954915	0.25204081632653047	0.002	0.4066911846459616	-0.05771159280922715	0.002									
-0.4502218878227	-0.4212066836058716	0.014	-0.11050221759005956	0.5523389522839368	0.014	0.6711859875052774	-0.17628802832160426	0.014	-0.055612244897959254	0.43793353158618537	0.012	-0.3872448979591837	-0.3340365135821236	0.012	0.4992113394455188	-0.16813559932999148	0.012	-0.3540642498815094	0.30511942358787825	0.01	-0.05939848106501859	0.4140709066900833	0.01	0.49489795918367335	-0.15387114058842855	0.01	-0.062445552751088054	0.3846938775510202	0.008	-0.30349329168377975	-0.2495679328060165	0.008	0.45510204081632644	-0.13741128035592332	0.008	-0.23469387755102053	0.1504024649317134	0.006	0.42655749277438654	-0.11737381930499906	0.006	-0.0656529385633668	0.34830599978785637	0.006	-0.0938952047852752	-0.3397782646024802	0.004	0.3887755102040816	0.0906077346579318	0.004	-0.23086037666379317	0.22167670319440513	0.004	-0.1405692896623953	0.3436305141521909	0.002	-0.19419819259815535	0.2527405829120487	0.002	0.4099488266537852	-0.05841852028499046	0.002									
-0.45205075520411636	-0.4244897959183675	0.014	-0.1134380653340731	0.5571428571428569	0.014	0.677102854545081	-0.17595836994471492	0.014	-0.058208337994301584	0.44179166200569825	0.012	-0.3887354572359109	-0.336774746845722	0.012	0.5015306122448978	-0.1680998850200385	0.012	-0.3540816326530613	0.30514917526778945	0.01	-0.06176173584655906	0.4178571428571426	0.01	0.5000546755324312	-0.15402695712063005	0.01	-0.0627852572668524	0.38523423685868885	0.008	-0.30480666335187245	-0.25204081632653086	0.008	0.4599462553963932	-0.13749727580455676	0.008	-0.23538270328278366	0.15255102040816307	0.006	0.4285714285714285	-0.11746609179934736	0.006	-0.06821165725153801	0.352196506013768	0.006	-0.09540816326530618	-0.34264928171674053	0.004	0.3907804228265028	0.09085223023472143	0.004	-0.23283591569240378	0.2255102040816325	0.004	-0.1410836354073456	0.3448979591836733	0.002	-0.19489795918367359	0.253573154889939	0.002	0.4153061224489795	-0.05918124018688194	0.002									
-0.4535714285714286	-0.4272491965566158	0.014	-0.11414249791855206	0.5583064816732846	0.014	0.680612244897959	-0.1756830871503749	0.014	-0.05983436486740985	0.44438775510204054	0.012	-0.39262761295495757	-0.343648021118223	0.012	0.5037822432872042	-0.16806795757291884	0.012	-0.3577570988736964	0.3117346938775508	0.01	-0.06224489795918375	0.4186077923671299	0.01	0.5030100553639276	-0.15403046352719332	0.01	-0.06756354167054196	0.39264053996211096	0.008	-0.3076530612244899	-0.2573574767268622	0.008	0.4634252982477314	-0.13759510991553406	0.008	-0.23685869182816396	0.15701885919224412	0.006	0.4304014574041985	-0.11755772626927104	0.006	-0.06887755102040824	0.3532857226250344	0.006	-0.09664975734154277	-0.34489795918367366	0.004	0.39540816326530603	0.09116781749796662	0.004	-0.2334700430730561	0.22673403855959692	0.004	-0.14128252414849407	0.34545216972905685	0.002	-0.19981692850587066	0.26038715312678234	0.002	0.42097197063208014	-0.06066068242914446	0.002									
-0.45491545455421156	-0.429778422996809	0.014	-0.11530612244897967	0.5602815960523155	0.014	0.6837007712725292	-0.17553750596640705	0.014	-0.06224489795918375	0.4481263008788715	0.012	-0.39332697631606695	-0.34489795918367366	0.012	0.5081632653061223	-0.16804126923643603	0.012	-0.3588164306542542	0.3136325489375824	0.01	-0.06458164873732102	0.42215304514022983	0.01	0.5081632653061223	-0.15408041238458037	0.01	-0.06887755102040824	0.3948050918191838	0.008	-0.30809728123043006	-0.2582292493818152	0.008	0.4683673469387754	-0.1375766274876286	0.008	-0.23762508118942277	0.15918367346938755	0.006	0.44042255075016673	-0.11797357115833026	0.006	-0.07195768398957564	0.35816326530612225	0.006	-0.09862595560194802	-0.3483128199082563	0.004	0.400754327862414	0.09157065439302614	0.004	-0.23469387755102053	0.22887311308130806	0.004	-0.14183673469387764	0.3470649934496162	0.002	-0.2033870478864999	0.26530612244897944	0.002	0.42334899788636193	-0.06110409992717857	0.002									
-0.4581583853266075	-0.43570940573477085	0.014	-0.1174139393550364	0.5637755102040813	0.014	0.6872448979591834	-0.17531813668717677	0.014	-0.06339447287027315	0.44987083325217564	0.012	-0.39352411512411745	-0.34525139507996444	0.012	0.5125941364048882	-0.1680181084930711	0.012	-0.36071428571428577	0.3168760275737923	0.01	-0.06605059628930691	0.4244897959183671	0.01	0.5132140125282609	-0.15413292624724934	0.01	-0.07084498668476132	0.39795918367346916	0.008	-0.30914249988989434	-0.26016290805315984	0.008	0.47352331154337035	-0.13780902582908494	0.008	-0.23930295903583376	0.1637927549542008	0.006	0.44183673469387746	-0.11800966901791322	0.006	-0.07336365443586267	0.3603098149518923	0.006	-0.10024602838070987	-0.3515306122448981	0.004	0.40204081632653055	0.09168110384498497	0.004	-0.23642740782762703	0.23214285714285698	0.004	-0.14478118834601197	0.35521881165398794	0.002	-0.20560969950752347	0.26785968824757855	0.002	0.4285714285714285	-0.06213761566286304	0.002									
-0.459261538301991	-0.43775510204081647	0.014	-0.1191472416114381	0.5665670441028474	0.014	0.6912772648635255	-0.17504926574871937	0.014	-0.06409927711729382	0.45102040816326505	0.012	-0.3938775510204082	-0.3458587041575348	0.012	0.516942811916453	-0.16796322007971864	0.012	-0.36154849159684954	0.31836734693877533	0.01	-0.06968435117731227	0.4303156488226876	0.01	0.5163866777645868	-0.15414177980540344	0.01	-0.07267413998834253	0.40079524776675934	0.008	-0.3118815843412897	-0.26530612244897983	0.008	0.47638522910020076	-0.13790048518551362	0.008	-0.240363128391006	0.1667797287518511	0.006	0.44310433280175926	-0.11812015699415919	0.006	-0.07551020408163273	0.3639471785988304	0.006	-0.10204081632653068	-0.3549238191176804	0.004	0.4031172673690815	0.09178069181459175	0.004	-0.23813006147000773	0.2353393262850943	0.004	-0.14580655675811657	0.35816326530612225	0.002	-0.20816326530612256	0.27077671231269446	0.002	0.4320495165642746	-0.06284844261939898	0.002									
-0.4595889991090789	-0.43837018456439064	0.014	-0.12139889793988666	0.5704081632653059	0.014	0.6938775510204079	-0.17486643781383365	0.014	-0.06727785015127072	0.45605336035535204	0.012	-0.39704499247264163	-0.3515306122448981	0.012	0.5214285714285714	-0.16785571320214704	0.012	-0.3636277537045617	0.3220865320097239	0.01	-0.07220895124676091	0.43445384920594426	0.01	0.5214285714285714	-0.15409011798133876	0.01	-0.07491504122992015	0.4045918367346937	0.008	-0.3127198967320404	-0.2668719400026538	0.008	0.4816326530612244	-0.1380259799828251	0.008	-0.24132653061224502	0.16926250499450876	0.006	0.45437568849282306	-0.11866140277853761	0.006	-0.07602818357593777	0.3647959183673467	0.006	-0.10319721347955213	-0.3570068681531012	0.004	0.415245802015974	0.09279682242413713	0.004	-0.2401426882512411	0.2387755102040815	0.004	-0.14747394973490752	0.36380048034715207	0.002	-0.21153545679742725	0.2751992370801237	0.002	0.4398931573546787	-0.06438295327304633	0.002									
-0.4602040816326531	-0.4394815010944998	0.014	-0.12193877551020416	0.5713025627179599	0.014	0.6961259816104386	-0.17469741018186757	0.014	-0.06853205654455263	0.45799855570034514	0.012	-0.3982837327580161	-0.35375708356851476	0.012	0.525953356074484	-0.1679241949459242	0.012	-0.36533347118596227	0.32499999999999984	0.01	-0.07427301061102291	0.4377551020408161	0.01	0.5263630451583473	-0.15424919973961193	0.01	-0.07551020408163273	0.4055661623852958	0.008	-0.3142857142857144	-0.26963730416107207	0.008	0.4871469300199478	-0.13816733818321336	0.008	-0.24249606477529262	0.17244897959183655	0.006	0.45510204081632644	-0.11870401183430383	0.006	-0.07840010286304505	0.3685386726471589	0.006	-0.1037531617606461	-0.35816326530612264	0.004	0.4153061224489795	0.09280265143503531	0.004	-0.24132653061224502	0.24078871402514435	0.004	-0.14802018364452132	0.3652451224779275	0.002	-0.21410644270418092	0.2785714285714284	0.002	0.44183673469387746	-0.06469808420539162	0.002									
-0.4628212371788677	-0.444387755102041	0.014	-0.12413176095096148	0.5748478308857731	0.014	0.7055939915637897	-0.17399784517090416	0.014	-0.06887755102040824	0.4585594629421724	0.012	-0.40051020408163274	-0.35759564302725566	0.012	0.5280612244897958	-0.1678998219121519	0.012	-0.3673469387755103	0.3284433049958768	0.01	-0.07475793809094508	0.4385073680315037	0.01	0.5297708021073683	-0.15426059802573597	0.01	-0.07769348873065487	0.409041205146896	0.008	-0.3155243134709664	-0.2719387755102043	0.008	0.4893088960746548	-0.13824212433350858	0.008	-0.24398789692735465	0.1764202663379514	0.006	0.4557461437999286	-0.11874365211843885	0.006	-0.08004693983927776	0.3714285714285712	0.006	-0.10550998945367877	-0.36163243843327075	0.004	0.41535555203982155	0.09280771326630063	0.004	-0.24295759350817528	0.24377710036937572	0.004	-0.15028932849127885	0.3714285714285712	0.002	-0.21756254858163296	0.28243745141836696	0.002	0.44311062650258454	-0.06505263880353802	0.002									
-0.4642059604122199	-0.4470185293836986	0.014	-0.1254124658837551	0.5770408163265304	0.014	0.7071428571428569	-0.17384901512483278	0.014	-0.07248190832421768	0.464285714285714	0.012	-0.40082635234253866	-0.35816326530612264	0.012	0.5301214605170523	-0.167876562557869	0.012	-0.3684910944901908	0.3304884973465438	0.01	-0.07551020408163273	0.43976676065605197	0.01	0.5346938775510203	-0.15431293785839253	0.01	-0.07894740135826957	0.41122448979591814	0.008	-0.3174170887330401	-0.2754400541241031	0.008	0.49489795918367335	-0.13825740996447425	0.008	-0.24767112636486086	0.18542622840567688	0.006	0.46173469387755095	-0.11905297748395222	0.006	-0.08214285714285721	0.3749659111892414	0.006	-0.10771549813408053	-0.3657538896210218	0.004	0.4159008935947305	0.09285714285714267	0.004	-0.24783892676890118	0.2519205594219621	0.004	-0.151462531503767	0.37506808074113085	0.002	-0.22142857142857153	0.2867611926132661	0.002	0.44940957844707197	-0.0663265306122451	0.002									
-0.46628251917501545	-0.45102040816326544	0.014	-0.12857142857142864	0.5822913096720377	0.014	0.7084568409682725	-0.17376296341725267	0.014	-0.07367244253984305	0.4661234758275037	0.012	-0.40307967676482614	-0.3622264456841537	0.012	0.5346938775510203	-0.16785863526468087	0.012	-0.36916073777974	0.3316326530612243	0.01	-0.07833845757107749	0.44438775510204054	0.01	0.5395149248456185	-0.1543626261747898	0.01	-0.08214285714285721	0.4165954168722044	0.008	-0.3192047951573806	-0.2785714285714288	0.008	0.5007997467435555	-0.13855484878437224	0.008	-0.2477811184760427	0.18571428571428555	0.006	0.4678992863341817	-0.11938775510204101	0.006	-0.08331976858122503	0.3768843130514279	0.006	-0.1106658357337806	-0.3714285714285716	0.004	0.421938775510204	0.09336701773576193	0.004	-0.24790934272660325	0.25204081632653047	0.004	-0.15417902281697596	0.38377085955166956	0.002	-0.2236661037227756	0.2895992023996733	0.002	0.4542245187975566	-0.06720405263101495	0.002									
-0.4688258161144006	-0.4556639798039669	0.014	-0.12909883145246767	0.5831460665067157	0.014	0.7137755102040814	-0.1733319856512472	0.014	-0.07551020408163273	0.4691635322646446	0.012	-0.40456406888981616	-0.36479591836734715	0.012	0.5393026484074328	-0.16784020873542443	0.012	-0.37170896277261906	0.335994677058333	0.01	-0.07981098714253232	0.44671962510236546	0.01	0.5431486025747195	-0.15437309237063826	0.01	-0.08262213584822514	0.4173778641517747	0.008	-0.3209183673469389	-0.28156180691301697	0.008	0.5022105784481496	-0.1386057480824626	0.008	-0.24783621617997914	0.18583725320777594	0.006	0.4683444572563744	-0.11941064478444201	0.006	-0.0864183693816366	0.3823367367285751	0.006	-0.11221054237003776	-0.3745241515075135	0.004	0.42755841422497404	0.09387015720359711	0.004	-0.24792775305003906	0.25207224694996094	0.004	-0.15451369638279247	0.3846938775510202	0.002	-0.2254218367564249	0.2918367346938774	0.002	0.45510204081632644	-0.06735621264997507	0.002									
-0.4733896967027257	-0.46420602323333804	0.014	-0.12940607806361532	0.5836734693877548	0.014	0.7200697402750994	-0.17278740258204342	0.014	-0.0765950842900711	0.4709183673469385	0.012	-0.4071428571428572	-0.36928171249181996	0.012	0.5433056232822211	-0.16779541920058882	0.012	-0.37336992300108734	0.3388749749580962	0.01	-0.08214285714285721	0.4507070547686053	0.01	0.5479591836734692	-0.1543184141477634	0.01	-0.08392209006309718	0.41963637577738255	0.008	-0.322203363225169	-0.2839190857544232	0.008	0.5081632653061223	-0.13877351507234564	0.008	-0.24795918367346953	0.18611809505501734	0.006	0.4683673469387754	-0.11941160213505125	0.006	-0.0878076032458326	0.3846938775510202	0.006	-0.11385843509616814	-0.37806122448979607	0.004	0.4285714285714285	0.09394933132220935	0.004	-0.24795918367346953	0.25212093127058555	0.004	-0.1546800942428039	0.38511582412454287	0.002	-0.22982607316301665	0.2967045390818813	0.002	0.4563535243082277	-0.06757801410414632	0.002									
-0.4734316300470072	-0.4642857142857144	0.014	-0.1306604595577017	0.5857625003740279	0.014	0.7204081632653059	-0.17275706353700332	0.014	-0.07875316381266573	0.47430806067713	0.012	-0.4079068023358101	-0.3706646262356187	0.012	0.5479591836734692	-0.16768515502943682	0.012	-0.37678261960309894	0.3448979591836733	0.01	-0.082330782630581	0.45102040816326505	0.01	0.5526824256562545	-0.1544604314866027	0.01	-0.08682984110085562	0.4244897959183671	0.008	-0.3256979513163702	-0.2899836656020846	0.008	0.5144648369046537	-0.1389546328230214	0.008	-0.250534470011928	0.19234693877551004	0.006	0.4683922947913761	-0.11941270295464175	0.006	-0.0881750852769923	0.3852943024781096	0.006	-0.11530612244897967	-0.3810105475108868	0.004	0.42976245777349215	0.0940481720592063	0.004	-0.25186910975615323	0.25867346938775493	0.004	-0.15510204081632661	0.3863664787333286	0.002	-0.23469387755102053	0.3021102456019553	0.002	0.4654261703893242	-0.06926770716169633	0.002									
-0.4734445115445038	-0.4643105904963127	0.014	-0.13411123907323194	0.5913989650084005	0.014	0.72068946623811	-0.17273028256464112	0.014	-0.08067917118924213	0.477551020408163	0.012	-0.40834609305036124	-0.3714285714285716	0.012	0.5526552100664343	-0.16775295319887193	0.012	-0.37823278428354357	0.34727741979808896	0.01	-0.08479542051697204	0.4550004978503747	0.01	0.556506576039362	-0.15446575971283183	0.01	-0.08755319214090589	0.4257121139815429	0.008	-0.3267298027403782	-0.2918367346938778	0.008	0.5151037466439432	-0.1389778860091181	0.008	-0.25173615470639327	0.1952026208038108	0.006	0.4809360955617604	-0.12008431260150496	0.006	-0.0887755102040817	0.3863806958594583	0.006	-0.11655807263183572	-0.3834419273681645	0.004	0.439707920959738	0.09498595659128216	0.004	-0.2528864662665322	0.2603788398559167	0.004	-0.15811604334997578	0.39494518113981997	0.002	-0.23602608023605395	0.30376983813129294	0.002	0.4683673469387754	-0.0696325863082205	0.002									
-0.47346938775510206	-0.46435677088626476	0.014	-0.13750881979124543	0.5969387755102038	0.014	0.7237612638521584	-0.17244897959183694	0.014	-0.08214285714285721	0.4799426263909586	0.012	-0.40995340516353745	-0.37423911944925187	0.012	0.5545918367346937	-0.16773052782944164	0.012	-0.38061224489795925	0.35123688871850095	0.01	-0.08631569956463558	0.45765306122448957	0.01	0.5612244897959182	-0.15450125697418074	0.01	-0.0887755102040817	0.4278814592090836	0.008	-0.3270408913204118	-0.29234686378162933	0.008	0.5214285714285714	-0.13900713535394996	0.008	-0.2534413870275144	0.19897959183673453	0.006	0.4816326530612244	-0.12011586911177496	0.006	-0.09160295840767481	0.39132653061224465	0.006	-0.11716248761414658	-0.3846938775510206	0.004	0.44183673469387746	0.09509227391398989	0.004	-0.254591836734694	0.26298250658202527	0.004	-0.15915543156170459	0.39795918367346916	0.002	-0.23708611183051334	0.30510204081632636	0.002	0.4725896949181186	-0.07054887859158829	0.002									
-0.4768766097682163	-0.4709183673469389	0.014	-0.13914155712884002	0.5996339530752415	0.014	0.7270408163265304	-0.17213726521840927	0.014	-0.08377623518589147	0.48255029542635325	0.012	-0.4127119849629838	-0.37912474973089394	0.012	0.5564828482857247	-0.16770733808164348	0.012	-0.3807810941486581	0.3515306122448978	0.01	-0.0887755102040817	0.4618063628941761	0.01	0.5658781899847268	-0.1545299732805793	0.01	-0.09065466353914851	0.4311224489795916	0.008	-0.32755102040816336	-0.29319515724612294	0.008	0.528003722354464	-0.13934321642104622	0.008	-0.254591836734694	0.20148640022484618	0.006	0.48239663830703816	-0.12015174034785481	0.006	-0.09302157310684366	0.3937131207707072	0.006	-0.1187381053579547	-0.38812586045999564	0.004	0.4443759000851959	0.0953963082484611	0.004	-0.25600104974015536	0.26530612244897944	0.004	-0.16091050247916144	0.403767645336304	0.002	-0.24225278075083828	0.31080844373895755	0.002	0.4766469863956303	-0.07131219727783919	0.002									
-0.4779670334763213	-0.47305337468694414	0.014	-0.14183673469387764	0.6040715816076534	0.014	0.7327814402791982	-0.17155695048328023	0.014	-0.08864931443113737	0.49069013075766765	0.012	-0.41377551020408165	-0.38094110409981685	0.012	0.5612244897959182	-0.16768101862232548	0.012	-0.38313357219018235	0.35564193801389915	0.01	-0.08971287154306427	0.46334835294673143	0.01	0.5698318094086379	-0.1545256869596586	0.01	-0.09243819384210561	0.43409241840279217	0.008	-0.3305638934111416	-0.29846938775510223	0.008	0.5280612244897958	-0.13934434074416113	0.008	-0.2558400353523614	0.20436404628029164	0.006	0.49351495115050853	-0.12077076313520584	0.006	-0.09529654467978932	0.39795918367346916	0.006	-0.12087567738027832	-0.3923896287421709	0.004	0.4518173861751384	0.09614179749833067	0.004	-0.25797201325598995	0.268558598988908	0.004	-0.16135861381381902	0.40496791679842575	0.002	-0.24795918367346953	0.31716761712640595	0.002	0.4816326530612244	-0.07220434310526885	0.002									
-0.48010204081632657	-0.4770738673287385	0.014	-0.1441655035953667	0.6078753127311638	0.014	0.7336734693877549	-0.17146991709250833	0.014	-0.08872660073470048	0.49081632653061197	0.012	-0.4158855339452459	-0.3846938775510206	0.012	0.5660240536687837	-0.1676494157189714	0.012	-0.3846429235008217	0.35816326530612225	0.01	-0.09023994920528561	0.464285714285714	0.01	0.5744897959183672	-0.1544485769984901	0.01	-0.09445429717581291	0.4377551020408161	0.008	-0.3318803110663	-0.30077275015819005	0.008	0.5281210079113553	-0.13934549770727397	0.008	-0.2580491883245015	0.20906959648776652	0.006	0.49489795918367335	-0.12079901934176272	0.006	-0.09540816326530618	0.39815927536319146	0.006	-0.12193877551020416	-0.39471803891223073	0.004	0.45510204081632644	0.09644268331134155	0.004	-0.2612244897959185	0.27346996870454265	0.004	-0.1617346938775511	0.40613222305018265	0.002	-0.24849530101563688	0.317831229596608	0.002	0.4858143362154882	-0.0729591836734696	0.002									
-0.4803464578291213	-0.4775510204081634	0.014	-0.1455482083269159	0.6102040816326528	0.014	0.7347660213122371	-0.17135642766735473	0.014	-0.08874551368558067	0.49084632304911296	0.012	-0.41750539957596006	-0.3875966412403667	0.012	0.5696411020990776	-0.16760028577254732	0.012	-0.3872448979591837	0.3625325794139303	0.01	-0.09227506701617645	0.46778527109780876	0.01	0.5791145467529403	-0.1545589226348148	0.01	-0.09540816326530618	0.43942652485745975	0.008	-0.3341836734693878	-0.30459019349458183	0.008	0.5346938775510203	-0.13951967327595646	0.008	-0.259508379107902	0.2122448979591835	0.006	0.496420483581244	-0.12091027949961172	0.006	-0.09776357030050178	0.4022364296994981	0.006	-0.1234881658918336	-0.39795918367346955	0.004	0.459063162847367	0.09681826488818317	0.004	-0.2631667180097907	0.2766292003575562	0.004	-0.1634954292023101	0.41122448979591814	0.002	-0.24898129752046183	0.31836734693877533	0.002	0.4879183335369757	-0.07330615625894277	0.002									
-0.4824859438246816	-0.48179977046103284	0.014	-0.14846938775510213	0.6149794292549877	0.014	0.7447528556981767	-0.17026305977980982	0.014	-0.0887755102040817	0.49089716836262237	0.012	-0.41967402851953833	-0.3913265306122451	0.012	0.5744897959183672	-0.16746810141417792	0.012	-0.3880667172502687	0.3639740990762617	0.01	-0.09461747597146725	0.47170905464077745	0.01	0.5831123240655604	-0.15454089549413214	0.01	-0.09724487406551663	0.4425510443018301	0.008	-0.33447731343264575	-0.30510204081632675	0.008	0.5409310234098267	-0.13968122148813258	0.008	-0.2600534863995316	0.21341590135557045	0.006	0.5015306122448978	-0.12119789866701218	0.006	-0.09898773441625891	0.4045918367346937	0.006	-0.1251906162484214	-0.4013399959964768	0.004	0.46390085090980965	0.09732363888610843	0.004	-0.26446732061964734	0.2785714285714284	0.004	-0.16483134589502418	0.41476049083966954	0.002	-0.254591836734694	0.3246554503920227	0.002	0.4887401059111161	-0.0734339834621368	0.002									
-0.4837334932682528	-0.48418367346938784	0.014	-0.14918605028083476	0.6161200721681446	0.014	0.7469387755102038	-0.16997621861588283	0.014	-0.09273115909534341	0.4974489795918364	0.012	-0.42040816326530617	-0.39259942634640504	0.012	0.5794217089415304	-0.1675170665686737	0.012	-0.39046309409124774	0.36801411449941074	0.01	-0.09540816326530618	0.47309959948696123	0.01	0.5877551020408162	-0.15454343388604494	0.01	-0.10181049702701413	0.4507900888637485	0.008	-0.33678789660051994	-0.30913047074641914	0.008	0.5417367102225575	-0.1396958938960273	0.008	-0.2612244897959185	0.21575816591258742	0.006	0.5060936387930769	-0.12145738161508643	0.006	-0.10204081632653068	0.4102257849391892	0.006	-0.1266224582588693	-0.404591836734694	0.004	0.4683673469387754	0.09759060876206696	0.004	-0.267857142857143	0.28364313364521443	0.004	-0.16783283328401855	0.42395528226361007	0.002	-0.2547445527219189	0.3248472840127749	0.002	0.49489795918367335	-0.07420514866646502	0.002									
-0.48673469387755103	-0.4900205134562362	0.014	-0.15142657480648058	0.6197939217452557	0.014	0.7496837561268964	-0.1697039989751444	0.014	-0.09375766432047282	0.4990994785366698	0.012	-0.42231940850587485	-0.39604793843290087	0.012	0.5811224489795916	-0.16749094876148346	0.012	-0.3924624902947505	0.3714285714285712	0.01	-0.09800555477348642	0.477551020408163	0.01	0.5924036132800059	-0.15453516223019823	0.01	-0.10194226723296583	0.45102040816326505	0.008	-0.33836274143195205	-0.31173469387755126	0.008	0.5479591836734692	-0.1397081647813465	0.008	-0.26269559806224435	0.218877551020408	0.006	0.5081632653061223	-0.12155758873352378	0.006	-0.10240010189707908	0.4108652042253697	0.006	-0.12857142857142864	-0.4087826980875349	0.004	0.4737955643228775	0.0982853602412448	0.004	-0.2684551382235366	0.2846060862662593	0.004	-0.16804102401929427	0.4244897959183671	0.002	-0.25714532708500176	0.32755349035030756	0.002	0.4993279055713924	-0.07516189034697501	0.002									
-0.4869986559626154	-0.490552364445548	0.014	-0.15370949167099238	0.6234693877551017	0.014	0.7566149201209909	-0.16885981808017497	0.014	-0.09540816326530618	0.5019363434404116	0.012	-0.4234222513299723	-0.39795918367346955	0.012	0.5827691504412859	-0.1674630279923066	0.012	-0.39298264984171055	0.3723234726072689	0.01	-0.09952312465122821	0.48006871208346547	0.01	0.5963371028423214	-0.15450036814844423	0.01	-0.10197893018327366	0.4510822943065221	0.008	-0.34081632653061233	-0.3157955719278521	0.008	0.5538888315323576	-0.13998871948805064	0.008	-0.2643630566309356	0.22237163724661538	0.006	0.510444375675808	-0.1216688654717267	0.006	-0.10258135191157296	0.41122448979591814	0.006	-0.12937192909824635	-0.41042398926910084	0.004	0.47597124217759773	0.09851855374076927	0.004	-0.27092414765209655	0.2882710864276064	0.004	-0.1681268563221791	0.4247302865349636	0.002	-0.26073174401737864	0.3316326530612243	0.002	0.5045346796598579	-0.07596325108842966	0.002									
-0.48712779619230356	-0.49081632653061236	0.014	-0.1542524888812235	0.6243189396902049	0.014	0.7602040816326527	-0.16834225590265797	0.014	-0.09668648506297557	0.5040816326530609	0.012	-0.4270408163265307	-0.4042844985884655	0.012	0.5877551020408162	-0.16740899280886437	0.012	-0.3938775510204082	0.3737935319937549	0.01	-0.10182570228353624	0.4841836734693875	0.01	0.6010204081632651	-0.15438070639563303	0.01	-0.10204081632653068	0.45119580842526624	0.008	-0.3417552309710028	-0.31742844249838525	0.008	0.5545918367346937	-0.1400003581348643	0.008	-0.26596783847896754	0.2255102040816325	0.006	0.5186846009490932	-0.12213172558151915	0.006	-0.10318320521484678	0.4123668786842342	0.006	-0.12971199708441367	-0.4112244897959185	0.004	0.4816326530612244	0.09907634785439941	0.004	-0.2732365034221814	0.2918367346938774	0.004	-0.16836734693877559	0.42545152075876497	0.002	-0.2609597816393928	0.33189736121775	0.002	0.5081632653061223	-0.0765462279202649	0.002									
-0.4875450329570666	-0.4916266656101279	0.014	-0.15510204081632661	0.6257181492897829	0.014	0.7648311410423523	-0.16782192018213743	0.014	-0.0987238094664374	0.5073986395131542	0.012	-0.42714988758523575	-0.40448276547598894	0.012	0.5928602837351481	-0.1673437978975051	0.012	-0.3963623828015304	0.37806122448979573	0.01	-0.10204081632653068	0.4845555280846513	0.01	0.6057575494025188	-0.1544465322301342	0.01	-0.10566539235483732	0.45765306122448957	0.008	-0.34232370522536903	-0.3183673469387757	0.008	0.5553175359664613	-0.14001141351748206	0.008	-0.267857142857143	0.2291657004168724	0.006	0.5214285714285714	-0.1221893372693646	0.006	-0.10707385677294994	0.41945675547194783	0.006	-0.13064512875413234	-0.4132981899786222	0.004	0.4857634737938331	0.09948979591836715	0.004	-0.27376298568309254	0.2925635449291523	0.004	-0.1703846756470828	0.4311224489795916	0.002	-0.2612244897959185	0.33216536590237633	0.002	0.5107888030141954	-0.07696629902662104	0.002									
-0.49141282874517045	-0.49940349778544185	0.014	-0.15783581980592987	0.6301020408163263	0.014	0.7683661314800773	-0.16734572331681244	0.014	-0.10062845871114592	0.5107142857142855	0.012	-0.4274370319772433	-0.40498805238540664	0.012	0.5958566122429076	-0.1672851836714794	0.012	-0.39788104035507704	0.3806903882163514	0.01	-0.10437424652741507	0.4884828963297276	0.01	0.6094959240384256	-0.15439388322209946	0.01	-0.10677178414476893	0.4595547464674758	0.008	-0.3446280776165621	-0.3221790980247255	0.008	0.5612244897959182	-0.14013995213116884	0.008	-0.26883355083099697	0.23116644916900303	0.006	0.5244486469372145	-0.12240783061068422	0.006	-0.10978323322630212	0.4244897959183671	0.006	-0.1335980084708734	-0.4194632160189228	0.004	0.4880509570907857	0.09970414495003034	0.004	-0.2744897959183675	0.2935731465223456	0.004	-0.17167293089984592	0.43444951807974574	0.002	-0.26654293993271827	0.33826530612244876	0.002	0.5202207044475171	-0.07838396975363986	0.002									
-0.4933673469387755	-0.5032365780041719	0.014	-0.1593601403657624	0.632476594328115	0.014	0.7734693877551018	-0.16654045115519583	0.014	-0.10204081632653068	0.513098019184439	0.012	-0.43093434766223754	-0.4112244897959185	0.012	0.6010204081632651	-0.1671075247412706	0.012	-0.40030073668889476	0.3846938775510202	0.01	-0.1056607015491395	0.49081632653061197	0.01	0.6142857142857141	-0.15434569059851727	0.01	-0.10867346938775518	0.46310936252770557	0.008	-0.3467354383537405	-0.32571354123809654	0.008	0.566889320216977	-0.14025353692588016	0.008	-0.2709971782003792	0.23528289248609321	0.006	0.5280612244897958	-0.12260602051006157	0.006	-0.11168493346579461	0.4281109849015522	0.006	-0.13596735552555467	-0.4244897959183675	0.004	0.48851947331728424	0.09974396311320247	0.004	-0.27775186032338	0.2984693877551019	0.004	-0.17273036079649703	0.4377551020408161	0.002	-0.2671484124272121	0.3389740365523797	0.002	0.5214285714285714	-0.07852678420706521	0.002									
-0.49378309485618394	-0.5040816326530613	0.014	-0.1617346938775511	0.63636993089904	0.014	0.7800008867702684	-0.16571517248455445	0.014	-0.10364623761064054	0.5157415174914001	0.012	-0.4319117623313473	-0.41298619685232635	0.012	0.6063517647929777	-0.1671176229621243	0.012	-0.40051020408163274	0.38504341956139304	0.01	-0.10867346938775518	0.4960980557640512	0.01	0.6191891985109867	-0.15428018924411532	0.01	-0.10932206824816132	0.464285714285714	0.008	-0.34744897959183685	-0.3268502436310739	0.008	0.5688494783716286	-0.14027804980020037	0.008	-0.27274669705791554	0.2387755102040815	0.006	0.5313003284134403	-0.12278130423962091	0.006	-0.11318658575636076	0.4311224489795916	0.006	-0.13778981627236694	-0.42853671433987817	0.004	0.49489795918367335	0.10014784105327315	0.004	-0.2790949570992921	0.3004968796354017	0.004	-0.1750000000000001	0.444233547191728	0.002	-0.267857142857143	0.33970244968502555	0.002	0.522311135529991	-0.07870927263327444	0.002									
-0.4958050403928748	-0.5082765922601864	0.014	-0.16196336784867715	0.6367346938775509	0.014	0.7802389784209439	-0.1656793889259949	0.014	-0.10455790899080414	0.51734693877551	0.012	-0.43367346938775514	-0.41603286996015193	0.012	0.6076530612244896	-0.1670881952371221	0.012	-0.4028005879765369	0.3890361467173405	0.01	-0.10917280887379512	0.4969496401057965	0.01	0.6225788836492946	-0.1542115367105194	0.01	-0.1114995838911849	0.46809225284350875	0.008	-0.35030208260507295	-0.3316326530612247	0.008	0.5744897959183672	-0.1402497205852325	0.008	-0.27337631319048344	0.23988899293196556	0.006	0.5346938775510203	-0.1229388779950549	0.006	-0.11530612244897967	0.4351937257335013	0.006	-0.13889003729405608	-0.43112244897959195	0.004	0.5001856421960686	0.10083476596719637	0.004	-0.28112244897959193	0.30330554155746736	0.004	-0.17504203756746775	0.44434571753457286	0.002	-0.2723428244992422	0.3448979591836733	0.002	0.5280612244897958	-0.07954878989723399	0.002									
-0.4970273205453807	-0.5107142857142858	0.014	-0.16447574337567927	0.6406262974406473	0.014	0.7867346938775509	-0.1645620666354545	0.014	-0.10812230920681894	0.5234284316557982	0.012	-0.4346872066971945	-0.41785714285714304	0.012	0.6088937825793609	-0.16705704788548373	0.012	-0.40417414303462945	0.39132653061224465	0.01	-0.11043815083975525	0.4992136610438365	0.01	0.6275510204081631	-0.15402129784135518	0.01	-0.11298502425384498	0.4709183673469385	0.008	-0.3517109258694267	-0.3340033598448593	0.008	0.5799445690316338	-0.14046359423367236	0.008	-0.2744897959183675	0.24188713349192126	0.006	0.5384142112609772	-0.1231080888119979	0.006	-0.11620421580456876	0.436857008685227	0.006	-0.14183673469387764	-0.4376660443838353	0.004	0.5031259713000235	0.10108515497349274	0.004	-0.2823249343952587	0.30510204081632636	0.004	-0.1750830543588752	0.4444708094609156	0.002	-0.27332670765424066	0.3460610474478001	0.002	0.5280980217966215	-0.07955503942786837	0.002									
-0.5	-0.5167692324597579	0.014	-0.166157271419045	0.6433673469387755	0.014	0.7914489771858197	-0.16389795677765673	0.014	-0.10853553207700221	0.5241175291474874	0.012	-0.43667979054540795	-0.4214834747607147	0.012	0.6142857142857141	-0.1669517303663053	0.012	-0.4071428571428572	0.3963219724231975	0.01	-0.11323522185312102	0.5040816326530609	0.01	0.6327123585175689	-0.15402233535998208	0.01	-0.11530612244897967	0.4751703042814869	0.008	-0.3540816326530613	-0.3377875256638486	0.008	0.5811224489795916	-0.14047457242540834	0.008	-0.27633869458279864	0.24540816326530598	0.006	0.5439529642056492	-0.12339397456986101	0.006	-0.11664110577011433	0.4377551020408161	0.006	-0.14186530219480392	-0.4377265345398902	0.004	0.5081632653061223	0.10155193777735945	0.004	-0.284494100541573	0.30836304231556977	0.004	-0.17750466018462385	0.45102040816326505	0.002	-0.2744897959183675	0.3472756701605595	0.002	0.5283604000535478	-0.07959183673469408	0.002									
			-0.16836734693877559	0.6468644872629608	0.014	0.7933673469387754	-0.1635894540749177	0.014	-0.10867346938775518	0.5243569206417725	0.012	-0.438400285430014	-0.4244897959183675	0.012	0.6199087286720769	-0.16682596520547413	0.012	-0.4077368250264586	0.3973652157898678	0.01	-0.11400672385445947	0.5053810312475812	0.01	0.6355766765884109	-0.15394402352718684	0.01	-0.11616383235018933	0.47669331050695335	0.008	-0.3543663762826433	-0.3382653061224492	0.008	0.5823195952663629	-0.14048286057248577	0.008	-0.27799290715845304	0.2485377050864449	0.006	0.5479591836734692	-0.12346059891958261	0.006	-0.11802346216412019	0.44047244175595657	0.006	-0.14187711344128456	-0.43775510204081647	0.004	0.5123465370619216	0.10193917722379238	0.004	-0.286930803861038	0.3117346938775508	0.004	-0.1786857268839942	0.45396733434049547	0.002	-0.27812308610788516	0.3515306122448978	0.002	0.5339419562820565	-0.08034375800365777	0.002									
			-0.1696026896708463	0.6487646572679293	0.014	0.7960468446739658	-0.16313682879542207	0.014	-0.11236747935421938	0.5306122448979589	0.012	-0.4403061224489796	-0.42785941112523473	0.012	0.6218711439038493	-0.16676910308752319	0.012	-0.4080900714074514	0.39795918367346916	0.01	-0.11530612244897967	0.5077309320268865	0.01	0.640816326530612	-0.15381656646768865	0.01	-0.11662824787591784	0.477551020408163	0.008	-0.3567301602965689	-0.34224943154016607	0.008	0.5877551020408162	-0.14055294287254597	0.008	-0.2799749660072284	0.25204081632653047	0.006	0.5523231912605269	-0.12375176268909864	0.006	-0.12073769302615067	0.445588837586094	0.006	-0.14190868527318948	-0.43782705262012833	0.004	0.5176935475780077	0.10238742512902799	0.004	-0.28775510204081645	0.3128830024511729	0.004	-0.1799287754480083	0.45765306122448957	0.002	-0.279489287570041	0.35316377365444873	0.002	0.5346938775510203	-0.08042462407350177	0.002									
			-0.17036596146364769	0.65	0.014	0.8	-0.16239819591570812	0.014	-0.1134795104693067	0.5324388568776318	0.012	-0.44145573003013533	-0.4299728413984362	0.012	0.6275510204081631	-0.16651331212147324	0.012	-0.4094476615134208	0.4002639880440328	0.01	-0.11700151333645593	0.5107142857142855	0.01	0.6463412134314636	-0.1536587865685365	0.01	-0.11811987152551609	0.4803647694846994	0.008	-0.3582792733700629	-0.34489795918367366	0.008	0.5930667824502941	-0.14060668693746106	0.008	-0.28112244897959193	0.2540572171637355	0.006	0.5545918367346937	-0.12386175405364971	0.006	-0.12193877551020416	0.44800718110092036	0.006	-0.14608686038293336	-0.44677028247420975	0.004	0.5214285714285714	0.10261414934069829	0.004	-0.2899491762148786	0.3161732727647132	0.004	-0.18163265306122459	0.4622911812261651	0.002	-0.28112244897959193	0.3548981174654926	0.002	0.5356422731211892	-0.08054023230486297	0.002									
									-0.11530612244897967	0.5356370031543776	0.012	-0.4443912294668213	-0.43520755599743366	0.012	0.6335445492435747	-0.16645545075642532	0.012	-0.4126279556102893	0.405739391328486	0.01	-0.11882901664702304	0.5138240445774666	0.01	0.6484812809692514	-0.15358332178557835	0.01	-0.12084717612339066	0.485275272856201	0.008	-0.3617866196675505	-0.3504582782916334	0.008	0.5957159772559705	-0.14061393643964434	0.008	-0.28273493520247245	0.2570609831648744	0.006	0.5566546675974245	-0.12395757730053462	0.006	-0.12348967587300637	0.45102040816326505	0.006	-0.14791477490487262	-0.45102040816326544	0.004	0.524545199891352	0.103005820516811	0.004	-0.2915343773060681	0.31836734693877533	0.004	-0.18219413117214386	0.46372423617479475	0.002	-0.2838768046123618	0.35816326530612225	0.002	0.5413265306122448	-0.08126867674415758	0.002									
									-0.11624805850916475	0.5372448979591834	0.012	-0.44579942273047835	-0.43775510204081647	0.012	0.6341836734693875	-0.16643413804155807	0.012	-0.41377551020408165	0.4076439913025029	0.01	-0.12075652511877637	0.51734693877551	0.01	0.654081632653061	-0.15327772318555233	0.01	-0.12193877551020416	0.4873460874840152	0.008	-0.36527860592679146	-0.3560949324574038	0.008	0.6010204081632651	-0.14052841464895485	0.008	-0.2871101633839426	0.26466118379210557	0.006	0.5612244897959182	-0.12413816510816582	0.006	-0.12526548657660552	0.4543263501580882	0.006	-0.14846938775510213	-0.4522402746207525	0.004	0.5321972714785668	0.10362584290713812	0.004	-0.29438775510204096	0.3223454892776783	0.004	-0.1823781366316214	0.464285714285714	0.002	-0.28563148046323883	0.36028688688369986	0.002	0.5457307049708267	-0.08182031543733664	0.002									
									-0.11839158767898532	0.5407920857904023	0.012	-0.44620138089901035	-0.43849249665201023	0.012	0.6347795886829349	-0.16641224174415986	0.012	-0.41584060769354053	0.41122448979591814	0.01	-0.12193877551020416	0.5194348493596849	0.01	0.6600896308259028	-0.15317567529654622	0.01	-0.12382514306468356	0.49081632653061197	0.008	-0.36654294630224143	-0.35816326530612264	0.008	0.60626843475961	-0.14067034075059404	0.008	-0.28747501889246296	0.26530612244897944	0.006	0.5661589009060722	-0.12432216621219508	0.006	-0.12688448985044126	0.45765306122448957	0.006	-0.15021518651442245	-0.4559072624651696	0.004	0.5346938775510203	0.10384354632208144	0.004	-0.2954503413290635	0.3239374137729773	0.004	-0.1827953701473783	0.46544843137186775	0.002	-0.28775510204081645	0.3625818940562724	0.002	0.5479591836734692	-0.08198705908758105	0.002									
									-0.12014062803553983	0.5438775510204079	0.012	-0.4469387755102041	-0.4397898225728568	0.012	0.640816326530612	-0.16622100341034945	0.012	-0.4174988378016397	0.41413381525958454	0.01	-0.12361153795620751	0.5223068293907311	0.01	0.6612863422072344	-0.1531230769011123	0.01	-0.12553715336390073	0.4938506017381399	0.008	-0.36684655505207736	-0.35866364902955555	0.008	0.6076530612244896	-0.14066772238867262	0.008	-0.287576400026468	0.2654848244633279	0.006	0.5694177123653912	-0.12445983865501704	0.006	-0.12857142857142864	0.4609696835592889	0.006	-0.1529424503231528	-0.4621261237925406	0.004	0.5367931796992514	0.10402314683136048	0.004	-0.3008219061365448	0.3314341510345037	0.004	-0.18590112493000852	0.47328254853937907	0.002	-0.2895981977012194	0.3647959183673467	0.002	0.5507703223080742	-0.08240297536929908	0.002									
									-0.12193877551020416	0.5469508148535166	0.012	-0.44945075750162283	-0.444387755102041	0.012	0.647272763554453	-0.16599254256799603	0.012	-0.4197181875993311	0.4178571428571426	0.01	-0.12782110325004417	0.5298619195765745	0.01	0.66734693877551	-0.15286937835727127	0.01	-0.12740949096295556	0.4974489795918364	0.008	-0.3673469387755103	-0.35944592820229154	0.008	0.6090277341662096	-0.1406603872274345	0.008	-0.28775510204081645	0.2657786648935833	0.006	0.5744897959183672	-0.12449829296690654	0.006	-0.12971694117914515	0.4631402016779975	0.006	-0.1539483905398521	-0.4642857142857144	0.004	0.5466140542414922	0.10477731954761464	0.004	-0.3009620702769457	0.3316326530612243	0.004	-0.18760660391022757	0.477551020408163	0.002	-0.2917491955864166	0.36743447788297107	0.002	0.5576036157296927	-0.08321271080091955	0.002									
									-0.12327439504690099	0.5491745845449356	0.012	-0.4508930060946661	-0.4470661775788035	0.012	0.647611059423023	-0.1659784063617989	0.012	-0.42040816326530617	0.4190291136615773	0.01	-0.1282505778248799	0.5306122448979589	0.01	0.6739720860586377	-0.1525585261862603	0.01	-0.12857142857142864	0.4995982716204575	0.008	-0.37060124090719126	-0.36479591836734715	0.008	0.6142857142857141	-0.1406609516223808	0.008	-0.29128126701740914	0.27193877551020396	0.006	0.5799060782866725	-0.1248040374703464	0.006	-0.13026390419568962	0.464285714285714	0.006	-0.1543281085964529	-0.4650596465055881	0.004	0.5479591836734692	0.10484741013870125	0.004	-0.30098606798244293	0.3316669932420468	0.004	-0.18956961170326778	0.4828793678885688	0.002	-0.29438775510204096	0.3703383504060328	0.002	0.5612244897959182	-0.08360722938950249	0.002									
									-0.1269321436937542	0.5555035722651824	0.012	-0.4531117893853388	-0.45102040816326544	0.012	0.654081632653061	-0.1655962409591815	0.012	-0.42237746390444436	0.4225204952792289	0.01	-0.12836983137996624	0.5308138420894213	0.01	0.6739863365348567	-0.15255776510628571	0.01	-0.13017723812571155	0.502475823098778	0.008	-0.37187264237692536	-0.3669028678271566	0.008	0.6195627462345481	-0.14064133539810503	0.008	-0.29241365621776017	0.2739128743944847	0.006	0.5811224489795916	-0.1248495346169393	0.006	-0.13195484812416047	0.4676691338384458	0.006	-0.15510204081632661	-0.466826812683017	0.004	0.5491022139139948	0.10497941873906598	0.004	-0.3010204081632654	0.3317122289309782	0.004	-0.19111704741135263	0.48703541475829104	0.002	-0.29528250420042973	0.3714285714285712	0.002	0.5657098373158523	-0.08407718425462817	0.002									
									-0.12790154244849006	0.5571428571428569	0.012	-0.4535714285714286	-0.4518519576944393	0.012	0.6603409272945581	-0.16544296811088505	0.012	-0.4235381831245351	0.4244897959183671	0.01	-0.12857142857142864	0.5311785159436451	0.01	0.680612244897959	-0.15206712751000545	0.01	-0.1310031364296554	0.5040816326530609	0.008	-0.3739795918367348	-0.37021884569633834	0.008	0.6222446511905416	-0.14061199812931752	0.008	-0.29438775510204096	0.27713010078584277	0.006	0.582254686125425	-0.12488817101743224	0.006	-0.13418103902988787	0.47194140994970374	0.006	-0.15697598619436068	-0.4709183673469389	0.004	0.560922529007925	0.10582048819159844	0.004	-0.30563338093708287	0.33826530612244876	0.004	-0.19265845131931758	0.49081632653061197	0.002	-0.297838860771835	0.3746101188200016	0.002	0.5695842984307102	-0.0844973342223511	0.002									
									-0.12815525488893173	0.5575590308253539	0.012	-0.45558516252702647	-0.45563932726889206	0.012	0.661120711699239	-0.1654099005456589	0.012	-0.4270408163265307	0.4305095906967732	0.01	-0.1320203214575302	0.5372448979591834	0.01	0.6865398603815155	-0.15184598283049555	0.01	-0.13379998480470293	0.5093101888863353	0.008	-0.37471130118191803	-0.3714285714285716	0.008	0.6275510204081631	-0.1404464361155017	0.008	-0.29522112872397593	0.2785714285714284	0.006	0.5877551020408162	-0.12504169902219986	0.006	-0.13708088433243373	0.477551020408163	0.006	-0.1585266837216774	-0.4741263775028126	0.004	0.5612244897959182	0.10584346035998121	0.004	-0.3064624627830857	0.33945590456385294	0.004	-0.1932921261757618	0.49242215953852375	0.002	-0.30091608796659647	0.37806122448979573	0.002	0.5744897959183672	-0.08477661480455355	0.002									
									-0.12857142857142864	0.5582843683848068	0.012	-0.4567002154320526	-0.4576530612244899	0.012	0.66734693877551	-0.16510629490989426	0.012	-0.4272602908687926	0.4309029744373297	0.01	-0.13319913793857036	0.5392498416532662	0.01	0.6872448979591834	-0.15180684031880093	0.01	-0.13479903389535305	0.5111193334515856	0.008	-0.3769234603390709	-0.37511735598745993	0.008	0.6329639252465985	-0.14050546250850354	0.008	-0.29734767174380605	0.2822441649908878	0.006	0.5935507022246229	-0.12518335528584773	0.006	-0.13867218859150052	0.48071556651054015	0.006	-0.16000142799563494	-0.4775510204081634	0.004	0.5614812764763851	0.10586566229912467	0.004	-0.3076530612244899	0.3410341242164938	0.004	-0.19489795918367359	0.49646638508046415	0.002	-0.3010204081632654	0.37818076019283026	0.002	0.5804376214481143	-0.08553966226444121	0.002									
									-0.13180531118653982	0.5637755102040813	0.012	-0.4602040816326531	-0.46407992158564726	0.012	0.6729692555890358	-0.16480599028291368	0.012	-0.4278576757554611	0.431939308408522	0.01	-0.13520408163265313	0.5428993586200066	0.01	0.6880379019770138	-0.15175801639033315	0.01	-0.13520408163265313	0.511889098534133	0.008	-0.3787803019315426	-0.37806122448979607	0.008	0.6341836734693875	-0.1404846809575018	0.008	-0.2991772286689429	0.2852040816326529	0.006	0.5951787945155724	-0.12522936874973373	0.006	-0.1403464176374777	0.4841836734693875	0.006	-0.1617346938775511	-0.4813566752161406	0.004	0.5654259090275195	0.10612244897959164	0.004	-0.31036141291963704	0.3448979591836733	0.004	-0.19529487833029344	0.4974489795918364	0.002	-0.30389738497360874	0.38181690074067687	0.002	0.5816864565460246	-0.08566048222948568	0.002									
									-0.13308969323078618	0.5658898986059483	0.012	-0.46027491176391583	-0.46421488415445167	0.012	0.6750997534275003	-0.16469616493984668	0.012	-0.431160477024175	0.4377551020408161	0.01	-0.13575724225451524	0.5438775510204079	0.01	0.6938775510204079	-0.15137727788237196	0.01	-0.138167447525235	0.51734693877551	0.008	-0.38061224489795925	-0.38099222465114646	0.008	0.6353573684996437	-0.14045940931597076	0.008	-0.3010204081632654	0.2881839580729293	0.006	0.6010204081632651	-0.12519463632125907	0.006	-0.14183673469387764	0.48713601541466284	0.006	-0.16264776455290544	-0.4832706027940335	0.004	0.5677125794983654	0.10626701233836901	0.004	-0.31196785905330715	0.3472158144160805	0.004	-0.19718629855902503	0.5017932932777095	0.002	-0.3064132887355179	0.3846938775510202	0.002	0.5877551020408162	-0.08618893300105518	0.002									
									-0.13520408163265313	0.5695883145881655	0.012	-0.46031360210681904	-0.4642857142857144	0.012	0.680612244897959	-0.1642768651649808	0.012	-0.43206187872018964	0.4393666927083816	0.01	-0.13800162712464945	0.5477126585896361	0.01	0.6989728341670571	-0.15101365049358817	0.01	-0.13949022160795418	0.5196934518614335	0.008	-0.3819939506815784	-0.3833121717674014	0.008	0.640816326530612	-0.140369084199846	0.008	-0.30236642243112627	0.29049072042601654	0.006	0.6070802142696086	-0.12544756120838443	0.006	-0.14310215209644866	0.48955090912804095	0.006	-0.1640972610315841	-0.48654624062342083	0.004	0.5678571428571427	0.1062732519737342	0.004	-0.3142857142857144	0.35031077375671515	0.004	-0.19804918835375537	0.5040816326530609	0.002	-0.3076530612244899	0.3861428241384879	0.002	0.5881936600194948	-0.08622448979591857	0.002									
									-0.1356855679828769	0.5704081632653059	0.012	-0.4604409069022728	-0.4645225395553341	0.012	0.6854988892267884	-0.16407031779821735	0.012	-0.43367346938775514	0.4421204571875153	0.01	-0.13953113370577264	0.5505102040816324	0.01	0.7022819051647595	-0.1507793193250364	0.01	-0.14172742442535965	0.5239795918367345	0.008	-0.3828585391063685	-0.3846938775510206	0.008	0.646486839073327	-0.14024785480422397	0.008	-0.30314091550154665	0.2918367346938774	0.006	0.6076530612244896	-0.12546004678662917	0.006	-0.14370486477862682	0.49081632653061197	0.006	-0.16609863676664216	-0.49081632653061236	0.004	0.5739789375074523	0.1066333073905065	0.004	-0.31513618761902945	0.3515306122448978	0.004	-0.20021837723117147	0.5094020507005589	0.002	-0.30992215993876693	0.3890574318979676	0.002	0.5939549626662036	-0.08665728223175564	0.002									
									-0.1380068102954623	0.5742380876637212	0.012	-0.46486485376458775	-0.4728902482762287	0.012	0.6892195951798098	-0.16384162930998605	0.012	-0.4349448265119086	0.44438775510204054	0.01	-0.14183673469387764	0.5545823270503243	0.01	0.7071428571428569	-0.15030904470299666	0.01	-0.14183673469387764	0.5241811222883326	0.008	-0.3865191535031703	-0.39060078615623167	0.008	0.6483579125503592	-0.14019464724423714	0.008	-0.3067910937020506	0.2976074202326626	0.006	0.6082038907681968	-0.12546957861955826	0.006	-0.14556363438059605	0.4945432262173304	0.006	-0.16684865001303187	-0.49233502345635605	0.004	0.5744897959183672	0.10664436614226323	0.004	-0.31749502023158066	0.354953959360256	0.004	-0.2010194779896736	0.51122541996951	0.002	-0.31186734694816626	0.39132653061224465	0.002	0.5948814264940127	-0.08671816118789061	0.002									
									-0.139605511934837	0.5770408163265304	0.012	-0.46683673469387754	-0.47651613627599526	0.012	0.6938775510204079	-0.163526661679093	0.012	-0.4368516091266157	0.4478422684244045	0.01	-0.14278009146096995	0.5561995003757646	0.01	0.7112818279814074	-0.15005733818548952	0.01	-0.14414599451612284	0.5283029850757137	0.008	-0.387069628252793	-0.3915018003186358	0.008	0.654081632653061	-0.13990784473940135	0.008	-0.3074455682322757	0.2986768807473161	0.006	0.6142857142857141	-0.1255413615441913	0.006	-0.14755016284820552	0.49836820449873304	0.006	-0.16836734693877559	-0.4957586995616335	0.004	0.5750547958873078	0.10668744894853223	0.004	-0.31987878425806854	0.35816326530612225	0.004	-0.20153061224489807	0.5124848994421353	0.002	-0.3142857142857144	0.3942107125382304	0.002	0.6010204081632651	-0.08691945018060883	0.002									
									-0.14183673469387764	0.580829085581036	0.012	-0.4673782145813337	-0.4775510204081634	0.012	0.69792472559026	-0.16323084803923993	0.012	-0.43868571676111245	0.45102040816326505	0.01	-0.14329411235137687	0.5571428571428569	0.01	0.7137755102040814	-0.1498579661756387	0.01	-0.14540207939743732	0.5306122448979589	0.008	-0.3872448979591837	-0.3917767280593948	0.008	0.6601465334743307	-0.1398534665256692	0.008	-0.3076530612244899	0.29899452993504944	0.006	0.6204835084368852	-0.12558554925321203	0.006	-0.14846938775510213	0.5002414283432535	0.006	-0.16890296485431136	-0.49691336167630107	0.004	0.5865826930223526	0.10729485799805526	0.004	-0.3209183673469389	0.35958012438646964	0.004	-0.2036214393111382	0.51734693877551	0.002	-0.3159110100631733	0.39633388789601026	0.002	0.6064064167143974	-0.0874711343060107	0.002									
									-0.14290951160076895	0.5826006924808634	0.012	-0.4694453249216213	-0.4815750832416441	0.012	0.7034977672772241	-0.1628287633350207	0.012	-0.4403061224489796	0.45387437933471164	0.01	-0.14518436003560606	0.5604904824845853	0.01	0.7167246033672172	-0.14960192724502763	0.01	-0.14876896469043008	0.5369453210238554	0.008	-0.39099621355666997	-0.39795918367346955	0.008	0.6607142857142855	-0.13983310562586798	0.008	-0.31140859272380933	0.30510204081632636	0.006	0.6213447464850037	-0.12559402902520042	0.006	-0.15042426936744374	0.5040816326530609	0.006	-0.1691518541884937	-0.4974489795918368	0.004	0.5877551020408162	0.10734682555148464	0.004	-0.3230811612874387	0.3626331244268469	0.004	-0.20505504891653123	0.5204551551651013	0.002	-0.31727624198989884	0.39795918367346916	0.002	0.6090379224929441	-0.08760935106437305	0.002									
									-0.14352089085200484	0.5836734693877548	0.012	-0.4708419049028679	-0.48418367346938784	0.012	0.7071428571428569	-0.16247856532785548	0.012	-0.44163824548985087	0.4563209381836183	0.01	-0.14759378597021153	0.5646511119889719	0.01	0.7204081632653059	-0.14927063846284214	0.01	-0.1494505435034029	0.5382260537074842	0.008	-0.39207615948243935	-0.3997605752114384	0.008	0.6612399817267672	-0.1398114102981962	0.008	-0.3125022796691584	0.30688547543288236	0.006	0.6275510204081631	-0.12544650639952348	0.006	-0.15204816601684723	0.5071355074525403	0.006	-0.17107489853828464	-0.5013740810535522	0.004	0.5890307409502256	0.10739808788900103	0.004	-0.3245971715194815	0.3647959183673467	0.004	-0.20648301552236906	0.5239795918367345	0.002	-0.3209183673469389	0.4023936334420455	0.002	0.6142857142857141	-0.08789541398250764	0.002									
									-0.14593220377178032	0.5877689384656575	0.012	-0.47346938775510206	-0.48918523565965605	0.012	0.7102423779194711	-0.1622831942460022	0.012	-0.445049453367843	0.462396392143353	0.01	-0.14846938775510213	0.5662215944728954	0.01	0.7234643068481349	-0.148974510929768	0.01	-0.15255441524306473	0.5438775510204079	0.008	-0.3938775510204082	-0.4026167115799167	0.008	0.66734693877551	-0.13958711193674467	0.008	-0.3142857142857144	0.3096107128126831	0.006	0.6337508852326493	-0.1255876199265273	0.006	-0.15378825421782502	0.5107142857142855	0.006	-0.1722647282095023	-0.5040816326530613	0.004	0.5992971190843103	0.10784573805854641	0.004	-0.32755102040816336	0.36886069939208455	0.004	-0.20816326530612256	0.5278370115776994	0.002	-0.32186203233904775	0.4036481717425848	0.002	0.6190232166176524	-0.08811964052520484	0.002									
									-0.14783790165933056	0.5909376085447509	0.012	-0.4740172745926624	-0.490268439693052	0.012	0.7179528307399167	-0.1616390059947772	0.012	-0.4460928752535382	0.464285714285714	0.01	-0.15087373968153514	0.5704081632653059	0.01	0.7313879140562601	-0.14820392267843377	0.01	-0.15347948552085547	0.5455001063158791	0.008	-0.39506441106980494	-0.404591836734694	0.008	0.6739590431482665	-0.13930626297418244	0.008	-0.31559580140727117	0.3117346938775508	0.006	0.6341836734693875	-0.12558842859037553	0.006	-0.15510204081632661	0.5132976708287168	0.006	-0.1750000000000001	-0.5099670680047994	0.004	0.6010204081632651	0.10785481285743946	0.004	-0.32858944738285745	0.37039014445387713	0.004	-0.2090410860454102	0.5297344241586712	0.002	-0.32263842607803855	0.4045918367346937	0.002	0.6229629785043461	-0.08826910095332602	0.002									
									-0.14846938775510213	0.5920226513296185	0.012	-0.4743059495177081	-0.49081632653061236	0.012	0.7204081632653059	-0.16141930659476955	0.012	-0.44639020399663326	0.4648342857992849	0.01	-0.15244971532756557	0.5730604887540669	0.01	0.7336734693877549	-0.14792419377440105	0.01	-0.15510204081632661	0.5485608590518654	0.008	-0.3970924680655737	-0.40800957275075306	0.008	0.6739982091341946	-0.13930433158317462	0.008	-0.31762218776794804	0.3150308734565417	0.006	0.6346172938625715	-0.1255867877700816	0.006	-0.15650163887451923	0.5159473407173174	0.006	-0.17524473585450476	-0.5104695498597811	0.004	0.6028605018191291	0.1079625426354556	0.004	-0.3293461304405461	0.3714285714285712	0.004	-0.20939711703312172	0.5306122448979589	0.002	-0.32755102040816336	0.4107008012936755	0.002	0.6275510204081631	-0.08828132564012059	0.002									
									-0.1514106551739289	0.5969387755102038	0.012	-0.4752004708913496	-0.4925474096668599	0.012	0.7224485602704731	-0.1612240704745552	0.012	-0.4469387755102041	0.46580089806670505	0.01	-0.15466746237573398	0.5770408163265304	0.01	0.7355184208542573	-0.14776331881344146	0.01	-0.15617016329344116	0.5505102040816324	0.008	-0.3990973802491784	-0.4112244897959185	0.008	0.680612244897959	-0.13882496439188138	0.008	-0.3198070567202208	0.31836734693877533	0.006	0.640816326530612	-0.12553323388624354	0.006	-0.1571771387273554	0.51734693877551	0.006	-0.17565364008808976	-0.5113679258023754	0.004	0.6121367908247461	0.10827137244055958	0.004	-0.3339417066055968	0.3778192576260047	0.004	-0.21035519559283977	0.5328041751846762	0.002	-0.32777350838667324	0.41100200181740826	0.002	0.6318248206470134	-0.0885833426182927	0.002									
									-0.15281947788262848	0.5992213384439019	0.012	-0.4784992546504894	-0.49905176575767396	0.012	0.7326041116337704	-0.16025303122337242	0.012	-0.44972208090393634	0.4709183673469385	0.01	-0.15510204081632661	0.5777942192199942	0.01	0.7403061224489793	-0.14724954668118972	0.01	-0.15818871074658816	0.5540561872125954	0.008	-0.40051020408163274	-0.41351990890706475	0.008	0.6865913115870053	-0.13863212791353627	0.008	-0.3209183673469389	0.3200710742335624	0.006	0.646874179783201	-0.12544560835463006	0.006	-0.15929798110543514	0.5215428790646185	0.006	-0.1785239275020126	-0.5173469387755103	0.004	0.6142857142857141	0.1083250857000239	0.004	-0.3341424415995727	0.3781024563596109	0.004	-0.21318051885437544	0.538860297472155	0.002	-0.3279527293369876	0.41122448979591814	0.002	0.6366485450220116	-0.08868936134854268	0.002									
									-0.15510204081632661	0.6031374844993698	0.012	-0.48010204081632657	-0.5021287646151621	0.012	0.7336734693877549	-0.1601445687203982	0.012	-0.45106123321799574	0.47342856270037137	0.01	-0.15729458964027465	0.5814809205638067	0.01	0.7462959711150754	-0.14656117174206737	0.01	-0.15982206627341874	0.5571428571428569	0.008	-0.40211444841727556	-0.41625289852150016	0.008	0.6879764303943492	-0.13855418185054874	0.008	-0.32279634580016053	0.3231220215467782	0.006	0.6480386789020383	-0.12543070885306376	0.006	-0.16097604190621542	0.5247382438080701	0.006	-0.1795680821970849	-0.51941150963965	0.004	0.6165322020485023	0.10836893674237984	0.004	-0.3341836734693878	0.3781571439304237	0.004	-0.21479591836734704	0.54257300305269	0.002	-0.3294371729444654	0.41311064233222017	0.002	0.640816326530612	-0.08878403421424028	0.002									
									-0.1553622733168283	0.6035714285714283	0.012	-0.48108097368719344	-0.5040816326530613	0.012	0.7345407151874548	-0.16005091926908785	0.012	-0.45336240913286824	0.477551020408163	0.01	-0.1585172802421135	0.5836734693877548	0.01	0.7469387755102038	-0.146485609273	0.01	-0.1617346938775511	0.5606193317490983	0.008	-0.4071237547086017	-0.424470693484112	0.008	0.6938775510204079	-0.13818166570366228	0.008	-0.32402554707533004	0.32499999999999984	0.006	0.654081632653061	-0.1251544891751685	0.006	-0.1640701759252271	0.5306122448979589	0.006	-0.18163265306122459	-0.5239259304171819	0.004	0.6251174022764673	0.10855606711128746	0.004	-0.33877525584212753	0.3846938775510202	0.004	-0.21539776747433503	0.5438775510204079	0.002	-0.3335853438747444	0.418455472451786	0.002	0.6448332531782416	-0.08884021620951353	0.002									
									-0.1577984938253571	0.6075076286236223	0.012	-0.48294120487084274	-0.5078751216597696	0.012	0.7403061224489793	-0.1594480537953801	0.012	-0.4535714285714286	0.47793297891296327	0.01	-0.1617346938775511	0.5892431667731852	0.01	0.7474428840533097	-0.1464224758900448	0.01	-0.1628796333299759	0.5626305707516566	0.008	-0.4071352256068051	-0.4244897959183675	0.008	0.699044003623756	-0.13781951382783802	0.008	-0.32755102040816336	0.3304106684880798	0.006	0.6598469527324692	-0.12515307518144916	0.006	-0.1655252315665646	0.5334543602701699	0.006	-0.18165834402351153	-0.5239795918367348	0.004	0.6275510204081631	0.10851756503374847	0.004	-0.3396093600421121	0.38590084403952035	0.004	-0.21589209133702744	0.5449737239900884	0.002	-0.3341836734693878	0.41917444045266133	0.002	0.6500893395069437	-0.08886484971102576	0.002									
									-0.15937464867728215	0.6102040816326528	0.012	-0.48439378550552786	-0.5107142857142858	0.012	0.7426796797980725	-0.15918367346938794	0.012	-0.45572306008926305	0.4820320419515531	0.01	-0.1621317063374612	0.5899091099890692	0.01	0.7515743366649928	-0.14591836734693897	0.01	-0.1656292931600938	0.5676701094866241	0.008	-0.4071380610265538	-0.4244945920346709	0.008	0.7021971125603369	-0.13759880580700995	0.008	-0.3280166345447253	0.33116703892466237	0.006	0.6607142857142855	-0.12513384794365986	0.006	-0.1674091937872624	0.5372448979591834	0.006	-0.18387561850112327	-0.5283692794580607	0.004	0.6300360607476322	0.10860748931906074	0.004	-0.34081632653061233	0.3875242858649617	0.004	-0.2173185883803293	0.5479875340686501	0.002	-0.338229127036996	0.4244897959183671	0.002	0.654081632653061	-0.08873246523713696	0.002									
									-0.1617346938775511	0.6141144128384356	0.012	-0.48673469387755103	-0.5153941440488864	0.012	0.7464961030477324	-0.15874100100691646	0.012	-0.45690401840312217	0.4841836734693875	0.01	-0.16320617858075265	0.5917776071521809	0.01	0.7535714285714283	-0.14566362023501783	0.01	-0.16716731828869438	0.5704081632653059	0.008	-0.4071428571428572	-0.42450229981249304	0.008	0.7071428571428569	-0.13711281614969303	0.008	-0.32832092204917496	0.3316326530612243	0.006	0.6616272517672367	-0.1251074421103143	0.006	-0.16836734693877559	0.5390888265710758	0.006	-0.18489903526874552	-0.5306122448979593	0.004	0.6382561466690975	0.10868262884110616	0.004	-0.3434551341339373	0.39132653061224465	0.004	-0.21852741686757168	0.5505102040816324	0.002	-0.3393299030319976	0.4259762194169818	0.002	0.6580734386964305	-0.08886533681377345	0.002									
									-0.1627781436862573	0.615793284885171	0.012	-0.48736957704232015	-0.5167120556107412	0.012	0.7469387755102038	-0.1586911239209626	0.012	-0.4602040816326531	0.490320143541662	0.01	-0.1662458134755188	0.5969387755102038	0.01	0.7591863876036119	-0.14490067331789816	0.01	-0.16760922124690372	0.5711662889571777	0.008	-0.4110674142575119	-0.43112244897959195	0.008	0.7113544886870539	-0.13686469276868704	0.008	-0.3297518612880744	0.3338334939411353	0.006	0.66734693877551	-0.12491784103738657	0.006	-0.17004667102006973	0.5421982269391138	0.006	-0.18793955085664935	-0.536919142693384	0.004	0.640816326530612	0.10868504738151909	0.004	-0.345075209565942	0.3937003006381395	0.004	-0.21944893464975143	0.5524898408604526	0.002	-0.34081632653061233	0.427809550514656	0.002	0.6632826682483776	-0.08879287233001061	0.002									
									-0.16594179184683933	0.6210438326631654	0.012	-0.4876885200673142	-0.5173469387755103	0.012	0.7474985163981079	-0.15862393258148383	0.012	-0.4603730288221863	0.49064737934107877	0.01	-0.1670488341458645	0.5982572883031149	0.01	0.7602040816326527	-0.144765571958552	0.01	-0.16836734693877559	0.5725592440128887	0.008	-0.4120651371108214	-0.43283282207285223	0.008	0.7166437014411156	-0.13641752304868032	0.008	-0.3332135803954168	0.33923539919641976	0.006	0.6726640416320752	-0.12470485795860613	0.006	-0.1708798588413308	0.5438775510204079	0.006	-0.18815807933432152	-0.5373521247473113	0.004	0.6433641270006804	0.10867024944965993	0.004	-0.34744897959183685	0.39694004159496593	0.004	-0.22142857142857153	0.5566876580527441	0.002	-0.3432808419885832	0.4311224489795916	0.002	0.66734693877551	-0.08873422068273525	0.002									
									-0.16743247706760386	0.6234693877551017	0.012	-0.48860813951761334	-0.5192203844155726	0.012	0.7582869892832541	-0.15726658111998928	0.012	-0.46046417876838913	0.49081632653061197	0.01	-0.16836734693877559	0.6005573431941451	0.01	0.7615466430441225	-0.14457580593546926	0.01	-0.1708903707294416	0.5770408163265304	0.008	-0.41377551020408165	-0.43562131060147175	0.008	0.7204081632653059	-0.1360742381778713	0.008	-0.3341836734693878	0.34066509756469066	0.006	0.6754032009921185	-0.12459679900788159	0.006	-0.1735936054985025	0.5491038095801348	0.006	-0.18826530612244907	-0.5375768018892804	0.004	0.6515720209525302	0.10863206068012247	0.004	-0.3481473505179102	0.39795918367346916	0.004	-0.22158013724491318	0.5569912913265153	0.002	-0.34503065126775795	0.4335407773036705	0.002	0.6715739797460323	-0.08863010188662075	0.002									
									-0.16779510026444805	0.6240416344294293	0.012	-0.4916973295473309	-0.5256496092281794	0.012	0.7602040816326527	-0.15702334417216032	0.012	-0.46075553644077266	0.49136778133873155	0.01	-0.17015018108950034	0.6035714285714283	0.01	0.7707682910101068	-0.143217270601944	0.01	-0.17240650890782508	0.5796343074187054	0.008	-0.415023747553156	-0.43775510204081647	0.008	0.7235210695412547	-0.13576596750043887	0.008	-0.33689186758993767	0.3448979591836733	0.006	0.680612244897959	-0.12422440305507745	0.006	-0.1745773884554956	0.5509328156261369	0.006	-0.19141033205396052	-0.5438775510204082	0.004	0.654081632653061	0.10852815957663131	0.004	-0.35053574096640927	0.4015050753601212	0.004	-0.22164725672742733	0.5571428571428569	0.002	-0.34744897959183685	0.43660261125552785	0.002	0.6762279798012006	-0.08847287776038465	0.002									
									-0.16836734693877559	0.6249947290897394	0.012	-0.4933673469387755	-0.5290384131412367	0.012	0.7627003554451569	-0.15668739965688375	0.012	-0.46490627290018266	0.4993794413855313	0.01	-0.17199137368461614	0.6065800548868122	0.01	0.7734693877551018	-0.14281383054876612	0.01	-0.17461109284723822	0.5836734693877548	0.008	-0.41699019087568395	-0.4411730744304387	0.008	0.7313417558136645	-0.13498477479858043	0.008	-0.33841589688309315	0.34729838883119246	0.006	0.6853215836847678	-0.12409709388884986	0.006	-0.1750000000000001	0.5517560813218113	0.006	-0.19261142912057766	-0.5461640810835042	0.004	0.6565102057746522	0.10855102210118286	0.004	-0.35276348523494944	0.4045918367346937	0.004	-0.22184538395719136	0.5575596696714767	0.002	-0.34828674863398773	0.4377551020408161	0.002	0.680612244897959	-0.08814665517353583	0.002									
									-0.17152484067662457	0.6301020408163263	0.012	-0.49411392521210024	-0.5306122448979593	0.012	0.7699557336792228	-0.155670019393509	0.012	-0.46683673469387754	0.5029999493212879	0.01	-0.17407897093923824	0.6102040816326528	0.01	0.7771578454968346	-0.1422299096052062	0.01	-0.1750000000000001	0.5843592049184234	0.008	-0.4189330724430864	-0.444387755102041	0.008	0.7336734693877549	-0.13468809928983358	0.008	-0.34081632653061233	0.35085425540309667	0.006	0.6872448979591834	-0.12400074384347307	0.006	-0.17787239603686894	0.5571428571428569	0.006	-0.19468991786557102	-0.5505102040816328	0.004	0.6650861633830732	0.10838322437202835	0.004	-0.3540816326530613	0.40645084903095846	0.004	-0.22600187966766036	0.565834855026217	0.002	-0.3506863250455899	0.4411504096482875	0.002	0.6853675358138193	-0.08810185194128275	0.002									
									-0.1728780286949145	0.6322240121214119	0.012	-0.4959744991585711	-0.5346377457393882	0.012	0.7734693877551018	-0.1551720557343756	0.012	-0.46739011225827143	0.5040816326530609	0.01	-0.1750000000000001	0.6117487596999726	0.01	0.7822159486419854	-0.14139962211137352	0.01	-0.17720028289737672	0.5881058395516027	0.008	-0.42040816326530617	-0.446870757561909	0.008	0.7355427177741829	-0.13452230961091804	0.008	-0.3412474075169348	0.3515306122448978	0.006	0.6893886244135262	-0.12387668170892277	0.006	-0.17921691922938773	0.5595585909746937	0.006	-0.19489795918367359	-0.5509230523247235	0.004	0.66734693877551	0.10832077006676144	0.004	-0.35598705369737427	0.4093190687516052	0.004	-0.22806122448979604	0.5701912384378742	0.002	-0.3531769808567718	0.44438775510204054	0.002	0.6889269958677464	-0.0879065877044816	0.002									
									-0.1750000000000001	0.6357355060856418	0.012	-0.49723332979741436	-0.5372448979591837	0.012	0.778187578144584	-0.1544654830799059	0.012	-0.46941549205785355	0.5081355283503095	0.01	-0.17693913052585974	0.6148976041680176	0.01	0.7867346938775509	-0.14052361174218334	0.01	-0.17840660889318238	0.5903061224489793	0.008	-0.4219099375897388	-0.4495186338388328	0.008	0.7463198054934861	-0.13327203124120776	0.008	-0.34364928001707123	0.35533031181966335	0.006	0.6938775510204079	-0.12360062566425771	0.006	-0.1813853968390306	0.5637755102040813	0.006	-0.19704691541171312	-0.5549939009148177	0.004	0.6694696830973638	0.10824519330144546	0.004	-0.35734084097566365	0.41122448979591814	0.004	-0.22817005322379294	0.5704081632653059	0.002	-0.3540816326530613	0.44559775084344416	0.002	0.6938775510204079	-0.08762615935371018	0.002									
									-0.17562225712056734	0.6367346938775509	0.012	-0.5	-0.5431293094024694	0.012	0.7815018757077856	-0.1539508552996227	0.012	-0.4707642247207137	0.5107142857142855	0.01	-0.17806323943398308	0.6168367346938772	0.01	0.7931322046479724	-0.13952085657651753	0.01	-0.18163265306122459	0.5959655299134392	0.008	-0.4228039046872264	-0.45102040816326544	0.008	0.7469387755102038	-0.1331962714560242	0.008	-0.3455503079816043	0.35816326530612225	0.006	0.6978169448333887	-0.12332714891502182	0.006	-0.18163265306122459	0.5642357646429381	0.006	-0.19807906770386524	-0.5571428571428572	0.004	0.678822170183356	0.10791252369419467	0.004	-0.36071428571428577	0.4160596679402774	0.004	-0.23044301444537613	0.5746590263709502	0.002	-0.3562957650857884	0.44880627573053794	0.002	0.6994914708755569	-0.08724322300199418	0.002									
									-0.17797364049211525	0.6403937064466603	0.012				0.7867346938775509	-0.15299975304752517	0.012	-0.47346938775510206	0.5160135288294622	0.01	-0.18163265306122459	0.6227825793729445	0.01	0.7933673469387754	-0.1394790427994448	0.01	-0.1819941474116471	0.5965772811597813	0.008	-0.42617841256735595	-0.45679065746531516	0.008	0.7474190555938127	-0.1331333413080989	0.008	-0.34744897959183685	0.3610177124502086	0.006	0.7036079867773702	-0.1229226254675277	0.006	-0.1838451763392385	0.568195639987292	0.006	-0.20134666036705992	-0.5635915583262435	0.004	0.680612244897959	0.10778495322007083	0.004	-0.3614255281734056	0.41714590039802274	0.004	-0.23158617880443563	0.5770408163265304	0.002	-0.35795486094546314	0.45102040816326505	0.002	0.7013830607865066	-0.08709734650079266	0.002									
									-0.17978470591494874	0.6433673469387755	0.012				0.7929038128228078	-0.1520874862921958	0.012	-0.473908019964565	0.516908306566047	0.01	-0.1818956694299013	0.6232063713864251	0.01	0.7935301885094199	-0.139448555856359	0.01	-0.18219355654107092	0.5969387755102038	0.008	-0.4268079343691033	-0.4578859431819173	0.008	0.7511770592398067	-0.13265306122449	0.008	-0.3489316899749355	0.36331320798424804	0.006	0.7071428571428569	-0.12256591477015175	0.006	-0.18498702799669967	0.5704081632653059	0.006	-0.2014426133050527	-0.5637755102040817	0.004	0.6822396438669487	0.10774984794858128	0.004	-0.36456436669141995	0.4217072238342768	0.004	-0.23469387755102053	0.5831078961520256	0.002	-0.36071428571428577	0.4548116179531967	0.002	0.7071428571428569	-0.08640183879742774	0.002									
									-0.18163265306122459	0.6463066291901906	0.012				0.7933673469387754	-0.1520086431228923	0.012	-0.4741329913610937	0.51734693877551	0.01	-0.18204933680423752	0.6234693877551017	0.01	0.7944121359496501	-0.13928571428571448	0.01	-0.18294889855247767	0.5982550210014569	0.008	-0.4270408163265307	-0.4582770932697355	0.008	0.7535714285714283	-0.132331671477228	0.008	-0.349879715129501	0.3647959183673467	0.006	0.7101484694595238	-0.12239336741870796	0.006	-0.18826530612244907	0.5764832225791182	0.006	-0.20147375111768448	-0.5638323713312953	0.004	0.6928058827319612	0.10719411726803833	0.004	-0.3664493343515082	0.4244897959183671	0.004	-0.23489337770821592	0.5834739692305594	0.002	-0.3618579402250407	0.45650940671373463	0.002	0.7135847797757329	-0.08603375936757006	0.002									
									-0.18308558377864578	0.6485470692825789	0.012				0.7940280398015992	-0.1518903275453397	0.012	-0.4747974141542561	0.518674965174664	0.01	-0.18268838726032144	0.6245251219541986	0.01	0.8	-0.13820469771282975	0.01	-0.18688867944387272	0.6049480552500046	0.008	-0.4304529915930566	-0.4642857142857144	0.008	0.7590902380161089	-0.1315392176079461	0.008	-0.35155703231389784	0.36732051870651017	0.006	0.7137755102040814	-0.12209719561260232	0.006	-0.18846592205286689	0.5768402003961126	0.006	-0.20153061224489807	-0.5639456058152699	0.004	0.6938775510204079	0.10712933549777412	0.004	-0.3668072099976808	0.4250295246961966	0.004	-0.23499088847977864	0.5836734693877548	0.002	-0.362692492115317	0.45765306122448957	0.002	0.7140099251981677	-0.0859900748018322	0.002									
									-0.18397869923984417	0.65	0.012				0.8	-0.1508102064209691	0.012	-0.47828227946111773	0.5257993531919433	0.01	-0.18694837591745422	0.6314189710213212	0.01				-0.18826530612244907	0.607370583853823	0.008	-0.431604301520902	-0.4663548821525676	0.008	0.7602040816326527	-0.13134991884008151	0.008	-0.3540816326530613	0.3711594716037716	0.006	0.7180886615265439	-0.12170725684080297	0.006	-0.1889322317986939	0.5777077420027752	0.006	-0.20492741364314612	-0.5704081632653062	0.004	0.6948189704591317	0.10706386841831535	0.004	-0.3673469387755103	0.4257887587256541	0.004	-0.23531562380868315	0.5842952156454174	0.002	-0.3673469387755103	0.46422258231801716	0.002	0.7204081632653059	-0.0852743485783509	0.002									
																		-0.4805532633495367	0.5306122448979589	0.01	-0.18826530612244907	0.6336149529174924	0.01				-0.1899338989538797	0.6102040816326528	0.008	-0.43367346938775514	-0.4698921134755347	0.008	0.7616987244238002	-0.1311584184333426	0.008	-0.3541851289321507	0.3713250751494818	0.006	0.7204081632653059	-0.1214903856736136	0.006	-0.19224529854249842	0.5836734693877548	0.006	-0.2060787897715676	-0.5724926387998611	0.004	0.7070664049471412	0.10619890117530728	0.004	-0.3708976918863895	0.4311224489795916	0.004	-0.23956388936886655	0.5920687636923577	0.002	-0.36737197915283404	0.46426067390839026	0.002	0.7254560535902934	-0.08463972705968163	0.002									
																		-0.4826119577375872	0.5347349810379227	0.01	-0.19019909906676333	0.6367346938775509	0.01				-0.19181715571665653	0.6132848850996698	0.008	-0.4342466667616951	-0.4709183673469389	0.008	0.7705844490646414	-0.12976812253402964	0.008	-0.3542535921197343	0.3714285714285712	0.006	0.7223155064147292	-0.12129509825146437	0.006	-0.19321816947568873	0.5853532590957397	0.006	-0.20816326530612256	-0.5766097412037419	0.004	0.7071428571428569	0.10619086702922546	0.004	-0.37211325374200027	0.43298878707432614	0.004	-0.24132653061224502	0.5954682621797225	0.002	-0.3673897719054481	0.464285714285714	0.002	0.7290997440806222	-0.08416556204182676	0.002									
																		-0.48384654174400316	0.5372448979591834	0.01	-0.19203472522251888	0.6395979278387056	0.01				-0.19385298596053224	0.6168367346938772	0.008	-0.4363891129779789	-0.47483537681793964	0.008	0.7734693877551018	-0.12930898459589993	0.008	-0.3545800568984873	0.37192699567399723	0.006	0.7328613591196234	-0.12019986537017252	0.006	-0.19489795918367359	0.5884762256739505	0.006	-0.20839208228775907	-0.5770408163265307	0.004	0.7072076195085041	0.10618721134523887	0.004	-0.3739795918367348	0.43566632295015584	0.004	-0.24213658036176852	0.5969387755102038	0.002	-0.367484910215902	0.46442368572610576	0.002	0.7336734693877549	-0.08337929980343599	0.002									
																		-0.48673469387755103	0.5432868763729195	0.01	-0.19431815433832383	0.6433673469387755	0.01				-0.19489795918367359	0.6185921484310073	0.008	-0.4379493860204312	-0.4775510204081634	0.008	0.7774944485172675	-0.12862800046232445	0.008	-0.35939323213998153	0.37938227806409996	0.006	0.7336734693877549	-0.12010986570560445	0.006	-0.19592246841546368	0.5903061224489793	0.006	-0.2106865771689442	-0.5811501575249336	0.004	0.7079768090040943	0.10612244897959164	0.004	-0.37534556170643624	0.4377551020408161	0.004	-0.2430979287163584	0.5987101736143172	0.002	-0.37272168297981856	0.4721762762038547	0.002	0.7370868978951046	-0.08300526524204384	0.002									
																		-0.48692056504305864	0.5436916798549003	0.01	-0.19489795918367359	0.6442923714872953	0.01				-0.1967600665888316	0.6216072803499437	0.008	-0.4403061224489796	-0.481742035642827	0.008	0.7819314140264292	-0.12784978137336828	0.008	-0.36071428571428577	0.38132859837300304	0.006	0.734318109616918	-0.12003239533120413	0.006	-0.1979907102283563	0.593846024465521	0.006	-0.21197747331833497	-0.5836734693877552	0.004	0.7133061177865089	0.10565305656201918	0.004	-0.3773998427381346	0.44096750420064074	0.004	-0.24420866003087827	0.600689299152795	0.002	-0.3762010479378048	0.477551020408163	0.002	0.7447400808657841	-0.08179053137911371	0.002									
																		-0.48700999465366956	0.5438775510204079	0.01	-0.19714334567770922	0.6477546135059644	0.01				-0.19783839481171242	0.6234693877551017	0.008	-0.44115968321321175	-0.4833301127051557	0.008	0.7867346938775509	-0.12684556957808052	0.008	-0.36287253505056705	0.3846938775510202	0.006	0.7398400218557896	-0.11938775510204101	0.006	-0.19966862967042803	0.5969387755102038	0.006	-0.21479591836734704	-0.5889059228973079	0.004	0.7137755102040814	0.1056031338642847	0.004	-0.3797366841407742	0.44438775510204054	0.004	-0.24585380844457624	0.6035714285714283	0.002	-0.37801983991809573	0.48014342538802657	0.002	0.7469387755102038	-0.08142236326651847	0.002									
																		-0.4872514694595608	0.5443943266024177	0.01	-0.19851954568530075	0.65	0.01				-0.20153061224489807	0.6296053470209362	0.008	-0.44328518016909013	-0.4871627311894984	0.008	0.7931197027739406	-0.12577276399843074	0.008	-0.36460758182640196	0.38743323450012845	0.006	0.7403061224489793	-0.11933028047227348	0.006	-0.20153061224489807	0.6002254063574319	0.006	-0.21530181532823037	-0.5898002254880963	0.004	0.7143398765066619	0.10555808267701115	0.004	-0.38061224489795925	0.44569891439120635	0.004	-0.24660702176450763	0.6049235904803902	0.002	-0.38061224489795925	0.48388791131809034	0.002	0.748520318985471	-0.08117338020996123	0.002									
																		-0.4900591774952869	0.5505102040816324	0.01							-0.20172165179727367	0.6299110012639506	0.008	-0.4452722957044898	-0.49081632653061236	0.008	0.7933673469387754	-0.12572414109517815	0.008	-0.3672219313536867	0.39132653061224465	0.006	0.7461068221925701	-0.11855580178440729	0.006	-0.2027728610186038	0.6023291797977226	0.006	-0.21648740423911994	-0.5919976083207525	0.004	0.7193516621010028	0.10506594781528857	0.004	-0.3826642199749469	0.4489684330862774	0.004	-0.24795918367346953	0.6073087668088194	0.002	-0.38080221760005567	0.4841836734693875	0.002	0.7527713475506376	-0.08039191775548488	0.002									
																		-0.491077183080245	0.552800367940163	0.01							-0.2023061700454717	0.6308775986169	0.008	-0.44585008742697624	-0.49190501461384023	0.008	0.7937412346185964	-0.12564652048344463	0.008	-0.3673469387755103	0.39151512554928375	0.006	0.7469387755102038	-0.11844751090996943	0.006	-0.20603307707644697	0.6080738934029772	0.006	-0.21925131020775154	-0.5969387755102041	0.004	0.7204081632653059	0.1049425634520246	0.004	-0.3839346350004348	0.45102040816326505	0.004	-0.24904494790352458	0.6091183174025978	0.002	-0.38326805948260706	0.48816051194596416	0.002	0.7535714285714283	-0.08022847074896819	0.002									
																		-0.49310587536233597	0.5571428571428569	0.01							-0.20592841846000168	0.6367346938775509	0.008	-0.4469387755102041	-0.4938540674502857	0.008	0.8	-0.12433649479708947	0.008	-0.3698305258804072	0.39547559656857223	0.006	0.74803294639507	-0.11829358421717479	0.006	-0.2072768802404095	0.6102040816326528	0.006	-0.220056406307265	-0.5983109406315107	0.004	0.7217301690197594	0.10480044322513808	0.004	-0.3879038326580945	0.45699412652557875	0.004	-0.24963501990205192	0.6102040816326528	0.002	-0.38505128882955925	0.49081632653061197	0.002	0.7541144896856294	-0.08013489784889523	0.002									
																		-0.4933673469387755	0.5577212649819117	0.01							-0.20680164896016653	0.638096310223507	0.008	-0.44885659264877914	-0.4974489795918368	0.008				-0.3714794320303515	0.39795918367346916	0.006	0.7576847504233233	-0.11686842389271153	0.006	-0.20761207245331695	0.6107552744854584	0.006	-0.22142857142857153	-0.6008461927161051	0.004	0.7270408163265304	0.10421406281015404	0.004	-0.3902782819324521	0.4606864451977579	0.004	-0.2519308829849331	0.6141757809441164	0.002	-0.3872448979591837	0.49420240151928413	0.002	0.756840687532803	-0.07959183673469408	0.002									
																		-0.49519963997481	0.5619432171680468	0.01							-0.20816326530612256	0.6403510088628215	0.008	-0.4504701462835999	-0.5005502618796656	0.008				-0.3739795918367348	0.401776145268081	0.006	0.7602040816326527	-0.11640493756858565	0.006	-0.20816326530612256	0.6117264142783678	0.006	-0.22241292648079172	-0.6025870735192085	0.004	0.7312528340787288	0.10370181367056552	0.004	-0.3925497455072135	0.464285714285714	0.004	-0.2539250227136193	0.6175035487149519	0.002	-0.3884656143838963	0.4962282631671239	0.002	0.7596167982135631	-0.07900455331560441	0.002									
																		-0.49813856553402636	0.5685467287993322	0.01							-0.2100547497708475	0.6433673469387755	0.008	-0.4524024028548689	-0.5040816326530613	0.008				-0.37505771686825495	0.40351371170317346	0.006	0.7636612027964984	-0.11593063393819537	0.006	-0.21118487565821806	0.6168367346938772	0.006	-0.22297640050933612	-0.6035714285714286	0.004	0.7336734693877549	0.1033267664116664	0.004	-0.3930550177401772	0.46510824756594504	0.004	-0.254591836734694	0.6186681277683896	0.002	-0.39266342897993883	0.5028675106125915	0.002	0.7602040816326527	-0.07885017638945296	0.002									
																		-0.4989429927202556	0.5704081632653059	0.01							-0.21192349026699506	0.6462397750391276	0.008	-0.4535714285714286	-0.5062735692809469	0.008				-0.37903624906587574	0.4096484939638346	0.006	0.7668367346938773	-0.11541067273323544	0.006	-0.212561581268217	0.6190710717930072	0.006	-0.22487560705198392	-0.6067570460092407	0.004	0.7367830443905753	0.10301287397677125	0.004	-0.3938775510204082	0.4663601158347822	0.004	-0.25751601789954215	0.6234693877551017	0.002	-0.3934116715622933	0.5040816326530609	0.002	0.7611203038559773	-0.07867561451136959	0.002									
																		-0.4992537454632873	0.5711544178020186	0.01							-0.2142274047462848	0.65	0.008	-0.4550711035819216	-0.5092146107037928	0.008				-0.38004317336123605	0.41122448979591814	0.006	0.7690971974073882	-0.11501556475432755	0.006	-0.21479591836734704	0.6229564716185095	0.006	-0.22677091154564163	-0.610204081632653	0.004	0.7429782736876233	0.10216194715701105	0.004	-0.3966921670499215	0.4709183673469385	0.004	-0.2589690710881131	0.6257248064629072	0.002	-0.3935847924443511	0.5043743912291181	0.002	0.7703833002331166	-0.07650574921270897	0.002									
																		-0.5	0.5728544301771658	0.01										-0.45839031693236426	-0.5155331740752215	0.008				-0.3802628248342046	0.4115739098596728	0.006	0.7734693877551018	-0.11426439728141786	0.006	-0.2151036215762838	0.6234693877551017	0.006	-0.22806122448979604	-0.6124381458320562	0.004	0.7469387755102038	0.10160495480481738	0.004	-0.3981249939601735	0.47330357746839774	0.004	-0.2612244897959185	0.629555720998585	0.002	-0.3938775510204082	0.50482944289928	0.002	0.7734693877551018	-0.07575917189265555	0.002									
																														-0.4593218803686155	-0.5173469387755103	0.008				-0.38061224489795925	0.41209800483143694	0.006	0.7797415754794057	-0.1131155673777372	0.006	-0.21753750736914607	0.6273604518145273	0.006	-0.2297229871020625	-0.6151749720816111	0.004	0.7522703167049667	0.10079090778482884	0.004	-0.40051020408163274	0.4770213910599088	0.004	-0.2615675236662272	0.6301020408163263	0.002	-0.3973906544777761	0.5107142857142855	0.002	0.7786474616761017	-0.07441376281369427	0.002									
																														-0.4596155166389363	-0.5179355037692271	0.008				-0.38424407276481287	0.4178571428571426	0.006	0.7803474996059385	-0.11300056083042867	0.006	-0.21913799223361854	0.6301020408163263	0.006	-0.23436065512289014	-0.6231361653269717	0.004	0.75451318885755	0.1004315562044888	0.004	-0.4008300863160305	0.477551020408163	0.004	-0.2640786988338111	0.6338804848396583	0.002	-0.3985263280629716	0.5126981617329466	0.002	0.780941290637971	-0.07379843349511428	0.002									
																														-0.4602040816326531	-0.5190546329252884	0.008				-0.38539268995131476	0.41970935086501154	0.006	0.7867346938775509	-0.11154131017727369	0.006	-0.22142857142857153	0.6338630963682683	0.006	-0.2345606795509891	-0.6234693877551021	0.004	0.7602040816326527	0.0992793031532628	0.004	-0.4031656695087593	0.48152820804226093	0.004	-0.26581138265342447	0.6367346938775509	0.002	-0.40051020408163274	0.5158899595950881	0.002	0.7867346938775509	-0.0718604705296048	0.002									
																														-0.4626786906201057	-0.5239795918367348	0.008				-0.3872448979591837	0.42252923992751673	0.006	0.7913170143776247	-0.11070476947966582	0.006	-0.22254521260846327	0.6356180526976591	0.006	-0.23461208070024903	-0.6235511846058736	0.004	0.7657912097687133	0.09844427099320315	0.004	-0.40482880296308316	0.4841836734693875	0.004	-0.267857142857143	0.6399166839110814	0.002	-0.40135270235914505	0.51734693877551	0.002	0.7911145993145476	-0.07070643604924179	0.002									
																														-0.4640419626390933	-0.5267743638915191	0.008				-0.3884645537993436	0.4244897959183671	0.006	0.7965945573277942	-0.1095278916517979	0.006	-0.22320830334140165	0.6367346938775509	0.006	-0.23469387755102053	-0.6236914464155642	0.004	0.7683846287852538	0.09794190182699064	0.004	-0.4071428571428572	0.4879858547831026	0.004	-0.2692631540154577	0.6419613357804608	0.002	-0.40341717902524254	0.5210726168931247	0.002	0.7933673469387754	-0.06998472983142709	0.002									
																														-0.46588463628441823	-0.5306122448979593	0.008				-0.3905184640456088	0.4278488828931665	0.006	0.8	-0.10874593478059946	0.006	-0.22611007253795143	0.6414161949869308	0.006	-0.23862129866603835	-0.6301020408163266	0.004	0.7734693877551018	0.09691845119923083	0.004	-0.4081749747875913	0.48978420888587787	0.004	-0.2701458756145817	0.6433673469387755	0.002	-0.40516292202697735	0.5239795918367345	0.002	0.7978817135408226	-0.06844481707142246	0.002									
																														-0.4684454280738034	-0.5356362045792579	0.008				-0.3926358856330164	0.4311224489795916	0.006				-0.22762436212811013	0.6438042093004614	0.006	-0.239678732264064	-0.6317498391645077	0.004	0.776811570499064	0.09619932560110485	0.004	-0.40880591184124104	0.49081632653061197	0.004	-0.2744897959183675	0.6498970485256663	0.002	-0.4071428571428572	0.5274223928108988	0.002	0.8	-0.06771926031269007	0.002									
																														-0.4715438546344367	-0.5419520178997429	0.008				-0.3938775510204082	0.433076497053399	0.006				-0.22806122448979604	0.6445153259781551	0.006	-0.24132653061224502	-0.6345171477991325	0.004	0.7852584078307933	0.09433342890390031	0.004	-0.411236130493388	0.49490959988114275	0.004	-0.27453267381547375	0.6499571221028937	0.002	-0.40825646583470604	0.52949863620611	0.002												
																														-0.4724638001883077	-0.5438775510204082	0.008				-0.3956367383691023	0.435995914692122	0.006				-0.23157969770058986	0.65	0.006	-0.24271617251068708	-0.6367346938775511	0.004	0.7867346938775509	0.09399646472439989	0.004	-0.4131001113148079	0.4981243784811102	0.004	-0.27456060169820284	0.65	0.002	-0.40884341801695157	0.5306122448979589	0.002												
																														-0.47278142193670425	-0.544565516838806	0.008				-0.3967567906237599	0.4377551020408161	0.006							-0.24479456036855501	-0.6398993171824655	0.004	0.7876515432188869	0.09377399219847865	0.004	-0.41377551020408165	0.4992418159632654	0.004				-0.4111004709201023	0.534569858675204	0.002												
																														-0.47346938775510206	-0.5459762039706436	0.008				-0.40051020408163274	0.4437591296391574	0.006							-0.246907566530236	-0.6433673469387755	0.004	0.7914736836038484	0.09285714285714267	0.004	-0.41653000822968633	0.5040816326530609	0.004				-0.4129674776379512	0.5380529305253139	0.002												
																														-0.4755827158880549	-0.5505102040816328	0.008				-0.4007443493292733	0.4441536098544	0.006							-0.24795918367346953	-0.645013425580601	0.004	0.7933673469387754	0.0923695555248155	0.004	-0.4179068594325239	0.5065829364858432	0.004				-0.41377551020408165	0.5394906441735288	0.002												
																														-0.47698545916254254	-0.5536267857354168	0.008				-0.40149875222103326	0.44537630324144106	0.006							-0.249966235901909	-0.6479929477715606	0.004	0.7981933703358873	0.09105051319302998	0.004	-0.4203366054114901	0.5107142857142855	0.004				-0.416070524515354	0.5438775510204079	0.002												
																														-0.47865609429639655	-0.5571428571428572	0.008				-0.40486197031909443	0.45102040816326505	0.006							-0.2512202016868684	-0.65	0.004	0.8	0.09056161510643058	0.004	-0.42040816326530617	0.5108401680215786	0.004				-0.4175108674598117	0.5467748468259024	0.002												
																														-0.48010204081632657	-0.560296509501941	0.008				-0.40574969099211494	0.4524135743140073	0.006													-0.4226792594278636	0.5150758426129526	0.004				-0.41953159814568125	0.5505102040816324	0.002												
																														-0.4811628453614881	-0.5627147056589201	0.008				-0.4071428571428572	0.4546296366456001	0.006													-0.42397871923931923	0.51734693877551	0.004				-0.42040816326530617	0.5522168075951173	0.002												
																														-0.4816538305017748	-0.5637755102040817	0.008				-0.4089453425762439	0.45765306122448957	0.006													-0.4270408163265307	0.5228875426815252	0.004				-0.42200425288530474	0.5555467675228584	0.002												
																														-0.48290470380814693	-0.5665781731959021	0.008				-0.4107249056039696	0.4607036658246016	0.006													-0.42741542328483206	0.5236049848784331	0.004				-0.42283552682642744	0.5571428571428569	0.002												
																														-0.48457770456824517	-0.5704081632653062	0.008				-0.41293453346776066	0.464285714285714	0.006													-0.42830091795054626	0.5252396934607501	0.004				-0.42520599813573384	0.5619406920132846	0.002												
																														-0.4852151752141212	-0.571927681928736	0.008				-0.41377551020408165	0.46567973577256594	0.006													-0.43105353852731937	0.5306122448979589	0.004				-0.42638258238701304	0.5644337441435989	0.002												
																														-0.48673469387755103	-0.5753469092115195	0.008				-0.415683446040561	0.4690104315104592	0.006													-0.4319843716335631	0.5323013426521509	0.004				-0.4270408163265307	0.5657645678863501	0.002												
																														-0.48745448735187774	-0.5770408163265307	0.008				-0.4168379396327902	0.4709183673469385	0.006													-0.43367346938775514	0.5354172825417116	0.004				-0.42918025011797745	0.5704081632653059	0.002												
																														-0.48916717819910727	-0.5812409850661989	0.008				-0.42040816326530617	0.47695473968165675	0.006													-0.4346083271804099	0.5372448979591834	0.004				-0.43061925834626746	0.5734623743067936	0.002												
																														-0.49021741586805445	-0.5836734693877552	0.008				-0.4206227763815724	0.47733640729189675	0.006													-0.43648549654445895	0.5410655238637041	0.004				-0.43105914317361277	0.5744264901123881	0.002												
																														-0.49267749431275115	-0.5896162698229552	0.008				-0.4207501245810322	0.477551020408163	0.006													-0.4379638521031286	0.5438775510204079	0.004				-0.4321962827321838	0.5770408163265304	0.002												
																														-0.4930704164934756	-0.5906030528942795	0.008				-0.42122172833545346	0.4783645854783103	0.006													-0.4403061224489796	0.548519417475463	0.004				-0.4326587912215545	0.578055494492731	0.002												
																														-0.4933673469387755	-0.5913275595662248	0.008				-0.42543716312304586	0.48578732667287233	0.006													-0.44094901407929893	0.549867312451313	0.004				-0.43367346938775514	0.5803593081704613	0.002												
																														-0.4955649400809006	-0.5969387755102041	0.008				-0.4270408163265307	0.48850987383890354	0.006													-0.44220553724341305	0.5524096188760659	0.004				-0.43464661076521577	0.5827003280102941	0.002												
																														-0.4967705466556977	-0.6001682288545065	0.008				-0.42833103084490654	0.49081632653061197	0.006													-0.4444646370441316	0.5571428571428569	0.004				-0.4350421895731049	0.5836734693877548	0.002												
																														-0.49812165821229215	-0.6035714285714286	0.008				-0.43021485103141166	0.49427494488695545	0.006													-0.44523869914916026	0.5588429335039008	0.004				-0.43614009998043685	0.5861400999804365	0.002												
																														-0.5	-0.6085397693007528	0.008				-0.4320433140853172	0.4974489795918364	0.006													-0.4469387755102041	0.5623161516878954	0.004				-0.4385250891989987	0.5920871556989602	0.002												
																																				-0.43367346938775514	0.500356899293533	0.006													-0.44761323415224263	0.5637755102040813	0.004				-0.4403061224489796	0.5963231091672045	0.002												
																																				-0.4349685968959743	0.5027865051448418	0.006													-0.44943520843121776	0.5679117303442922	0.004				-0.4405474825908664	0.5969387755102038	0.002												
																																				-0.4356980876076888	0.5040816326530609	0.006													-0.4506162555881585	0.5704081632653059	0.004				-0.44224979055061137	0.6016277604697965	0.002												
																																				-0.43815072980018777	0.5085588930654936	0.006													-0.4535714285714286	0.576968096442233	0.004				-0.444634444426373	0.6078997505488217	0.002												
																																				-0.439652885924434	0.5113675222388311	0.006													-0.45359315518354254	0.5770190897144165	0.004				-0.4454472370934382	0.6102040816326528	0.002												
																																				-0.4403061224489796	0.5125471323572814	0.006													-0.45362745791987125	0.577096845674973	0.004				-0.4458096712086374	0.6113331859342195	0.002												
																																				-0.44283120501465245	0.51734693877551	0.006													-0.4562934131343803	0.5836734693877548	0.004				-0.4469387755102041	0.6144674960053889	0.002												
																																				-0.4442179668500488	0.5200677474356653	0.006													-0.457488039478663	0.5863895115417449	0.004				-0.44773336075236086	0.6168367346938772	0.002												
																																				-0.4463304159106838	0.5239795918367345	0.006													-0.4591764467679283	0.5903061224489793	0.004				-0.44909610813358397	0.6213120551317219	0.002												
																																				-0.4469387755102041	0.5251430742956662	0.006													-0.4602040816326531	0.5928322253730669	0.004				-0.44983292226674476	0.6234693877551017	0.002												
																																				-0.44875548869719095	0.528795531710972	0.006													-0.461344258520158	0.5957985986226989	0.004				-0.45112902997631604	0.6276596422212136	0.002												
																																				-0.4497120900879026	0.5306122448979589	0.006													-0.46181752705722356	0.5969387755102038	0.004				-0.45218823353946985	0.6314852358482851	0.002												
																																				-0.45259321988431167	0.5362666892720664	0.006													-0.46285457181728173	0.5995892656948325	0.004				-0.45347982879910037	0.6367346938775509	0.002												
																																				-0.45324118142161574	0.5375751451089963	0.006													-0.46500367835106793	0.6054044849142379	0.004				-0.45497128958468647	0.6419674859255177	0.002												
																																				-0.4535714285714286	0.5382200436103354	0.006													-0.4666556434276571	0.6102040816326528	0.004				-0.455924714894606	0.645720633261953	0.002												
																																				-0.456324984072215	0.5438775510204079	0.006													-0.46852040950815566	0.6151530598795991	0.004				-0.45686049454070143	0.65	0.002												
																																				-0.45756321218544377	0.5465184204676172	0.006													-0.47034312898617314	0.6203431289861728	0.004																		
																																				-0.4595509551111148	0.5505102040816324	0.006													-0.47136791476630985	0.6234693877551017	0.004																		
																																				-0.4602040816326531	0.5518727506876183	0.006													-0.47189447347942853	0.6250443020307752	0.004																		
																																				-0.4618550659967857	0.5554918727787242	0.006													-0.47246934330368845	0.6267857142857141	0.004																		
																																				-0.4626543294960544	0.5571428571428569	0.006													-0.47346938775510206	0.6299418965989009	0.004																		
																																				-0.46478971291951005	0.5617284884297139	0.006													-0.47350707851064705	0.6300643500607813	0.004																		
																																				-0.466060001949558	0.5645522429484009	0.006													-0.4735192369866467	0.6301020408163263	0.004																		
																																				-0.46683673469387754	0.5662237347749404	0.006													-0.47354157591293305	0.6301742289741572	0.004																		
																																				-0.4686857568179156	0.5704081632653059	0.006													-0.47502668248260954	0.6351773991500433	0.004																		
																																				-0.47010711572254116	0.5737704352978668	0.006													-0.47549866089772513	0.6367346938775509	0.004																		
																																				-0.4715801975762225	0.5770408163265304	0.006													-0.47579143195963464	0.6377289762036306	0.004																		
																																				-0.47346938775510206	0.5814288930097039	0.006													-0.47632838903794134	0.6395936951603902	0.004																		
																																				-0.474121991311365	0.5830208658314918	0.006													-0.47645459202847534	0.6400510204081632	0.004																		
																																				-0.4744068778495233	0.5836734693877548	0.006													-0.47652783034352986	0.6403089043503477	0.004																		
																																				-0.47507705853793547	0.5852811401705882	0.006													-0.4767857142857143	0.6412384206388276	0.004																		
																																				-0.4779456257555399	0.592462537509766	0.006													-0.47736872081939896	0.6433673469387755	0.004																		
																																				-0.4797918176884432	0.5969387755102038	0.006													-0.47793281005861804	0.645536577696484	0.004																		
																																				-0.48010204081632657	0.5977318265750189	0.006													-0.4782479674037598	0.6466836734693877	0.004																		
																																				-0.48168595938911757	0.6019875099986374	0.006													-0.4787635176760851	0.6486614768597585	0.004																		
																																				-0.48366026028617815	0.6071296480412799	0.006													-0.4791007335727738	0.65	0.004																		
																																				-0.48473272442272586	0.6102040816326528	0.006																																	
																																				-0.48528226979358857	0.6116565057166152	0.006																																	
																																				-0.48673469387755103	0.6155779158131027	0.006																																	
																																				-0.4871779782927021	0.6168367346938772	0.006																																	
																																				-0.4887159447006261	0.6214881369320266	0.006																																	
																																				-0.48942211735973823	0.6234693877551017	0.006																																	
																																				-0.4904289943882417	0.6264077403056356	0.006																																	
																																				-0.4908036100812501	0.6275383039588008	0.006																																	
																																				-0.49160429093247904	0.6301020408163263	0.006																																	
																																				-0.49203818745461536	0.6314312003004865	0.006																																	
																																				-0.49267917516142046	0.6334183673469386	0.006																																	
																																				-0.4933673469387755	0.6356315528579625	0.006																																	
																																				-0.49362397584152207	0.6364780649748043	0.006																																	
																																				-0.49370502879394573	0.6367346938775509	0.006																																	
																																				-0.49385273721023304	0.6372200841490084	0.006																																	
																																				-0.494694843171171	0.6400510204081632	0.006																																	
																																				-0.4951367997509755	0.6415978941265754	0.006																																	
																																				-0.49566497845437146	0.6433673469387755	0.006																																	
																																				-0.4965877347051726	0.6465877347051725	0.006																																	
																																				-0.49661453602737643	0.6466836734693877	0.006																																	
																																				-0.49662911252680886	0.6467382344119667	0.006																																	
																																				-0.49668367346938774	0.6469330583668805	0.006																																	
																																				-0.49734343220536437	0.6493402412640233	0.006																																	
																																				-0.4975259003325957	0.65	0.006																																	

==> anc/High_T/fRmf_equalMfs.dat <==
-0.21736718798449406	-0.2172543303343548	-0.21361592931887374	-0.20633912728791165	-0.1917855232259875	-0.18981330141174513	-0.1878410795975028	-0.18389663596901806	-0.1760077487120486	-0.17403552689780624	-0.17206330508356388	-0.16811886145507915	-0.1602299741981097	-0.15825775238386733	-0.15628553056962496	-0.15234108694114024	-0.14445219968417078	-0.12867442517023187	-0.12683289915475082	-0.12499137313926978	-0.12130832110830768	-0.11394221704638349	-0.11210069103090245	-0.1102591650154214	-0.10657611298445932	-0.09921000892253513	-0.09736848290705408	-0.09552695689157303	-0.09184390486061095	-0.08447780079868678	-0.08263627478320573	-0.08079474876772469	-0.07711169673676259	-0.0697455926748384	-0.06794019008969762	-0.06613478750455684	-0.06252398233427528	-0.0607185797491345	-0.05891317716399372	-0.05530237199371216	-0.053496969408571377	-0.051691566823430596	-0.048080761653149034	-0.046275359068008254	-0.04446995648286747	-0.04085915131258591	-0.03905374872744513	-0.03724834614230435	-0.03544294355716357	-0.03363754097202279	-0.03183213838688201	-0.030026735801741228	-0.026415930631459666	-0.024610528046318886	-0.022805125461178105	-0.020999722876037324	-0.019194320290896544	-0.017388917705755763	-0.015583515120614982	-0.013778112535474202	-0.01197270995033342	-0.0100142860586908	-0.008055862167048178	-0.006097438275405557	-0.004139014383762936	-0.0021805904921203155	-0.00022216660047769425	0.0017362572911649268	0.0036946811828075478	0.0056531050744501685	0.00761152896609279	0.00956995285773541	0.011528376749378032	0.013486800641020653	0.015445224532663273	0.017403648424305893	0.019362072315948515	0.021320496207591133	0.023278920099233755	0.025237343990876376	0.027195767882518998	0.02915419177416162	0.03111261566580424	0.035029463449089485	0.036987887340732106	0.03894631123237473	0.04286315901565997	0.05069685458223045	0.05252458267511176	0.05435231076799306	0.05800776695375566	0.06531867932528088	0.07994050406833131	0.08176823216121261	0.08359596025409391	0.08725141643985652	0.09456232881138174	0.10918415355443216	0.11116490295381531	0.11314565235319846	0.11710715115196474	0.1250301487494973	0.14087614394456247	0.17256813433469276	0.17451276030373564	0.17645738627277852	0.18034663821086427	0.1881251420870358	0.20368214983937882	0.2056267758084217	0.20757140177746458	0.21146065371555034	0.21923915759172186	0.2347961653440649	0.23661009551434645	0.238424025684628	0.24205188602519112	0.24930760670631738	0.25112153687659894	0.2529354670468805	0.25656332738744364	0.2638190480685699	0.26563297823885146	0.267446908409133	0.27107476874969616	0.2783304894308224	0.2801444196011039	0.2819583497713855	0.2855862101119486	0.29284193079307486	0.29480888226985824	0.2967758337466416	0.30070973670020845	0.3026766881769919	0.3046436396537753	0.30857754260734205	0.31054449408412543	0.3125114455609088	0.31644534851447564	0.3184122999912591	0.32037925146804247	0.32431315442160924	0.3262801058983926	0.328247057375176	0.3302140088519594	0.33218096032874284	0.3341479118055263	0.33611486328230966	0.33808181475909305	0.34004876623587643	0.3420157177126598	0.34398266918944326	0.3459496206662267	0.3479165721430101	0.34988352361979347	0.35185047509657685	0.35381742657336024	0.3557843780501437	0.35762063372816577	0.3594568894061878	0.3612931450842099	0.363129400762232	0.3649656564402541	0.3668019121182762	0.36863816779629827	0.37047442347432036	0.37231067915234245	0.37414693483036454	0.37598319050838663	0.3778194461864087	0.3796557018644308	0.3814919575424529	0.38332821322047494	0.38516446889849704	0.38700072457651913	0.38883698025454116	0.39250949161058535	0.39434574728860744	0.39618200296662953	0.3998545143226737	0.4016907700006958	0.4035270256787179	0.4071995370347621	0.4145445597468504	0.41634469199453217	0.418144824242214	0.42174508873757766	0.428945617728305	0.4433466757097595	0.4451468079574413	0.44694694020512316	0.4505472047004868	0.4577477336912141	0.47214879167266866	0.47410194522685234	0.47605509878103597	0.4799614058894033	0.48777402010613796	0.5033992485396073	0.505352402093791	0.5073055556479746	0.5112118627563419	0.5190244769730765	0.5209776305272602	0.5229307840814439	0.5268370911898111	0.5346497054065458	0.5364721631619681	0.5382946209173904	0.5419395364282351	0.5437619941836574	0.5455844519390798	0.5492293674499245	0.5510518252053468	0.5528742829607691	0.5546967407161915	0.5565191984716138	0.5583416562270361	0.5601641139824585	0.5619865717378809	0.5638090294933032	0.5656314872487256	0.567453945004148	0.5692764027595704	0.5710988605149927	0.572921318270415	0.5747437760258374	0.5765662337812597	0.578388691536682	0.5802111492921044	0.5820336070475267	0.583856064802949	0.5856785225583714	0.5875009803137937	0.589323438069216	0.5911458958246384	0.5929683535800607	0.5949438326419849	0.5969193117039091	0.5988947907658333	0.6008702698277575	0.6028457488896817	0.6048212279516059	0.6067967070135301	0.6087721860754542	0.6107476651373784	0.6127231441993026	0.6146986232612268	0.616674102323151	0.6186495813850752	0.6206250604469994	0.6245760185708477	0.6265514976327717	0.6285269766946959	0.6324779348185443	0.6344534138804685	0.6364288929423927	0.6403798510662411	0.6423553301281653	0.6443308091900894	0.6482817673139378	0.6561836835616346	0.6581230391932185	0.6600623948248024	0.6639411060879703	0.6716985286143059	0.6736378842458899	0.6755772398774738	0.6794559511406415	0.6872133736669772	0.6891527292985611	0.6910920849301451	0.6949707961933129	0.7027282187196486	0.7046675743512325	0.7066069299828165	0.7104856412459843	0.71824306377232	0.7200517236051425	0.7218603834379651	0.7254777031036104	0.7327123424349007	0.7345210022677233	0.736329662100546	0.7399469817661911	0.7471816210974815	0.7489902809303042	0.7507989407631268	0.754416260428772	0.7616508997600624	0.7761201784226431	0.7780818595619676	0.780043540701292	0.783966902979941	0.7918136275372387	0.8075070766518342	0.8094687577911586	0.8114304389304831	0.8153538012091319	0.8232005257664297	0.8358551635182301
0.006862224434354478	0.006853643812271995	0.006582123190254166	0.006059334643953353	0.00509275200126429	0.0049696770940049016	0.004848453726869545	0.004611496240975002	0.004159357868457403	0.004050773307817489	0.0039439424883910565	0.00373552077366837	0.0033392807101575574	0.0032444376672752947	0.003151254451749716	0.0029698253666775687	0.002626400505564179	0.0020145799149762786	0.0019494640986556303	0.0018856293099633885	0.0017617673249146835	0.0015289723879116951	0.001473834630388193	0.001419885799823887	0.0013155493280648859	0.0011208546632299088	0.00107502713805634	0.001030319899994017	0.0009442246979210853	0.0007850285987263633	0.0007478777050231335	0.000711765906528961	0.0006426172699458753	0.0005163430434094574	0.0004877848937463075	0.0004601482745665955	0.00040760530355163664	0.0003826765325831912	0.0003586315259777118	0.0003131574272097843	0.0002916872396262044	0.00027109312788980717	0.00023238716196722885	0.0002142652021853735	0.00019696085695151922	0.00016470184715880514	0.00014975939550736743	0.00013558743737150333	0.0001221794386238218	0.00010949918047056996	0.00009758870731570598	0.00008641292397059116	0.000066219624600924	0.000057192861957510315	0.00004886207924976113	0.00004122351045200705	0.00003426468312929393	0.00002797350447571964	0.000022349351258442694	0.000017375341100579957	0.000013044488031985966	9.064641077903331e-6	5.816391018631698e-6	3.2957627814945714e-6	1.4877595179585755e-6	4.150057478395723e-7	1.4200466348164905e-8	2.7381516417082074e-7	1.237414890985405e-6	2.823227326077966e-6	5.049186887359636e-6	7.9131998001969e-6	0.000011400329355804342	0.000015505066347138007	0.00002020679701723041	0.000025495745576496882	0.00003136710789074358	0.000037806912093625105	0.00004480096169797486	0.00005233717591521127	0.0000604168029499496	0.00006901529871344885	0.00007813489169302794	0.00009785337366887938	0.00010844468058073136	0.00011951513530483432	0.00014303019136039426	0.00019528566409445823	0.00020842726913641385	0.00022190861505999208	0.0002498719653129298	0.0003095312782631266	0.00044209501186693613	0.00045975729066007417	0.00047763727580979725	0.0005140210659842408	0.0005890938243662806	0.000746856496550137	0.0007688284556843962	0.0007909510170163164	0.0008355518085181144	0.0009258587667861838	0.00110926863353651	0.0014744344563648681	0.0014963046405850199	0.0015180798547779343	0.0015613337037912326	0.0016464434597199128	0.0018100712692472615	0.0018298289234696717	0.0018494044255753348	0.0018880304137053982	0.0019630503607655212	0.002103423200931052	0.0021188961027225105	0.0021341676819701247	0.002164122723279076	0.0022216033955767046	0.0022354546554514644	0.00224909626907353	0.002275737581865172	0.002326421808724141	0.0023385428517932747	0.0023504427898521692	0.0023735564882303105	0.0024170931623183883	0.0024274073120582333	0.002437490309356678	0.0024569617667882376	0.0024931251008095605	0.002502285275734771	0.0025111719554751265	0.0025281214501165377	0.002536183309260411	0.0025439696193669836	0.002558718040394099	0.0025656807557782896	0.0025723689204541042	0.002584925449968068	0.002590794416298827	0.0025963913877479375	0.0026067682932128244	0.002611554027900631	0.002616071182662787	0.002620328781607857	0.002624311375516378	0.0026280289624440226	0.0026314829184184347	0.0026346679482983524	0.0026376012035511987	0.0026402748370280855	0.0026426841980040578	0.00264483672242964	0.002646736770240413	0.002648384799688967	0.0026497786053157565	0.002650926221442773	0.0026518266100920835	0.002652445862384035	0.0026528531874002712	0.0026530468919629875	0.0026530388617680215	0.0026527981533985973	0.002652375520644703	0.002651751189104041	0.0026509162215878185	0.0026498900501830762	0.0026486676068272377	0.002647253803749377	0.002645648273134365	0.002643856129916197	0.002641873550910789	0.0026397006506314684	0.002637349159618901	0.0026348202825478002	0.0026321141761191475	0.0026261832928769213	0.0026229612737313753	0.002619572630073443	0.0026123065744422117	0.0026084485840654832	0.002604421695901356	0.002595936591397768	0.00257720248479813	0.0025722622523826266	0.0025672079081988566	0.002556734940825888	0.0025344347068954093	0.002485066019179703	0.002478518465303093	0.002471898911221791	0.0024585092490891775	0.00243092966501028	0.002373828307685815	0.0023659649201702468	0.002358089270637097	0.002342323391820086	0.0023108790528896246	0.0022494971064091155	0.002242123966731426	0.0022347003057339963	0.0022202714902109294	0.002192578038316352	0.0021859222053480657	0.0021793871907846074	0.0021667029605908473	0.002143049655400642	0.00213788948740779	0.0021328752812117546	0.0021233041089278597	0.002118756880862304	0.002114375067724493	0.0021061278011122704	0.0021022797942713833	0.002098608773823138	0.00209512773418441	0.002091841608444671	0.002088755354130256	0.002085878673150332	0.002083208017113232	0.0020807511397571018	0.0020785114145074053	0.002076498847900872	0.002074715963446687	0.0020731657488311963	0.002071859092275849	0.0020707952078050707	0.0020699809932060286	0.00206942140418084	0.002069121534878953	0.0020690863562327685	0.0020693208821136754	0.002069811266037154	0.0020706001871670992	0.0020716738672246493	0.002073032157812781	0.0020746904157389738	0.002076826706179525	0.0020793217342002985	0.0020821817756938765	0.002085413283499452	0.0020890226495046435	0.0020930162635514464	0.0020973957134413344	0.0021021769831430586	0.0021073616537033747	0.0021129561018359655	0.0021189666997433656	0.0021253998146652776	0.0021322618083621596	0.0021395609574160405	0.0021554865081010797	0.002164127508615347	0.002173229098288726	0.0021928514354861693	0.002203372745762901	0.002214382786289785	0.0022378851169591756	0.002250393680830926	0.002263406935199255	0.0022909974471308197	0.0023525668209850737	0.002369018626759931	0.0023860104297861963	0.002421636384496948	0.002499624915958787	0.0025205553054073395	0.0025420746320693713	0.0025868830128987176	0.002683801080549527	0.0027095801494428696	0.002735990111909212	0.002790731990234909	0.002908013278298889	0.0029389935553264	0.002970648422120166	0.003036003414518705	0.0031750588389811967	0.003209127545912529	0.0032437931193803993	0.0033150108646754282	0.003465109557069107	0.0035042582935079017	0.0035440600234431826	0.0036256489134258805	0.003796881944266642	0.003841391555355365	0.003886589596720185	0.0039790665889740204	0.004172450581883085	0.004593798680221439	0.004654552912450519	0.004716186631751731	0.004842114907439485	0.005104736285591259	0.005674042406846702	0.005749419032394517	0.005825745760490259	0.0059812626574088975	0.006303881421673787	0.006862224434354478
-0.22004169220833564	-0.2190735308420953	-0.2172543303343548	-0.21361592931887374	-0.20633912728791165	-0.1917855232259875	-0.18981330141174513	-0.1878410795975028	-0.18389663596901806	-0.1760077487120486	-0.17403552689780624	-0.17206330508356388	-0.16811886145507915	-0.1602299741981097	-0.15825775238386733	-0.15628553056962496	-0.15234108694114024	-0.14445219968417078	-0.12867442517023187	-0.12683289915475082	-0.12499137313926978	-0.12130832110830768	-0.11394221704638349	-0.11210069103090245	-0.1102591650154214	-0.10657611298445932	-0.09921000892253513	-0.09736848290705408	-0.09552695689157303	-0.09184390486061095	-0.08447780079868678	-0.08263627478320573	-0.08079474876772469	-0.07711169673676259	-0.0697455926748384	-0.06794019008969762	-0.06613478750455684	-0.06252398233427528	-0.0607185797491345	-0.05891317716399372	-0.05530237199371216	-0.053496969408571377	-0.051691566823430596	-0.048080761653149034	-0.046275359068008254	-0.04446995648286747	-0.04085915131258591	-0.03905374872744513	-0.03724834614230435	-0.03544294355716357	-0.03363754097202279	-0.03183213838688201	-0.030026735801741228	-0.026415930631459666	-0.024610528046318886	-0.022805125461178105	-0.020999722876037324	-0.019194320290896544	-0.017388917705755763	-0.015583515120614982	-0.013778112535474202	-0.01197270995033342	-0.0100142860586908	-0.008055862167048178	-0.006097438275405557	-0.004139014383762936	-0.0021805904921203155	-0.00022216660047769425	0.0017362572911649268	0.0036946811828075478	0.0056531050744501685	0.00761152896609279	0.00956995285773541	0.011528376749378032	0.013486800641020653	0.015445224532663273	0.017403648424305893	0.019362072315948515	0.021320496207591133	0.023278920099233755	0.025237343990876376	0.027195767882518998	0.02915419177416162	0.03111261566580424	0.035029463449089485	0.036987887340732106	0.03894631123237473	0.04286315901565997	0.05069685458223045	0.05252458267511176	0.05435231076799306	0.05800776695375566	0.06531867932528088	0.07994050406833131	0.08176823216121261	0.08359596025409391	0.08725141643985652	0.09456232881138174	0.10918415355443216	0.11116490295381531	0.11314565235319846	0.11710715115196474	0.1250301487494973	0.14087614394456247	0.14285689334394563	0.14483764274332878	0.14879914154209506	0.15672213913962763	0.17256813433469276	0.17451276030373564	0.17645738627277852	0.18034663821086427	0.1881251420870358	0.19006976805607867	0.19201439402512155	0.1959036459632073	0.20368214983937882	0.2056267758084217	0.20757140177746458	0.21146065371555034	0.21923915759172186	0.22118378356076474	0.22312840952980761	0.22701766146789337	0.2347961653440649	0.23661009551434645	0.238424025684628	0.24205188602519112	0.24386581619547268	0.24567974636575424	0.24930760670631738	0.25112153687659894	0.2529354670468805	0.25656332738744364	0.2638190480685699	0.26563297823885146	0.267446908409133	0.27107476874969616	0.2728886989199777	0.2747026290902593	0.2783304894308224	0.2801444196011039	0.2819583497713855	0.2837722799416671	0.2855862101119486	0.28740014028223015	0.28921407045251174	0.2910280006227933	0.29284193079307486	0.29480888226985824	0.2967758337466416	0.298742785223425	0.30070973670020845	0.3026766881769919	0.3046436396537753	0.30661059113055866	0.30857754260734205	0.31054449408412543	0.3125114455609088	0.3144783970376922	0.31644534851447564	0.3184122999912591	0.32037925146804247	0.32234620294482585	0.32431315442160924	0.3262801058983926	0.328247057375176	0.3302140088519594	0.33218096032874284	0.3341479118055263	0.33611486328230966	0.34004876623587643	0.3420157177126598	0.34398266918944326	0.3479165721430101	0.34988352361979347	0.35185047509657685	0.3557843780501437	0.35762063372816577	0.3594568894061878	0.363129400762232	0.37047442347432036	0.37231067915234245	0.37414693483036454	0.3778194461864087	0.38516446889849704	0.38700072457651913	0.38883698025454116	0.39250949161058535	0.3998545143226737	0.4145445597468504	0.41634469199453217	0.418144824242214	0.42174508873757766	0.428945617728305	0.4433466757097595	0.47214879167266866	0.47410194522685234	0.47605509878103597	0.4799614058894033	0.48777402010613796	0.5033992485396073	0.505352402093791	0.5073055556479746	0.5112118627563419	0.5190244769730765	0.5346497054065458	0.5364721631619681	0.5382946209173904	0.5419395364282351	0.5492293674499245	0.5510518252053468	0.5528742829607691	0.5565191984716138	0.5638090294933032	0.5656314872487256	0.567453945004148	0.5710988605149927	0.578388691536682	0.5802111492921044	0.5820336070475267	0.5856785225583714	0.5929683535800607	0.5949438326419849	0.5969193117039091	0.6008702698277575	0.6028457488896817	0.6048212279516059	0.6087721860754542	0.6107476651373784	0.6127231441993026	0.6146986232612268	0.616674102323151	0.6186495813850752	0.6206250604469994	0.6226005395089236	0.6245760185708477	0.6265514976327717	0.6285269766946959	0.6305024557566201	0.6324779348185443	0.6344534138804685	0.6364288929423927	0.6384043720043169	0.6403798510662411	0.6423553301281653	0.6443308091900894	0.6463062882520136	0.6482817673139378	0.650257246375862	0.6522327254377862	0.6542082044997104	0.6561836835616346	0.6581230391932185	0.6600623948248024	0.6620017504563864	0.6639411060879703	0.6658804617195542	0.667819817351138	0.6716985286143059	0.6736378842458899	0.6755772398774738	0.6794559511406415	0.6813953067722254	0.6833346624038094	0.6872133736669772	0.6891527292985611	0.6910920849301451	0.6949707961933129	0.6969101518248968	0.6988495074564808	0.7027282187196486	0.7046675743512325	0.7066069299828165	0.7104856412459843	0.71824306377232	0.7200517236051425	0.7218603834379651	0.7254777031036104	0.7327123424349007	0.7345210022677233	0.736329662100546	0.7399469817661911	0.7471816210974815	0.7489902809303042	0.7507989407631268	0.754416260428772	0.7616508997600624	0.7761201784226431	0.7780818595619676	0.780043540701292	0.783966902979941	0.7918136275372387	0.8075070766518342	0.8094687577911586	0.8114304389304831	0.8153538012091319	0.8232005257664297	0.8388939748810252	0.8408035362745458	0.8427130976680663	0.8465322204551076	0.85417046602919	0.8694469571773548	0.8713565185708754	0.8732660799643959	0.8770852027514371	0.8847234483255195	0.8866330097190401	0.8885425711125607	0.892361693899602	0.8942712552931226	0.8961808166866432	0.8980903780801637	0.8999999394736843
0.006862224434354478	0.006789242627366841	0.006653813150002867	0.006388028973221926	0.005876552249490671	0.004931944295804892	0.004811775156105915	0.004693441040304271	0.004462203282039744	0.004021284690949951	0.0039154626785732755	0.0038113706486296176	0.0036083554486113023	0.003222686318152131	0.003130436125389246	0.003039820715537018	0.00286346016653877	0.002529896902674618	0.0019366391324735063	0.0018735843304291324	0.0018117877442591075	0.0016919329291860885	0.0014668692175248991	0.0014135928186182348	0.0013615034400147412	0.0012607888004248092	0.001073034597074162	0.0010288777832348243	0.000985815081835674	0.0009029296034121049	0.000749829764767895	0.0007141344148588451	0.0006794503420939926	0.0006130728790285871	0.0004919983012979858	0.00046464370331571154	0.0004381823568221559	0.0003879043587014584	0.0003640649066983588	0.0003410801977587808	0.00029763890387402936	0.000277140766931624	0.0002574890865248704	0.00022057791274815024	0.0002033079926550181	0.00018682526602338846	0.0001561173682441208	0.00014190401389874277	0.00012842997615788459	0.0001156885550194717	0.0001036522588245093	0.00009233597816419019	0.00008173169378290738	0.00006258500908634173	0.000054033084290800294	0.000046144674931459406	0.00003891574440674912	0.00003233368424289801	0.00002638624318416618	0.000021072623344490524	0.000016375779270312973	0.00001228856215653817	8.53491821506526e-6	5.473037257418914e-6	3.098735391975823e-6	1.39682078659293e-6	3.897263716231056e-7	1.3937588291807234e-8	2.5774167757592626e-7	1.164522445183446e-6	2.6523023339251975e-6	4.73880356486777e-6	7.421792921259479e-6	0.000010686127463595238	0.000014526168423014148	0.000018921018635073387	0.00002386077710482101	0.00002934044558219614	0.00003534588311131241	0.000041862743235354195	0.00004887863389329806	0.0000563948304865836	0.00006438649854294215	0.00007285577212979405	0.00009114216106798468	0.00010095144599199232	0.00011119580416491976	0.00013292560420130516	0.00018107374499258408	0.00019315325830077066	0.0002055330437182669	0.00023117141198437564	0.0002857102649635132	0.00040608855935744977	0.0004220440005191148	0.00043817603529728314	0.000470940247824241	0.0005382769874973613	0.0006785632287035745	0.0006979603459651929	0.0007174652763180036	0.0007566625338748306	0.0008355765480812333	0.0009938171234977454	0.0010134864891253117	0.0010331050987180312	0.0010721692654583135	0.001149413031030684	0.0012989037173499125	0.001316667330821166	0.0013342878749104308	0.0013690865578759384	0.0014367037650251733	0.0014531670209183686	0.0014694508290099366	0.0015014452714941144	0.0015630350459038321	0.0015779015838518191	0.001592552369855794	0.0016211763006888952	0.0016756238649694622	0.0016886335717069484	0.0017013907110387107	0.0017261626912870314	0.0017725791162360028	0.0017827877338597597	0.0017927624016190592	0.0018120003909318128	0.0018212584851211174	0.0018302716035654629	0.0018475581799523016	0.0018558297642987881	0.0018638492240475248	0.001879129469367149	0.0019066170901871787	0.0019128420419403341	0.0019188042207370414	0.0019299281312848589	0.0019350997876838808	0.0019400063651319442	0.0019490227390366501	0.0019531289182439303	0.0019569670047346064	0.001960534216788322	0.00196383464092449	0.0019668655920150537	0.0019696267707874967	0.001972117781554948	0.001974337317189036	0.001976439587465277	0.001978223647413191	0.0019796889110256354	0.0019808378279973066	0.0019816667953151765	0.001982177696822978	0.001982371675635366	0.001982248402081586	0.0019818079083814494	0.0019810515642327176	0.001979979559814126	0.001978592533902539	0.0019768913001499194	0.0019748767945200465	0.0019725456421194843	0.001969907259258502	0.001966958575721415	0.0019637087400409836	0.0019601424427394248	0.001956269810075247	0.0019520923536632626	0.0019476049172402548	0.0019377442605923265	0.0019323588319222454	0.0019266760810656397	0.0019144327443789098	0.001907870713129913	0.0019010226111655698	0.0018864677727020466	0.0018792826048175098	0.0018718566194794854	0.0018562598866445899	0.0018222529256723223	0.0018131726615502424	0.0018038708189848957	0.0017845906426865391	0.0017434063707720152	0.0017325830556387343	0.0017215533608003315	0.0016988887863789851	0.001651217478405844	0.001547155557072895	0.001533662954568752	0.00152002000532387	0.0014923089745471083	0.0014352059537107993	0.0013151483962122457	0.0010584732718546949	0.0010405671411447641	0.0010226279560061158	0.0009866715108719187	0.0009145093440327258	0.0007710085705890973	0.0007532419110952113	0.0007355371761069813	0.0007003168688270105	0.0006308560620476772	0.0004970807779867393	0.0004820373549644521	0.0004671286998340857	0.0004377359597909341	0.0003807999518665401	0.00036697712747738216	0.0003533298549125017	0.0003265873021462304	0.00027542439874219874	0.0002631502226964945	0.0002510908973557052	0.0002276494492993405	0.00018359347799588578	0.0001731995841073632	0.0001630452923047339	0.00014357049325822345	0.00010794658735880494	0.00009909304670132389	0.00009059265548013247	0.00007467805546003254	0.00006727231959999266	0.000060251136623402895	0.00004737453945742869	0.00004153236902661264	0.00003609643835627231	0.000031073356319380006	0.000026471646488045448	0.000022294063217533666	0.0000185491166211044	0.000015243388431740934	0.000012383452045198437	9.975872714551733e-6	8.039297464094345e-6	6.556260258780301e-6	5.547938506360188e-6	5.013106000519509e-6	4.9732850444390085e-6	5.423608562208327e-6	6.365787675668272e-6	7.81249466495112e-6	9.776600089522562e-6	0.000012250268174224197	0.000015247795040053758	0.000018777140802761157	0.000022843212831204176	0.000027452410555411947	0.00003261111838401572	0.00003821618172914945	0.000044362165896421735	0.00005105670599116869	0.000058304969155010546	0.00006567174603158598	0.00007448735883002854	0.00009295223038548913	0.00010305827251016163	0.00011374269358703397	0.00013692344560769655	0.00014942159786844047	0.0001625327747934632	0.000190615250373942	0.00020560553544334963	0.0002212245261637906	0.00025439054419466216	0.0002719507785895666	0.00029016936984154824	0.0003286040951238719	0.0003488314206156972	0.0003697394717809803	0.00041363524582704376	0.000509833691007231	0.0005338975021557563	0.00055859102113794	0.0006098845204659729	0.0007202210959765502	0.0007494429933631059	0.0007793286279347609	0.0008411085792373595	0.0009728179211643381	0.0010074669673256242	0.0010428128132942292	0.0011156109688761717	0.0012697448591278016	0.001613032078775729	0.0016632497466964606	0.0017143601143472555	0.0018192734499864946	0.0020400246280712245	0.002526196427084221	0.0025912390941420973	0.0026572462395882237	0.0027921706358307184	0.003073759526750718	0.0036848359189174565	0.0037636168001071195	0.0038433672326576365	0.004005804312104433	0.004342493098476329	0.005063831100800929	0.005158554166041689	0.0052540754773030465	0.00544860699862016	0.005850129757539375	0.005953107490359909	0.006057141872848189	0.006268340159396973	0.006375509926741042	0.006483746661701954	0.006593003106278156	0.0067033433841384524
-0.22247923944161657	-0.22089273134983584	-0.2190735308420953	-0.2172543303343548	-0.21361592931887374	-0.20633912728791165	-0.1917855232259875	-0.18981330141174513	-0.1878410795975028	-0.18389663596901806	-0.1760077487120486	-0.17403552689780624	-0.17206330508356388	-0.16811886145507915	-0.1602299741981097	-0.15825775238386733	-0.15628553056962496	-0.15234108694114024	-0.14445219968417078	-0.12867442517023187	-0.12683289915475082	-0.12499137313926978	-0.12130832110830768	-0.11394221704638349	-0.11210069103090245	-0.1102591650154214	-0.10657611298445932	-0.09921000892253513	-0.09736848290705408	-0.09552695689157303	-0.09184390486061095	-0.08447780079868678	-0.08263627478320573	-0.08079474876772469	-0.07711169673676259	-0.0697455926748384	-0.06794019008969762	-0.06613478750455684	-0.06252398233427528	-0.0607185797491345	-0.05891317716399372	-0.05530237199371216	-0.053496969408571377	-0.051691566823430596	-0.048080761653149034	-0.046275359068008254	-0.04446995648286747	-0.04085915131258591	-0.03905374872744513	-0.03724834614230435	-0.03544294355716357	-0.03363754097202279	-0.03183213838688201	-0.030026735801741228	-0.026415930631459666	-0.024610528046318886	-0.022805125461178105	-0.020999722876037324	-0.019194320290896544	-0.017388917705755763	-0.015583515120614982	-0.013778112535474202	-0.01197270995033342	-0.0100142860586908	-0.008055862167048178	-0.006097438275405557	-0.004139014383762936	-0.0021805904921203155	-0.00022216660047769425	0.0017362572911649268	0.0036946811828075478	0.0056531050744501685	0.00761152896609279	0.00956995285773541	0.011528376749378032	0.013486800641020653	0.015445224532663273	0.017403648424305893	0.019362072315948515	0.021320496207591133	0.023278920099233755	0.027195767882518998	0.02915419177416162	0.03111261566580424	0.035029463449089485	0.036987887340732106	0.03894631123237473	0.04286315901565997	0.05069685458223045	0.05252458267511176	0.05435231076799306	0.05800776695375566	0.06531867932528088	0.07994050406833131	0.10918415355443216	0.11116490295381531	0.11314565235319846	0.11710715115196474	0.1250301487494973	0.14087614394456247	0.14285689334394563	0.14483764274332878	0.14879914154209506	0.15672213913962763	0.17256813433469276	0.17451276030373564	0.17645738627277852	0.18034663821086427	0.1881251420870358	0.19006976805607867	0.19201439402512155	0.1959036459632073	0.20368214983937882	0.2056267758084217	0.20757140177746458	0.21146065371555034	0.21340527968459322	0.2153499056536361	0.21923915759172186	0.22118378356076474	0.22312840952980761	0.22701766146789337	0.22896228743693625	0.23090691340597913	0.2347961653440649	0.23661009551434645	0.238424025684628	0.24023795585490956	0.24205188602519112	0.24386581619547268	0.24567974636575424	0.24930760670631738	0.25112153687659894	0.2529354670468805	0.25474939721716205	0.25656332738744364	0.2583772575577252	0.26019118772800676	0.2620051178982883	0.2638190480685699	0.26563297823885146	0.267446908409133	0.2692608385794146	0.27107476874969616	0.2728886989199777	0.2747026290902593	0.27651655926054086	0.2783304894308224	0.2801444196011039	0.2819583497713855	0.2837722799416671	0.2855862101119486	0.28740014028223015	0.28921407045251174	0.2910280006227933	0.29284193079307486	0.29480888226985824	0.2967758337466416	0.298742785223425	0.30070973670020845	0.3026766881769919	0.3046436396537753	0.30857754260734205	0.31054449408412543	0.3125114455609088	0.31644534851447564	0.32431315442160924	0.3262801058983926	0.328247057375176	0.33218096032874284	0.34004876623587643	0.3420157177126598	0.34398266918944326	0.3479165721430101	0.3557843780501437	0.35762063372816577	0.3594568894061878	0.363129400762232	0.37047442347432036	0.38516446889849704	0.38700072457651913	0.38883698025454116	0.39250949161058535	0.3998545143226737	0.4145445597468504	0.41634469199453217	0.418144824242214	0.42174508873757766	0.428945617728305	0.4433466757097595	0.47214879167266866	0.5346497054065458	0.5364721631619681	0.5382946209173904	0.5419395364282351	0.5492293674499245	0.5638090294933032	0.5656314872487256	0.567453945004148	0.5710988605149927	0.578388691536682	0.5929683535800607	0.5949438326419849	0.5969193117039091	0.6008702698277575	0.6087721860754542	0.6107476651373784	0.6127231441993026	0.616674102323151	0.6245760185708477	0.6265514976327717	0.6285269766946959	0.6324779348185443	0.6344534138804685	0.6364288929423927	0.6403798510662411	0.6423553301281653	0.6443308091900894	0.6463062882520136	0.6482817673139378	0.650257246375862	0.6522327254377862	0.6542082044997104	0.6561836835616346	0.6581230391932185	0.6600623948248024	0.6620017504563864	0.6639411060879703	0.6658804617195542	0.667819817351138	0.6697591729827219	0.6716985286143059	0.6736378842458899	0.6755772398774738	0.6775165955090576	0.6794559511406415	0.6813953067722254	0.6833346624038094	0.6852740180353933	0.6872133736669772	0.6891527292985611	0.6910920849301451	0.693031440561729	0.6949707961933129	0.6969101518248968	0.6988495074564808	0.7027282187196486	0.7046675743512325	0.7066069299828165	0.7104856412459843	0.7124249968775682	0.7143643525091521	0.71824306377232	0.7200517236051425	0.7218603834379651	0.7254777031036104	0.727286362936433	0.7290950227692555	0.7327123424349007	0.7345210022677233	0.736329662100546	0.7399469817661911	0.7471816210974815	0.7489902809303042	0.7507989407631268	0.754416260428772	0.7616508997600624	0.763459559592885	0.7652682194257076	0.7688855390913527	0.7761201784226431	0.7780818595619676	0.780043540701292	0.783966902979941	0.7918136275372387	0.7937753086765631	0.7957369898158876	0.7996603520945365	0.8075070766518342	0.8094687577911586	0.8114304389304831	0.8153538012091319	0.8232005257664297	0.8388939748810252	0.8408035362745458	0.8427130976680663	0.8465322204551076	0.85417046602919	0.8694469571773548	0.8713565185708754	0.8732660799643959	0.8770852027514371	0.8847234483255195	0.8866330097190401	0.8885425711125607	0.892361693899602	0.8942712552931226	0.8961808166866432	0.8980903780801637	0.8999999394736843
0.006862224434354478	0.006738173084734263	0.00660368935222763	0.0064709012609884195	0.006210371184556402	0.0057092432275215104	0.004784745370772948	0.004667236271022354	0.004551545862260571	0.0043255493359758675	0.00389489557177948	0.0037915942789866633	0.0036900093663084963	0.0034919478348249865	0.003115957080295249	0.003026073785833008	0.002937812280708258	0.0027660910871272672	0.0024415539663135816	0.0018652885402945395	0.001804120361734456	0.0017441895252294278	0.0016280028541076999	0.0014100163510047089	0.0013584541517827956	0.0013080567440168186	0.0012106575291789346	0.0010292568411445523	0.0009866294609957632	0.0009450722364166185	0.0008651250841229101	0.0007176060821586446	0.0006832432215756798	0.0006498661748434516	0.0005860256190541502	0.000469711156132023	0.0004434583766403114	0.0004180729616586388	0.0003698684914568063	0.00034702628668345986	0.00032501225778536197	0.0002834319565500809	0.00026382371508371045	0.00024502526204479163	0.00020976674177023327	0.00019327685054521817	0.00017754630253468518	0.00014825842356831572	0.0001347125471500179	0.00012187744542516377	0.00010974626635484251	0.00009829120494780128	0.00008752720471330313	0.0000774461189120168	0.00005925759445911062	0.00005114037631669008	0.00004365695176213812	0.000036803037665716784	0.00003056590068478149	0.000024933144472505587	0.000019903811406805724	0.00001546070678464548	0.000011596532801562568	8.049972142400092e-6	5.158707171743682e-6	2.918363015515208e-6	1.313569410998729e-6	3.665839627643181e-7	1.3696932681928302e-8	2.4302695045186606e-7	1.0977919431829655e-6	2.4958268135067917e-6	4.454659973593727e-6	6.9719302610697156e-6	0.000010032306389079282	0.000013630030639448554	0.000017743947773820535	0.00002236404185520735	0.0000274851374105334	0.00003308922105630476	0.00003917296267752359	0.00005271295005151528	0.000060149113568203605	0.00006802307136294872	0.0000849985038381387	0.00009409192068931696	0.00010358006706322246	0.00012367564815093587	0.00016806400627791959	0.00017916934069905183	0.0001905427655086721	0.00021405416958055265	0.00026390482048243983	0.00037312969675702863	0.0006160547375735618	0.0006330956725901924	0.0006501991250948741	0.000684457159610571	0.0007529454106438094	0.0008881381852578377	0.0009047164141902316	0.0009212006919917064	0.000953857905739799	0.0010177341742458902	0.001138269202875803	0.001152278163526276	0.0011661016954414808	0.0011931659303105215	0.0012447771043574397	0.0012571346037969248	0.001269263341586429	0.0012928153061533435	0.001336991586095396	0.0013473949403553145	0.0013575386066376157	0.0013770125638061543	0.0013863450851819097	0.0013953949133364083	0.0014126516304999784	0.0014208449606177306	0.0014287518654750762	0.0014436842082810048	0.0014506999442211043	0.0014574036200459284	0.001469900942074975	0.0014753048828824338	0.0014804361869160958	0.0014852933996839482	0.001489874832970042	0.001494176351068017	0.0014981968868631088	0.0015053889771096843	0.0015085585618861456	0.0015114396340227714	0.0015140320161429524	0.0015163356037826846	0.001518345072306329	0.0015200632603027792	0.0015214889866562442	0.0015226195756983957	0.0015234527835092295	0.0015239771066756097	0.001524215105789872	0.00152415420537308	0.0015237937821810604	0.0015231338663027616	0.0015221717645560163	0.001520909142973468	0.0015193429325793119	0.0015174738053940085	0.0015152994403567625	0.0015128236654895183	0.0015100440876666624	0.001506960370557812	0.001503571270596732	0.0014998789186724444	0.0014955310774851672	0.001490824798715455	0.0014857626072863207	0.0014803409915119616	0.0014745626112240996	0.0014684266056912549	0.0014550872072757815	0.0014478836654630005	0.0014403260393254442	0.0014241500966797925	0.0013875791105782227	0.0013775738726029031	0.001367214078911422	0.0013454631316515914	0.001297875754301819	0.0012851360605999932	0.0012720664146782907	0.001244937541109367	0.001186790950264751	0.0011724868491998011	0.0011579123512719027	0.001127921372341587	0.0010647870506508713	0.0009263580042344176	0.0009079649720813927	0.0008893418331443323	0.0008514040177229489	0.0007728830832678772	0.0006059311365635324	0.0005846264201950304	0.0005631489552415406	0.0005197025952928605	0.00043084694013807863	0.0002463471732101003	-0.0001429104749963976	-0.0010054611890494957	-0.0010295023755573013	-0.0010534186743817778	-0.0011008550461008243	-0.001193989814578878	-0.0013721617813512962	-0.0013935669375302244	-0.0014147639701391677	-0.0014565065352137637	-0.001537234782139328	-0.0016864812420605958	-0.0017053295335874325	-0.0017238292283989112	-0.0017597601773730826	-0.0018271275595805334	-0.001842995110134214	-0.0018584592715245297	-0.0018881482155846002	-0.0019423875851558993	-0.0019548270910177204	-0.0019668162475830952	-0.0019893943423439794	-0.0019999661959327294	-0.002010059516836588	-0.002028758807912771	-0.002037359270206179	-0.0020454483005621447	-0.002053017717582586	-0.0020600623847834266	-0.0020665744624208567	-0.0020725509888643626	-0.0020779817241656086	-0.0020828613073313232	-0.002087110028650184	-0.0020908142346321504	-0.0020944084907074307	-0.002096566036764601	-0.0020986051303357785	-0.0021000729675596554	-0.0021009664076038137	-0.0021012902372923264	-0.002101016678551666	-0.0021001515106396666	-0.002098686712231291	-0.0020966168422326442	-0.002093936740028962	-0.002090640016753216	-0.002086720718852207	-0.002082165767215781	-0.002076983425802918	-0.0020711625069524445	-0.0020646935319193305	-0.002057572526790015	-0.0020497936659104408	-0.002041351152186682	-0.002022452033575177	-0.0020119839429940185	-0.002000813844711596	-0.0019764216057446887	-0.0019631463466009955	-0.0019491882272105216	-0.0019191219109891758	-0.0019041118355085885	-0.0018884658917180009	-0.0018552486027194129	-0.0018376649726920566	-0.0018194312247814986	-0.0017809857037449836	-0.00176076509234092	-0.0017398735392190046	-0.0016960604572312291	-0.001600195520729472	-0.0015744883587440865	-0.001548076505786952	-0.0014931240850100998	-0.001374577195671882	-0.0013431183413024858	-0.0013109224418141859	-0.0012443037587841696	-0.0011020498900865625	-0.001061384881128115	-0.001019811959391118	-0.0009339357109236724	-0.0007511309704955128	-0.000703099452086814	-0.0006541267748948998	-0.0005533392535381256	-0.00034027777089316316	-0.0002845921834982308	-0.0002279301840402752	-0.00011166631971107607	0.00013277681906975205	0.0006701886664964668	0.0007400666106416016	0.0008109302174166577	0.000955628932357828	0.0012570004476317492	0.001908144070677284	0.0019941481633478507	0.002081223717997098	0.0022584957146433997	0.0026256145722101626	0.0027200369594018513	0.002815505853304973	0.003009643133424177	0.003108279589867113	0.00320816456811327	0.003309036616932465	0.003410913655978133

==> anc/High_T/meanFields.dat <==
0.09200000015384616	0.09201849637305529	0.09203699259226443	0.0920739850306827	0.09214796990751924	0.09230838607649039	0.0924581717376827	0.09260501919878847	0.09276431307519231	0.09291297644381731	0.09307408622774038	0.09323225781157692	0.0933797988876346	0.09353978637899037	0.09368914336256728	0.09383556214605766	0.09399442734484612	0.09414266203585572	0.0943033431421634	0.09432306100544105	0.0943427788687187	0.09438221459527397	0.09440193245855161	0.09442165032182925	0.09446108604838455	0.09447947509818982	0.09449786414799512	0.09451625319780041	0.09453464224760569	0.09455303129741098	0.09457142034721627	0.09460819844682684	0.09462814329854438	0.09464808815026193	0.09468797785369704	0.09476775726056721	0.09491668556652874	0.09507806028778834	0.0952364968089614	0.09538430282235562	0.09554455525104791	0.09569417717196135	0.09584086089278826	0.09599999102891324	0.09614849065725938	0.09630943670090358	0.09646744454446125	0.09661482188024008	0.09661839628877489
0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.8106500038030772	0.8116244181083913	0.8125940382940914	0.8145187561079406	0.815554648521285	0.8165854366698428	0.8186307354967212	0.8226602353081602	0.8299758766311095	0.8376243307730031	0.8448771659303483	0.8514336381537607	0.8583326154191072	0.8645915728798496	0.8705684908307063	0.8768871303462543	0.8826378379540605	0.8887218607556336	0.8945533958060854	0.8998737041510411	0.9
0.1500000001025641	0.1500123309153702	0.15002466172817627	0.15004932335378846	0.1500986466050128	0.1502055907176602	0.15030544782512173	0.15040334613252557	0.15050954205012812	0.15060865096254478	0.15071605748516015	0.15082150520771784	0.15091986592508963	0.15102652425266014	0.15112609557504475	0.15122370809737165	0.15132961822989727	0.151428441357237	0.15153556209477542	0.15164072403225617	0.15173879896455103	0.1518451715070446	0.15185758219920809	0.15186999289137154	0.15189481427569845	0.1519072249678619	0.15191963566002537	0.15193204635218882	0.15194445704435228	0.15195790493779057	0.15197135283122887	0.15198480072466716	0.15199824861810546	0.15201169651154375	0.15202514440498205	0.15205204019185867	0.15206524323528975	0.15207844627872086	0.15210485236558302	0.15215766453930737	0.15225620188157019	0.1523630368340317	0.15246278478130734	0.15256057392852526	0.1526666606859419	0.15276566043817263	0.1528729578006021	0.15297829636297386	0.15307654792015973	0.15318309708754432	0.15328255924974302	0.15338006261188403	0.15348586358422375	0.15358457755137758	0.15369158912873013	0.15379151370089678	0.1538894794730057	0.1539032945260595	0.15391710957911325	0.15394473968522082	0.15395855473827458	0.15397236979132836	0.15398618484438215	0.1539999998974359
0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.598074227126137	0.5986427466401149	0.599210448650495	0.5997751895058172	0.6003381187186566	0.6014574439447807	0.60200260377564	0.6025479854638615	0.6036314874947002	0.6057742173340194	0.6096946651719187	0.6138382004905479	0.6176133419886046	0.6212314047587428	0.6250695055283962	0.6285753669544462	0.6322966142247817	0.6358738041414539	0.639147999600432	0.642631361052721	0.645827126396082	0.6489064156817318	0.6521926266196433	0.655207779027314	0.6584251301285188	0.6613820906774079	0.664239148612719	0.6646383718590645	0.665037602053505	0.665833286463878	0.6662289648218684	0.6666250696512787	0.6670198823239533	0.6674138465774222
0.18200000008080808	0.18207772156758584	0.18216198056542926	0.18224065586221713	0.18231778786198985	0.18240145737282823	0.18247954318261103	0.1825641665034595	0.1826472465272928	0.18272474285007057	0.182808776683914	0.18288722681670186	0.18296413365247458	0.18304757799931295	0.18312543864509576	0.18320983680194422	0.18329269166177753	0.1833699628205553	0.1834537714903987	0.18353199645918658	0.1836167589390401	0.18369997812187844	0.18377761360366124	0.1838617865965097	0.18394037588830262	0.18401742188308037	0.1841010053889238	0.18417900519371164	0.18426354250956514	0.1843465365284035	0.1844239468461863	0.18450789467503476	0.18458625880282767	0.18466307963360543	0.18474643797544885	0.1848242126162367	0.1849085247680902	0.18498725321888815	0.18506443837267095	0.1851481610375194	0.18522630000131232	0.18531097647617087	0.18539410965401426	0.1854716591308021	0.1855557461186556	0.18563424940545356	0.18571120939523636	0.18579470689608482	0.18587262069587773	0.18595707200673628	0.18603998002057967	0.1861173043333675	0.18620116615722102	0.18627944428001897	0.18636425991388256	0.18644753225073102	0.1865252208865239	0.18660944703338245	0.18668808947918544	0.18676518862797328	0.1868488252878268	0.18692687824662474	0.18701146871648833	0.1870945158893368	0.18717197936112967	0.18725598034398822	0.1873343976257912	0.18741127161057905	0.18749468310643255	0.1875725109012305	0.1876568762070941	0.18773565781190213	0.187812896119695	0.18789667193855356	0.18797486405635655	0.1880595936852252	0.1881427800170787	0.18822038264787663	0.18830452278974022	0.18838307923054826	0.18846009237434114	0.18854364302919968	0.18862160998300267	0.1887061144478713	0.1887890756157248	0.18886645308252273	0.18895036806038631	0.18902869933719435	0.18910548731698723	0.18918881280784577	0.18926655459764877	0.1893508338985174	0.18942952949833047	0.1895066818011284	0.18959037161499198	0.18966847772780002	0.18975312135167371	0.18983622167853226	0.18991373830433522	0.18999999991919192
0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.6362481900235843	0.639762838158928	0.6429727002885358	0.6463787230938922	0.6496541388300046	0.6526508266735436	0.6558402258555464	0.6587639029300428	0.6615815064490174	0.6645880160498308	0.6673469942508459	0.6702893858486308	0.6731321198757243	0.675742699018895	0.6785336510970976	0.6811004613822337	0.6838424411350421	0.6864956910119916	0.6889379527943651	0.6915516279226163	0.6939605330196748	0.6962937648070252	0.6987938152609285	0.7010986650167262	0.7035669871001121	0.7059612903852326	0.7081693164623455	0.7105370588651235	0.7127233557398603	0.714844789344958	0.7171215794627874	0.7192246654458694	0.7214805499308271	0.7235658613212642	0.7255911572500408	0.7277663078054843	0.7297765054717916	0.7319351298299263	0.7340333238622496	0.7359726185601505	0.7380565207749152	0.7399844363856164	0.7418588556227215	0.7438753904736022	0.745739530517872	0.7477439823780873	0.7496945011085853	0.7514994904006294	0.7534406915214344	0.7552379640160276	0.7569867413843161	0.7588686755943103	0.7606124083629267	0.7624875522225878	0.7642255254035735	0.7659163020098094	0.7677372794976547	0.7694242636563543	0.7712391808778531	0.7730077904238774	0.7746457678880506	0.7764560133496615
0.18200000008080808	0.18207772156758584	0.18216198056542926	0.18224065586221713	0.18231778786198985	0.18240145737282823	0.18247954318261103	0.1825641665034595	0.1826472465272928	0.18272474285007057	0.182808776683914	0.18288722681670186	0.18296413365247458	0.18304757799931295	0.18312543864509576	0.18320983680194422	0.18329269166177753	0.1833699628205553	0.1834537714903987	0.18353199645918658	0.1836167589390401	0.18369997812187844	0.18377761360366124	0.1838617865965097	0.18394037588830262	0.18401742188308037	0.1841010053889238	0.18417900519371164	0.18426354250956514	0.1843465365284035	0.1844239468461863	0.18450789467503476	0.18458625880282767	0.18466307963360543	0.18474643797544885	0.1848242126162367	0.1849085247680902	0.18498725321888815	0.18506443837267095	0.1851481610375194	0.18522630000131232	0.18531097647617087	0.18539410965401426	0.1854716591308021	0.1855557461186556	0.18563424940545356	0.18571120939523636	0.18579470689608482	0.18587262069587773	0.18595707200673628	0.18603998002057967	0.1861173043333675	0.18620116615722102	0.18627944428001897	0.18636425991388256	0.18644753225073102	0.1865252208865239	0.18660944703338245	0.18668808947918544	0.18676518862797328	0.1868488252878268	0.18692687824662474	0.18701146871648833	0.1870945158893368	0.18717197936112967	0.18725598034398822	0.1873343976257912	0.18741127161057905	0.18749468310643255	0.1875725109012305	0.1876568762070941	0.18773565781190213	0.187812896119695	0.18789667193855356	0.18797486405635655	0.1880595936852252	0.1881427800170787	0.18822038264787663	0.18830452278974022	0.18838307923054826	0.18846009237434114	0.18854364302919968	0.18862160998300267	0.1887061144478713	0.1887890756157248	0.18886645308252273	0.18895036806038631	0.18902869933719435	0.1890934400371084
0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.	0.7650300478022437	0.7690406524512335	0.7726997828115959	0.7765786809932756	0.7803050374458061	0.7837110931850283	0.7873327375949368	0.7906495526598694	0.7938432718207801	0.7972479665692683	0.8003696006650719	0.8036958244636299	0.8069064232127774	0.8098524198000212	0.8129991557370877	0.8158908161328323	0.818977206504982	0.8219612333949474	0.8247057494757821	0.8276404588343255	0.8303430762328293	0.8329587875182175	0.8357593501868229	0.8383392744212645	0.8411000542623452	0.8437759127257647	0.8462417808938505	0.8488840239184883	0.8513219403397433	0.8536858197130787	0.8562211079497067	0.8585611851007269	0.8610695479117515	0.8633865687963967	0.8656353242006555	0.8680488235288815	0.8702778125967873	0.8726695631088089	0.8749927992261196	0.877138678583084	0.8794429816269247	0.8815734051316858	0.8836433336658664	0.8858686655498534	0.887924721109481	0.8901339100571936	0.8922822749377253	0.8942689906881052	0.8964043438851058	0.8983801467149767	0.9

==> anc/High_T/mfPlot.dat <==
0.	0.005	0.01	0.015	0.02	0.025	0.03	0.035	0.04	0.045	0.05	0.055	0.06	0.065	0.07	0.075	0.08	0.085	0.09	0.095	0.1	0.105	0.11	0.11341561486436962	0.5	0.501	0.502	0.503	0.504	0.505	0.506	0.507	0.508	0.509	0.51	0.511	0.512	0.513	0.514	0.515	0.516	0.517	0.518	0.519	0.52	0.521	0.522	0.523	0.524	0.525	0.526	0.527	0.528	0.529	0.53	0.531	0.532	0.533	0.534	0.535	0.536	0.537	0.538	0.539	0.54	0.541	0.542	0.543	0.544	0.545	0.546	0.547	0.548	0.5489999999999999	0.55	0.5509999999999999	0.552	0.5529999999999999	0.554	0.5549999999999999	0.5559999999999999	0.5569999999999999	0.5579999999999999	0.5589999999999999	0.5599999999999999	0.5609999999999999	0.5619999999999999	0.563	0.564	0.565	0.566	0.567	0.568	0.569	0.57	0.571	0.572	0.573	0.574
0.00005790466978904188	0.00005312901674426653	0.00004865849998076977	0.000044473778170577935	0.00004055675400187172	0.0000368905054716604	0.000033459200020109395	0.000030248040465007348	0.000027243189165448574	0.000024431724217808435	0.00002180157386701654	0.000019341468771725894	0.000017040900228215892	0.000014890070262870488	0.000012879858386372002	0.000011001782561066145	9.24796891552484e-6	7.611118267193177e-6	6.084482138837431e-6	4.4206701495482284e-6	3.0966450276871996e-6	1.8657038866209561e-6	7.231070306253562e-7	0.	0.012265276773675449	0.012597844592544358	0.012939659464236444	0.013291060982896074	0.0136523220115565	0.014023743799820867	0.014405627995672781	0.014798316941888164	0.015202200649192522	0.01561748917144308	0.01604446120189371	0.01648347123930697	0.016934692738588934	0.01739860896228833	0.017875651023455882	0.01836617399372908	0.018870645062777577	0.019389498595591536	0.01992319697602258	0.020472233554435487	0.021037077390983667	0.021618288382413253	0.02221638603825691	0.022831938808026364	0.023465539638316744	0.024117834849971227	0.024789428896374758	0.0254810664680524	0.026193434448615025	0.02692723884833948	0.027683294346682593	0.028462484370823948	0.029265634130356818	0.03009363262334575	0.03094749836842998	0.03182823181985203	0.032736916210050496	0.033674716771890975	0.03464284655607222	0.03564257362517938	0.03667529644459943	0.037742484981995505	0.038845721328600646	0.03998669294289268	0.041167004726487474	0.042387084789886516	0.04364853845467598	0.04495336453485008	0.04630372682326726	0.04770195397959788	0.049150285457143415	0.05065206472285393	0.05220999638261486	0.053827372322974576	0.05550780538194276	0.05725530375721903	0.05907429707107146	0.060969733277416796	0.06294716418515028	0.0650128566725985	0.06717393018013237	0.0694385585717556	0.07181495345786973	0.07430562221431233	0.07691947738113133	0.0796685786353992	0.08256717093351174	0.08563229119315534	0.08888471334536288	0.09234997009901456	0.09606031566857043	0.10005754397975503	0.10439615159716967	0.1091125016589536	0.11427829004907117
0.24268242907330162	0.245	0.25	0.255	0.26	0.265	0.27	0.275	0.28	0.28500000000000003	0.29	0.295	0.3	0.305	0.31	0.315	0.32	0.325	0.33	0.335	0.34	0.34500000000000003	0.35000000000000003	0.355	0.36	0.365	0.37	0.375	0.38	0.385	0.39	0.395	0.4	0.405	0.41000000000000003	0.41500000000000004	0.42	0.425	0.43	0.435	0.44	0.445	0.45	0.455	0.46	0.465	0.47000000000000003	0.47500000000000003	0.48	0.485	0.49	0.495	0.5	0.575	0.576	0.577	0.578	0.579	0.58	0.581	0.582	0.583	0.584	0.585	0.586	0.587	0.588	0.589	0.59	0.591	0.592	0.593	0.594	0.595	0.596	0.597	0.598	0.599	0.6
0.	7.64210763985469e-7	2.6848418002837528e-6	4.912908494336763e-6	7.489134206424683e-6	0.000010460091193634571	0.000013879055570540201	0.000017806933338836758	0.000022313365404314162	0.00002747787920016876	0.00003339132114314595	0.00004015742252990958	0.00004789465267259884	0.000056738207656317676	0.00006684246708330401	0.00007838359619273625	0.00009156266507960196	0.00010660914115752547	0.00012378493631524067	0.00014339011011750384	0.00016576341714548155	0.00019129500340230162	0.0002204289000316633	0.00025367271268206953	0.00029160377657558474	0.00033488391931206594	0.0003842583262897766	0.00044059954075019274	0.0005049037928164645	0.0005782520020787768	0.0006619185302198932	0.0007572585247241593	0.000865927939403508	0.000989778585534484	0.001130937522405293	0.0012918419311762196	0.0014752691792176212	0.001685710274713927	0.0019241211230395256	0.002195952495752376	0.002505889725022758	0.0028594164473538363	0.0032626751777697065	0.0037227611604489473	0.004247781473302998	0.0048469934313112115	0.0055312504807165565	0.006312819847383664	0.0072058638669525825	0.008226863900667944	0.009395193603430777	0.010732582088769642	0.012265276773675449	0.477484991525541	0.48327023267391983	0.488603798604545	0.49358303769512163	0.49827754361854043	0.5027443058735611	0.5070029356357377	0.5110906467873509	0.5150279476025585	0.5188332896265028	0.5225212213942958	0.5261103507102414	0.5296033935473127	0.5330127079705325	0.5363546648994019	0.5396173738323747	0.5428162042299598	0.5459535807393519	0.5490345307513657	0.5520635960080731	0.5550449384693965	0.5579817840651068	0.5608777527015643	0.5637355763313371	0.5665581380227882	0.5693474073721168

==> anc/High_T/rmfBare.dat <==
6.0918664254940085	6.091866422398126	6.091863399622857	6.0918261064346995	6.091674003608059	6.0912735550030215	6.09043433364602	6.088903435478962	6.08635799763436	6.082395480799123	6.07652127067952	6.068133721939378	6.062775204343512	6.059760762433872	6.05936745033402	6.059169182008433	6.059069746270816
0.001	0.002	0.011	0.020999999999999998	0.031	0.041	0.051000000000000004	0.061000000000000006	0.07100000000000001	0.081	0.091	0.10099999999999999	0.10599999999999998	0.10849999999999999	0.10881249999999999	0.10896874999999999	0.10904687499999999
6.322083887109181	6.322083885668615	6.322082480653274	6.322065193948688	6.32199499270601	6.321811323420635	6.321429514009227	6.320739810395956	6.319605903224622	6.317862734302554	6.315313285188343	6.311723941686939	6.306817867163274	6.30026561185671	6.291671912374522	6.280557194674463	6.266331681840498	6.248260028493145	6.243037081137267	6.240309160991111	6.239614571673414
0.001	0.002	0.011	0.020999999999999998	0.031	0.041	0.051000000000000004	0.061000000000000006	0.07100000000000001	0.081	0.091	0.10099999999999999	0.11099999999999999	0.12099999999999998	0.13099999999999998	0.141	0.151	0.161	0.1635	0.16475	0.16506250000000003
6.427378677078695	6.427378675638925	6.4273772716503865	6.427360006854126	6.42729001839496	6.427107397755302	6.426729180547579	6.426049313000347	6.424938574723992	6.423244417806298	6.420790654052264	6.417376875967262	6.412777422603175	6.406739582325651	6.398980535861754	6.3891822394516575	6.376982979891077	6.361963561255309	6.343624899435502	6.321351829575995	6.294354987625861	6.278769003403907	6.274628820813722	6.27252032057832	6.27145639693593	6.270921888487861	6.270654094019476
0.001	0.002	0.011	0.020999999999999998	0.031	0.041	0.051000000000000004	0.061000000000000006	0.07100000000000001	0.081	0.091	0.10099999999999999	0.11099999999999999	0.12099999999999998	0.13099999999999998	0.141	0.151	0.161	0.171	0.18100000000000002	0.19100000000000003	0.19600000000000004	0.19725000000000004	0.19787500000000005	0.19818750000000004	0.19834375000000004	0.19842187500000003

==> anc/High_T/rmfFreeEnergyBare.dat <==
-0.2499999744897959	-0.2438660242418687	-0.23773207399394147	-0.225464173498087	-0.21881426853435942	-0.21216436357063184	-0.1988645536431767	-0.19265532661671	-0.1864460995902433	-0.1740276455373099	-0.16794021889708366	-0.16185279225685745	-0.1557653656166312	-0.14967793897640497	-0.14307455762037838	-0.1364711762643518	-0.1298677949083252	-0.12326441355229863	-0.11710171013353292	-0.11093900671476721	-0.1047763032960015	-0.0986135998772358	-0.09193494174266972	-0.08525628360810367	-0.07857762547353761	-0.07189896733897155	-0.06534210959064596	-0.05878525184232037	-0.05222839409399478	-0.045671536345669186	-0.03955535653460447	-0.03343917672353976	-0.027322996912475042	-0.021206817101410324	-0.014574682574545259	-0.007942548047680194	-0.0013104135208151287	0.005321721006049936	0.011513177595654126	0.017704634185258316	0.023896090774862506	0.030087547364466696	0.03615720356783042	0.04222685977119414	0.04829651597455786	0.05436617217792159	0.06095178309708567	0.06753739401624974	0.08070861585457788	0.10528834778219066	0.13193189857300486	0.15808824781885716	0.18248188531566598	0.18909624940566855	0.1957106134956711	0.20893934167567618	0.21511302782841785	0.22128671398115954	0.22746040013390123	0.2336340862866429	0.2403237271551849	0.24701336802372695	0.253703008892269	0.260392649760811	0.2669604902431125	0.2735283307254141	0.2800961712077157	0.2866640116900172	0.29279117423505785	0.29891833678009855	0.30504549932513925	0.3111726618701799	0.3178157791310209	0.32445889639186193	0.331102013652703	0.33774513091354397	0.34394757023712413	0.3501500095607043	0.3563524488842844	0.3625548882078646	0.3686355271452043	0.374716166082544	0.38079680501988367	0.38687744395722334	0.39347403761036337	0.4000706312635034	0.41326381856978345	0.4378874814333001	0.4645749631600182	0.49077524334177436	0.515212811774487	0.541714199070401	0.5478988679571186	0.5540835368438363	0.5602682057305539	0.5664528746172716	0.5725157431177488	0.5785786116182259	0.584641480118703	0.5907043486191802	0.5972831718354576	0.6038619950517352	0.6104408182680128	0.6170196414842902	0.6231577867633069	0.6292959320423235	0.6354340773213402	0.6415722226003568	0.6482263225951739	0.6548804225899909	0.6615345225848079	0.6681886225796249	0.674402044637181	0.680615466694737	0.6868288887522932	0.6930423108098493	0.699133932481165	0.7052255541524807	0.7113171758237964	0.717408797495112	0.7240163738822281	0.730623950269344	0.73723152665646	0.743839103043576	0.7500060014934311	0.7561728999432863	0.7623397983931415	0.7685066968429966	0.7751895500086521	0.7818724031743075	0.7952381095056185	0.8017991622850335	0.8083602150644484	0.8214823206232785	0.8276026954654327	0.8337230703075869	0.8459638199918951	0.872509138223713	0.8972917447064874	0.9215871496443	0.947946373445314	0.9725428854972844	0.9794071577454123	0.9862714299935402	0.993135702241668	0.9999999744897959
0.0015598506870189712	0.0014680138007015157	0.0013796312968407647	0.0012130160610027212	0.001128231062937007	0.0010472406620515777	0.0008963632517415169	0.0008308610474240661	0.0007684168114072325	0.0006524568792615304	0.0005998399757227193	0.000549928881792527	0.0005026576765833974	0.000457966070750012	0.0004123349811342744	0.0003695950832289298	0.0003296658634160571	0.0002924690785996295	0.0002601483742617791	0.0002300782575761961	0.0002021875760263632	0.00017641798450618732	0.00015080573636668568	0.00012752436534963461	0.00010649180944866565	0.00008762540927989096	0.00007113268077910964	0.00005657412249357886	0.000043868337864065536	0.00003294707480423726	0.000024293267406526717	0.00001705886205413024	0.000011188540641461936	6.617782026866517e-6	3.0616412034164943e-6	8.860641624731566e-7	2.5471507628832502e-8	3.9291044494482365e-7	1.7761655914346366e-6	4.110753979280427e-6	7.335939120690816e-6	0.000011392280691847775	0.000016119836281034425	0.000021543789701300785	0.00002760908228665772	0.00003426525148044958	0.00004209688405636766	0.0000505010414412582	0.00006878166065637544	0.0001067433217429708	0.0001507250778199592	0.00019371014031039247	0.00023124648452129413	0.0002407453906820401	0.0002498946426956774	0.0002670237058692639	0.0002744331054767717	0.00028144359489911324	0.00028803758874007383	0.0002941968301633634	0.0003003636307155519	0.0003059870462655333	0.0003110502881823496	0.00031553967411069347	0.0003193786056976458	0.00032264202080301615	0.00032532756289684826	0.00032742657932189717	0.0003288536412727179	0.00032976631805947177	0.00033016441615315933	0.0003300488116182467	0.0003293459973264354	0.00032804623992401547	0.00032615859931788894	0.0003236874414129351	0.0003208638680077838	0.000317550926387048	0.0003137599491614373	0.0003094980605007322	0.0003048810070714004	0.00029984136728744895	0.0002943931089461802	0.0002885508694391801	0.0002817875709728096	0.00027460380027533634	0.00025906306557361145	0.00022648827952245938	0.00018743973591701658	0.00014729808965704614	0.00011019065521961343	0.00007263035239535667	0.00006452838102183868	0.000056744925948865973	0.00004931578926542377	0.00004227186231215862	0.000035775826161796156	0.000029715622945279937	0.00002412036712336886	0.00001902745687123087	0.00001410504647109217	9.849212848226427e-6	6.302402404063748e-6	3.504892359428095e-6	1.6057132613325787e-6	4.288407905880366e-7	4.412201199885591e-9	3.6536539993408796e-7	1.6812646437303993e-6	3.999036969621016e-6	7.359855349023784e-6	0.000011804544529336007	0.000016967955944711622	0.000023141910341279725	0.000030361945307512785	0.000038658816019841734	0.00004786614199064506	0.000058166955824202175	0.00006959232112468868	0.00008217000257458065	0.00009714157564663572	0.00011353555894406785	0.00013138549472671877	0.0001507261556019318	0.00017015142239967096	0.0001909309332467727	0.00021309189830039088	0.00023665917978666083	0.0002638157672031746	0.00029268491674991023	0.00035568698899575565	0.00038923973062872445	0.00042455822712432055	0.0005005965811225733	0.0005385723739201114	0.0005781721810465775	0.0006623216368451167	0.0008680422444362793	0.001089862033058484	0.0013361796359847911	0.001636565623898818	0.0019487010639129157	0.002041374170864865	0.0021364916891479383	0.002234066354248431	0.002334101854837952
-0.2499999744897959	-0.2438660242418687	-0.23773207399394147	-0.225464173498087	-0.1988645536431767	-0.19265532661671	-0.1864460995902433	-0.1740276455373099	-0.16794021889708366	-0.16185279225685745	-0.14967793897640497	-0.14307455762037838	-0.1364711762643518	-0.12326441355229863	-0.11710171013353292	-0.11093900671476721	-0.1047763032960015	-0.0986135998772358	-0.09193494174266972	-0.08525628360810367	-0.07857762547353761	-0.07189896733897155	-0.06534210959064596	-0.05878525184232037	-0.05222839409399478	-0.045671536345669186	-0.03955535653460447	-0.03343917672353976	-0.027322996912475042	-0.021206817101410324	-0.014574682574545259	-0.007942548047680194	-0.0013104135208151287	0.005321721006049936	0.011513177595654126	0.017704634185258316	0.023896090774862506	0.030087547364466696	0.03615720356783042	0.04222685977119414	0.04829651597455786	0.05436617217792159	0.06095178309708567	0.06753739401624974	0.07412300493541381	0.08070861585457788	0.08685354883648108	0.09299848181838427	0.09914341480028746	0.10528834778219066	0.11194923547989422	0.11861012317759775	0.13193189857300486	0.15808824781885716	0.18248188531566598	0.20893934167567618	0.21511302782841785	0.22128671398115954	0.22746040013390123	0.2336340862866429	0.2403237271551849	0.24701336802372695	0.253703008892269	0.260392649760811	0.2669604902431125	0.2735283307254141	0.2800961712077157	0.2866640116900172	0.29279117423505785	0.29891833678009855	0.30504549932513925	0.3111726618701799	0.3178157791310209	0.32445889639186193	0.331102013652703	0.33774513091354397	0.34394757023712413	0.3501500095607043	0.3563524488842844	0.3625548882078646	0.3686355271452043	0.374716166082544	0.38687744395722334	0.39347403761036337	0.4000706312635034	0.41326381856978345	0.4378874814333001	0.4645749631600182	0.49077524334177436	0.4968846354499525	0.5029940275581306	0.5091034196663088	0.515212811774487	0.5218381585984655	0.528463505422444	0.5350888522464226	0.541714199070401	0.5478988679571186	0.5540835368438363	0.5602682057305539	0.5664528746172716	0.5725157431177488	0.5785786116182259	0.584641480118703	0.5907043486191802	0.5972831718354576	0.6038619950517352	0.6104408182680128	0.6170196414842902	0.6231577867633069	0.6292959320423235	0.6354340773213402	0.6415722226003568	0.6482263225951739	0.6548804225899909	0.6615345225848079	0.6681886225796249	0.674402044637181	0.680615466694737	0.6868288887522932	0.6930423108098493	0.699133932481165	0.7052255541524807	0.7113171758237964	0.717408797495112	0.7240163738822281	0.730623950269344	0.743839103043576	0.7500060014934311	0.7561728999432863	0.7685066968429966	0.7751895500086521	0.7818724031743075	0.7952381095056185	0.8017991622850335	0.8083602150644484	0.8214823206232785	0.8459638199918951	0.872509138223713	0.8972917447064874	0.9215871496443	0.947946373445314	0.9725428854972844	0.9794071577454123	0.9862714299935402	0.993135702241668	0.9999999744897959
0.0014435856188287767	0.0013416979146964121	0.0012432559781822253	0.0010565027945637004	0.0006962029463880202	0.0006205344456069847	0.0005479355955180073	0.00041173458949332945	0.0003492338997223408	0.00028945976715389254	0.00017786606907462167	0.00012164999889129325	0.00006837103598632475	-0.000029678580869117186	-0.00007168120225891873	-0.00011138126981340049	-0.00014883922467768407	-0.00018411904805239188	-0.00021996115998426451	-0.00025339137929005775	-0.00028448834223612996	-0.00031332815932139476	-0.00033952024785387577	-0.0003636848863084401	-0.0003858964682441899	-0.00040622615874848076	-0.0004235540834668175	-0.000439368573013849	-0.0004537206093016971	-0.0004666697438898026	-0.0004791919571353282	-0.000490205960701977	-0.0004997738125526503	-0.0005079778510459847	-0.0005144686909290838	-0.00051988603638551	-0.0005242861780067028	-0.0005277247549262327	-0.0005302120775904004	-0.0005318745723320781	-0.0005327616519530469	-0.0005329223789529256	-0.00053233100852107	-0.0005310010631352465	-0.0005289916360391755	-0.0005263604442071338	-0.000523393918724447	-0.0005199774041352247	-0.0005161572711289555	-0.0005119725245501883	-0.00050708230390531	-0.0005018637297049428	-0.000490652045205048	-0.00046685811364580496	-0.00044440272147304243	-0.00042183769491675266	-0.0004170366115173726	-0.0004124530631105124	-0.00040810568854593064	-0.00040401231536177514	-0.00039987999535290926	-0.00039607907021719726	-0.000392626628358844	-0.00038953666225893444	-0.00038686702251651724	-0.0003845703628060126	-0.0003826500229587832	-0.00038111554297488696	-0.00038003510939489964	-0.00037929629329018846	-0.0003789002391262347	-0.0003788471822175056	-0.0003791756361754085	-0.00037990337303328494	-0.0003810230373202377	-0.00038253260012798213	-0.0003842838097223363	-0.0003863590627236921	-0.000388748135159006	-0.00039144561129762935	-0.00039437239918106313	-0.000397571039798823	-0.000404727813041057	-0.0004090024488273168	-0.0004135298087348275	-0.00042324962075766673	-0.00044325682106213706	-0.0004663140742796687	-0.0004885645527620427	-0.0004935108021404672	-0.0004982416525697554	-0.0005028224389920603	-0.0005071849319968684	-0.0005116369799955637	-0.000515775243356769	-0.0005195568213762741	-0.0005229472005197405	-0.0005257250817923821	-0.0005280968468090096	-0.0005300336302291263	-0.0005315053711858471	-0.0005324650010108342	-0.0005329169604606817	-0.0005328324771666323	-0.0005321848915983366	-0.0005308048490196668	-0.0005286848193595648	-0.0005257887750513524	-0.0005220775068432458	-0.0005178469750012886	-0.0005128446758814906	-0.0005070374819106273	-0.0005003982563314159	-0.0004922265645576616	-0.0004830047122452826	-0.0004726929011039385	-0.00046125430146326475	-0.0004495231906088472	-0.00043674870267168444	-0.000422897521319204	-0.0004079423195770378	-0.0003921793665189314	-0.0003753010108024376	-0.0003572795751801823	-0.00033808604987351637	-0.0003159125294804527	-0.0002923037243986399	-0.00024063791906958523	-0.00021444214117803076	-0.00018688426355662686	-0.00012758437698533404	-0.00009306922096975499	-0.00005684007989611405	0.000020874196851355333	0.0000616421499631864	0.00010416948668299668	0.00019459929913522676	0.0003830351403879718	0.0006174799935335493	0.0008657093411342657	0.0011375875185291725	0.0014652280902616977	0.001802309059645168	0.001901850126369033	0.002003800987696621	0.0021081642705218064	0.002214955131607619
-0.2499999744897959	-0.2438660242418687	-0.23773207399394147	-0.225464173498087	-0.1988645536431767	-0.1740276455373099	-0.14967793897640497	-0.12326441355229863	-0.0986135998772358	-0.09193494174266972	-0.08525628360810367	-0.07189896733897155	-0.06534210959064596	-0.05878525184232037	-0.045671536345669186	-0.03955535653460447	-0.03343917672353976	-0.021206817101410324	-0.014574682574545259	-0.007942548047680194	-0.0013104135208151287	0.005321721006049936	0.011513177595654126	0.017704634185258316	0.023896090774862506	0.030087547364466696	0.03615720356783042	0.04222685977119414	0.04829651597455786	0.05436617217792159	0.06095178309708567	0.06753739401624974	0.07412300493541381	0.08070861585457788	0.08685354883648108	0.09299848181838427	0.09914341480028746	0.10528834778219066	0.11194923547989422	0.11861012317759775	0.1252710108753013	0.13193189857300486	0.13847098588446793	0.145010073195931	0.1515491605073941	0.15808824781885716	0.16418665719305936	0.17028506656726156	0.17638347594146375	0.18248188531566598	0.18909624940566855	0.1957106134956711	0.20232497758567364	0.20893934167567618	0.21511302782841785	0.22128671398115954	0.22746040013390123	0.2336340862866429	0.2403237271551849	0.24701336802372695	0.253703008892269	0.260392649760811	0.2669604902431125	0.2735283307254141	0.2800961712077157	0.2866640116900172	0.29279117423505785	0.29891833678009855	0.30504549932513925	0.3111726618701799	0.3178157791310209	0.32445889639186193	0.331102013652703	0.33774513091354397	0.34394757023712413	0.3501500095607043	0.3563524488842844	0.3625548882078646	0.3686355271452043	0.374716166082544	0.38079680501988367	0.38687744395722334	0.39347403761036337	0.4000706312635034	0.4066672249166434	0.41326381856978345	0.4194197342856626	0.42557565000154174	0.4317315657174209	0.4378874814333001	0.44455935186497963	0.45123122229665913	0.4579030927283386	0.4645749631600182	0.4711250332054572	0.47767510325089624	0.4842251732963353	0.49077524334177436	0.4968846354499525	0.5029940275581306	0.5091034196663088	0.515212811774487	0.5218381585984655	0.528463505422444	0.5350888522464226	0.541714199070401	0.5478988679571186	0.5540835368438363	0.5602682057305539	0.5664528746172716	0.5725157431177488	0.5785786116182259	0.584641480118703	0.5907043486191802	0.5972831718354576	0.6038619950517352	0.6170196414842902	0.6231577867633069	0.6292959320423235	0.6415722226003568	0.6482263225951739	0.6548804225899909	0.6681886225796249	0.674402044637181	0.680615466694737	0.6930423108098493	0.717408797495112	0.743839103043576	0.7685066968429966	0.7952381095056185	0.8214823206232785	0.8459638199918951	0.872509138223713	0.8972917447064874	0.9215871496443	0.947946373445314	0.9725428854972844	0.9794071577454123	0.9862714299935402	0.993135702241668	0.9999999744897959
0.0009371683391718352	0.0008147914803044568	0.0006958426569996244	0.00046804214086548285	0.000018809176173892585	-0.0003482734716432578	-0.0006623475734154108	-0.0009555315103970811	-0.0011881753618545174	-0.0012448601534958542	-0.001298970346494911	-0.0013997410358313376	-0.0014457102700539954	-0.001489457343163241	-0.0015705644030061714	-0.0016055951788683854	-0.001638913073247289	-0.0017006244181087507	-0.0017314564344914308	-0.0017605089769638052	-0.0017878766817861396	-0.0018136045006677567	-0.001836200624720489	-0.0018574757037655453	-0.0018774810286728788	-0.001896260632772399	-0.0019135298098689852	-0.0019297137273401347	-0.0019448571571591467	-0.001959003845050949	-0.0019732760911384513	-0.001986479529747604	-0.0019986680780585443	-0.0020098928006487505	-0.0020195402968076637	-0.002028434349378029	-0.002036610098679908	-0.0020441166227977	-0.002051527769583902	-0.002058237648143687	-0.002064289229043459	-0.0020697262698314033	-0.0020745041308738305	-0.002078772581380533	-0.0020825666733644043	-0.002085922375023242	-0.002088688431429113	-0.0020911318010508927	-0.00209327652762251	-0.0020951504330075244	-0.0020969024851376895	-0.002098390012149964	-0.002099642033508018	-0.0021006856032092336	-0.002101493507426791	-0.002102158888165337	-0.0021026992981822298	-0.002103132977458138	-0.0021034973456501857	-0.0021037721030927486	-0.0021039709289200036	-0.00210410984194643	-0.002104202467973926	-0.0021042591717365506	-0.0021042911637578782	-0.0021043059907576455	-0.002104310751082736	-0.002104310674889781	-0.00210430867482795	-0.0021043072640754184	-0.0021043072769421052	-0.002104308938033434	-0.002104309557771475	-0.002104309148794898	-0.0021043007372643406	-0.002104282763676544	-0.002104248250404395	-0.002104190365721669	-0.002104108100867218	-0.0021039855412734875	-0.0021038183492751725	-0.0021035948576598133	-0.002103276008373376	-0.0021028647825361915	-0.0021023407210626257	-0.002101697563945375	-0.0021009703548156176	-0.0021001049572981346	-0.002099083442633626	-0.002097893350122024	-0.002096392689331294	-0.002094637250068702	-0.0020926286084290966	-0.0020903247375243803	-0.0020877587585955344	-0.0020848638679717606	-0.002081614084099039	-0.0020780101225685438	-0.0020742732119235626	-0.002070154230817212	-0.0020656058204241655	-0.002060675290010673	-0.0020548212310570065	-0.0020484170286961655	-0.002041431417409234	-0.0020338405900930646	-0.0020261776990639136	-0.002017932473257819	-0.002009078320329468	-0.001999592131969886	-0.001989653058977696	-0.0019790565780737576	-0.001967778075196375	-0.001955792721063785	-0.001941959893120407	-0.001927236358760928	-0.0018949869319307493	-0.0018786063246716497	-0.0018613411405010846	-0.0018240576840118955	-0.0018022535607539673	-0.001779288412901735	-0.0017297571510849876	-0.0017049272639661282	-0.001678978020063033	-0.0016236215923783209	-0.0015010269334879858	-0.001345603519023503	-0.0011779869017066501	-0.0009701742603672424	-0.0007381984189196102	-0.0004956450838382311	-0.0002029458487077112	0.00009910893983356481	0.0004230681250789114	0.0008064141525593117	0.0011945502562097574	0.001308177128107556	0.0014241353229442755	0.0015424332908600326	0.0016630734194025773

==> anc/High_T/rmfFull.dat <==
0.	0.0025000000000000005	0.025	0.05	0.07500000000000001	0.1	0.125	0.15	0.175	0.19999999999999998	0.22499999999999998	0.24999999999999997	0.27499999999999997	0.3	0.325	0.35000000000000003	0.37500000000000006	0.4000000000000001	0.4250000000000001	0.4500000000000001	0.47500000000000014	0.5000000000000001	0.5250000000000001	0.5500000000000002	0.5750000000000002	0.5781250000000002	0.5789062500000003	0.5791015625000002	0.5792968750000003
2.7378788849337186	2.7378788127004867	2.737870390742148	2.737847890293931	2.7378080695770244	2.737747219890446	2.737659681396371	2.7375373153564158	2.7373687579123995	2.7371383773257385	2.736824847699883	2.736399216048737	2.735822305972151	2.735041243368857	2.733984863829216	2.7325576998796444	2.7306321692123756	2.728038887389738	2.724554557311507	2.7198880213823973	2.713664515550666	2.705408673393194	2.694529052409196	2.6803048593733703	2.6618699543608524	2.659220865133996	2.6585463148074684	2.658378615478616	2.6582115592510593
0.	0.0025000000000000005	0.025	0.05	0.07500000000000001	0.1	0.125	0.15	0.175	0.19999999999999998	0.22499999999999998	0.24999999999999997	0.27499999999999997	0.3	0.325	0.35000000000000003	0.37500000000000006	0.4000000000000001	0.4250000000000001	0.4500000000000001	0.47500000000000014	0.5000000000000001	0.5250000000000001	0.5500000000000002	0.5750000000000002	0.5875000000000002	0.5937500000000002	0.6000000000000002	0.6007812500000002
2.5578185110916554	2.5578184948348817	2.5578160674433503	2.557810976741349	2.557801889339645	2.5577878310718543	2.5577672983948774	2.5577380930688656	2.557697089428257	2.5576398994393292	2.557560403774634	2.557450097866931	2.55729718349416	2.5570853097619555	2.5567918330251147	2.5563854121905325	2.555822706491115	2.555043863879131	2.5539663891835103	2.5524770516379953	2.550421220769465	2.5475894393915643	2.5437005524210043	2.538381878242668	2.531146409038567	2.526618321641544	2.52408775969916	2.521362771430767	2.52100783632504
0.	0.0025000000000000005	0.025	0.05	0.07500000000000001	0.1	0.125	0.15	0.175	0.19999999999999998	0.22499999999999998	0.24999999999999997	0.27499999999999997	0.3	0.325	0.35000000000000003	0.37500000000000006	0.4000000000000001	0.4250000000000001	0.4500000000000001	0.47500000000000014	0.5000000000000001	0.5250000000000001	0.5500000000000002	0.5750000000000002	0.6000000000000002	0.6250000000000002	0.6375000000000003	0.6500000000000002	0.6531250000000002	0.6539062500000002	0.6542968750000002
2.2022436245768695	2.2022436230513085	2.2022276186429033	2.202227179445617	2.202226435922082	2.2022248480208466	2.202222638229857	2.2022194121012277	2.2022146674968823	2.202207713534845	2.202197542603128	2.2021826807244462	2.2021609740904067	2.2021292765970433	2.2020829933543067	2.2020154134473713	2.2019167345079684	2.201772636162463	2.2015621953273623	2.201254839270193	2.200805913449667	2.2001502503078227	2.199193026521436	2.1977968840785165	2.1957644215375756	2.1928146606655217	2.1885529969049498	2.1857658224682877	2.1824309029917823	2.1815003976961167	2.1812613011638295	2.181142224477218

==> anc/High_T/rmfPQNoPQComparison.dat <==
0.	0.0025000000000000005	0.025	0.05	0.07500000000000001	0.1	0.125	0.15	0.175	0.19999999999999998	0.22499999999999998	0.24999999999999997	0.27499999999999997	0.3	0.325	0.35000000000000003	0.37500000000000006	0.4000000000000001	0.4250000000000001	0.4500000000000001	0.47500000000000014	0.5000000000000001	0.5250000000000001	0.5500000000000002	0.5750000000000002	0.5875000000000002	0.5937500000000002	0.6000000000000002	0.6007812500000002
2.5578185110916554	2.5578184948348817	2.5578160674433503	2.557810976741349	2.557801889339645	2.5577878310718543	2.5577672983948774	2.5577380930688656	2.557697089428257	2.5576398994393292	2.557560403774634	2.557450097866931	2.55729718349416	2.5570853097619555	2.5567918330251147	2.5563854121905325	2.555822706491115	2.555043863879131	2.5539663891835103	2.5524770516379953	2.550421220769465	2.5475894393915643	2.5437005524210043	2.538381878242668	2.531146409038567	2.526618321641544	2.52408775969916	2.521362771430767	2.52100783632504
0.	0.0025000000000000005	0.025	0.05	0.07500000000000001	0.1	0.125	0.15	0.175	0.19999999999999998	0.22499999999999998	0.24999999999999997	0.27499999999999997	0.3	0.325	0.35000000000000003	0.37500000000000006	0.4000000000000001	0.4250000000000001	0.4500000000000001	0.47500000000000014	0.5000000000000001	0.5250000000000001	0.5500000000000002	0.5750000000000002	0.6000000000000002	0.6062500000000003	0.6070312500000002
2.5578185557666036	2.557818539537098	2.5578161147595493	2.5578110324754357	2.557801960459055	2.5577879268946626	2.557767432266915	2.55773828507028	2.557697370947556	2.5576403211139636	2.5575610495819747	2.5574511102965434	2.5572988090686906	2.557087981169431	2.5567963147678827	2.5563930603347007	2.5558359160259494	2.5550668149028004	2.5540062688604253	2.5525458805724512	2.5505384066578562	2.5477850765688053	2.5440192511295217	2.538886231851245	2.5319197906935225	2.522513156776879	2.5196916776590177	2.519324274355563

==> anc/High_T/smfPQNoPQComparison.dat <==
0.	0.0025000000000000005	0.025	0.05	0.07500000000000001	0.1	0.125	0.15	0.175	0.19999999999999998	0.22499999999999998	0.24999999999999997	0.27499999999999997	0.3	0.325	0.35000000000000003	0.37500000000000006	0.4000000000000001	0.4250000000000001	0.4500000000000001	0.47500000000000014	0.5000000000000001	0.5250000000000001	0.5500000000000002	0.5750000000000002	0.6000000000000002	0.6250000000000002	0.6312500000000003	0.6375000000000003	0.6378906250000003
2.3833229088582173	2.3833229014447195	2.3833221452071065	2.3833198062502907	2.383315588383449	2.383308970771461	2.3832991363497587	2.3832848709543235	2.3832644135687615	2.3832352391471052	2.383193747360427	2.3831348190264374	2.3830511858447148	2.382932536338612	2.3827642490204233	2.3825255991975545	2.382187224801106	2.3817075521092193	2.3810277770507584	2.3800648651823306	2.37870189152611	2.3767750153911553	2.3740562413517083	2.3702319637789238	2.364876091200547	2.357414767220866	2.3470932193721397	2.3439545898904366	2.3405609420352436	2.3403400090218676
0.	0.0025000000000000005	0.025	0.05	0.07500000000000001	0.1	0.125	0.15	0.175	0.19999999999999998	0.22499999999999998	0.24999999999999997	0.27499999999999997	0.3	0.325	0.35000000000000003	0.37500000000000006	0.4000000000000001	0.4250000000000001	0.4500000000000001	0.47500000000000014	0.5000000000000001	0.5250000000000001	0.5500000000000002	0.5750000000000002	0.6000000000000002	0.6250000000000002	0.6375000000000003	0.6406250000000002	0.6437500000000003	0.6439453125000003
2.383322908857992	2.3833229014455246	2.3833221452523716	2.3833198064544385	2.38331558894087	2.3833089720560965	2.383299139105059	2.383284876670087	2.3832644252353075	2.383235262764995	2.3831937949592956	2.3831349146873166	2.3830513776711757	2.3829329201358536	2.382765014806765	2.3825271216666954	2.382190236864005	2.381713471482199	2.3810393045768112	2.3800870408432395	2.3787438715230396	2.3768528553376456	2.3741969152029494	2.370478435911375	2.365293329800905	2.358095979502069	2.348162580442842	2.3418837442876352	2.3401547181277547	2.3383574720295517	2.338242827165275

==> anc/Low_T/Crit_line.dat <==
0.9972351803575884	0.9972399766372315	0.9974976072925346	0.9978068310945872	0.998163649436826	0.998568625479534	0.9990221041510365	0.9995242287675856	1.0000749577635946	1.0006740813033026	1.0013212375742933	1.0020159285928656	1.0027575353849028	1.003545332436578	1.0043785013394264	1.0052561435833571	1.0061772924672332	1.007140923977714	1.0081459668297488	1.0091913117475007	1.0102758198739707	1.011398330413372	1.0125576676226808	1.013752646873726	1.0149820791515614	1.016244776440785	1.0175395566316616	1.018865247632997	1.0202206876968496	1.0216047303310785	1.0230162489272159	1.0244541316901927	1.0259172921426944	1.0262869079426795	1.0264722709390701
0.4883999109221352	0.4886441108775959	0.5006099086951887	0.5128199064682416	0.5250299042412958	0.537239902014348	0.5494498997874024	0.5616598975604562	0.5738698953335091	0.5860798931065658	0.5982898908796166	0.6104998886526691	0.6227098864257221	0.6349198841987755	0.6471298819718299	0.6593398797448823	0.6715498775179359	0.68375987529099	0.695969873064043	0.708179870837097	0.7203898686101495	0.7325998663832033	0.7448098641562567	0.7570198619293103	0.7692298597023641	0.7814398574754176	0.793649855248471	0.8058598530215241	0.8180698507945776	0.8302798485676303	0.8424898463406841	0.8546998441137386	0.8669098418867909	0.8699623413300547	0.8714885910516862

==> anc/Low_T/baryonDensityAndLoopsCrossover.dat <==
0.99	0.9902	0.9904	0.9906	0.9908	0.991	0.9912	0.9914	0.9916	0.9918	0.992	0.9922	0.9924	0.9926	0.9928	0.993	0.9932	0.9934	0.9936	0.9938	0.994	0.9942	0.9944	0.9946	0.9948	0.995	0.9952	0.9954	0.9956	0.9958	0.996	0.9962	0.9964	0.9966	0.9968	0.997	0.9972	0.9974	0.9976	0.9978	0.998	0.9982	0.9984	0.9986	0.9988	0.999	0.9992	0.9994	0.9996	0.9998	1.	1.0002	1.0004	1.0006	1.0008	1.001	1.0012	1.0014	1.0016	1.0018	1.002	1.0022	1.0024	1.0026	1.0028	1.0030000000000001	1.0032	1.0034	1.0036	1.0038	1.004	1.0042	1.0044	1.0046	1.0048	1.005	1.0052	1.0054	1.0056	1.0058	1.006	1.0062	1.0064	1.0066	1.0068	1.0070000000000001	1.0072	1.0074	1.0076	1.0078	1.008	1.0082	1.0084	1.0086	1.0088	1.009	1.0092	1.0094	1.0096	1.0098	1.01
0.00048282254662321733	0.0006107789228405621	0.0007725860134820945	0.0009768301487023438	0.0012345661595235405	0.0015597885393064627	0.0019701571772600306	0.002487936756729984	0.00314117489916008	0.003965079077519751	0.005003695530521852	0.006309313317615185	0.007948428214116558	0.010004165726119185	0.012579213915155728	0.015796089230946497	0.01979769496570296	0.024761959803867084	0.030896342919118407	0.03842891475011873	0.04763195695732598	0.05879167882026187	0.07222343581518056	0.08824768254580469	0.10719149111115057	0.12936116132628284	0.15505033811151703	0.18450638973554256	0.21794158674739342	0.25552112216286393	0.29735679870720627	0.3435215804021736	0.3940429015642182	0.4489036097909408	0.5080626926573237	0.5714408931753625	0.6389311484411108	0.7104067000392101	0.7857112202542853	0.8646760623639614	0.9470992359377695	1.0327676260201164	1.1214542440809905	1.212901853295956	1.306844179842093	1.4030007230587673	1.5010732301799181	1.6007541740379247	1.7017278515912824	1.8036667918169986	1.906237794525189	2.0091065222377646	2.111937462883125	2.214396027741906	2.3161505408778025	2.4168713193766633	2.516237320694625	2.6139393055841937	2.7096751294474406	2.803153919074559	2.8941009122856127	2.9822544370882142	3.0673616127856356	3.149200856913019	3.227556878902922	3.3022337989247443	3.3730605024735287	3.439885651027526	3.5025783398444053	3.5610375961422176	3.61518446255146	3.664981144941429	3.710417083116077	3.7515233941699546	3.7883821603959706	3.8211149830640143	3.8498927335091038	3.874939884822137	3.8965117863435097	3.914906180420918	3.930437880175047	3.9434308462686314	3.954210578871953	3.96308506797762	3.9703406459148596	3.976242676648825	3.98101379878418	3.984857384364361	3.987945214583087	3.990414930374206	3.9923860117910928	3.9939572469507443	3.9952085620125866	3.996203472227834	3.9969925016143053	3.9976180428049517	3.998113847833296	3.9985067913491847	3.998818199615183	3.9990649859125487	3.9992605458856865
0.99	0.9902	0.9904	0.9906	0.9908	0.991	0.9912	0.9914	0.9916	0.9918	0.992	0.9922	0.9924	0.9926	0.9928	0.993	0.9932	0.9934	0.9936	0.9938	0.994	0.9942	0.9944	0.9946	0.9948	0.995	0.9952	0.9954	0.9956	0.9958	0.996	0.9962	0.9964	0.9966	0.9968	0.997	0.9972	0.9974	0.9976	0.9978	0.998	0.9982	0.9984	0.9986	0.9988	0.999	0.9992	0.9994	0.9996	0.9998	1.	1.0002	1.0004	1.0006	1.0008	1.001	1.0012	1.0014	1.0016	1.0018	1.002	1.0022	1.0024	1.0026	1.0028	1.0030000000000001	1.0032	1.0034	1.0036	1.0038	1.004	1.0042	1.0044	1.0046	1.0048	1.005	1.0052	1.0054	1.0056	1.0058	1.006	1.0062	1.0064	1.0066	1.0068	1.0070000000000001	1.0072	1.0074	1.0076	1.0078	1.008	1.0082	1.0084	1.0086	1.0088	1.009	1.0092	1.0094	1.0096	1.0098	1.01
0.012032003841902866	0.01407997158355153	0.016475309791251717	0.01926690006063589	0.022519596093241875	0.02631091517364502	0.0307318230404741	0.03588871837680835	0.04190587311868288	0.04892633709018196	0.057113990117040464	0.0666162042717562	0.07762943085568609	0.09038801865359253	0.10515756288357683	0.12219776129377602	0.1417395997480091	0.16410304270138987	0.18959078856622982	0.21839685172858822	0.2508003506511606	0.28691458769797173	0.3268357572355295	0.37050860825217224	0.417798432428632	0.4683916422011559	0.5219201683872644	0.5778481420820283	0.6356014464077666	0.6945589891418802	0.7540585224193685	0.813485943920643	0.8722568070047565	0.9298246789148118	0.9857465199049092	1.039617183958412	1.0911116506060552	1.139984884951867	1.1860145636491775	1.229074876469938	1.2690444823809155	1.3058561404704983	1.3394906130749995	1.369892471272247	1.3970889833825613	1.4211106598341494	1.4419613990020919	1.4596632845995723	1.4742569574892543	1.485788335410221	1.4943001292334566	1.4998257093810508	1.502396487338829	1.5020417939357453	1.4987885063081952	1.492674921468268	1.4837302103091083	1.471968860690848	1.457426231096914	1.4401347884716396	1.420117202511097	1.3974175983025137	1.3721059589993296	1.3442038265028093	1.3137907443838384	1.2809703019514687	1.2458377323997194	1.208508749590515	1.1691423057531154	1.127915622683915	1.0850381597287606	1.0407265270793205	0.9952640389787273	0.9489484980656098	0.9020819994365008	0.8550100172651487	0.8080922897689322	0.7616588983195852	0.71606010571237	0.6715913005411962	0.6285257662690422	0.5870963321871164	0.5474666154368847	0.5097678259682745	0.47408282840108207	0.44041508908815497	0.4088010492610874	0.3791800460634456	0.3514769057554087	0.32565650280692193	0.30162754414250487	0.2792798426287047	0.25850950730388245	0.23922899451151086	0.22136383624664982	0.20481335985678295	0.1894818325237185	0.1752823072186816	0.16213358601978678	0.1499598833046257	0.138690002126546
0.99	0.9902	0.9904	0.9906	0.9908	0.991	0.9912	0.9914	0.9916	0.9918	0.992	0.9922	0.9924	0.9926	0.9928	0.993	0.9932	0.9934	0.9936	0.9938	0.994	0.9942	0.9944	0.9946	0.9948	0.995	0.9952	0.9954	0.9956	0.9958	0.996	0.9962	0.9964	0.9966	0.9968	0.997	0.9972	0.9974	0.9976	0.9978	0.998	0.9982	0.9984	0.9986	0.9988	0.999	0.9992	0.9994	0.9996	0.9998	1.	1.0002	1.0004	1.0006	1.0008	1.001	1.0012	1.0014	1.0016	1.0018	1.002	1.0022	1.0024	1.0026	1.0028	1.0030000000000001	1.0032	1.0034	1.0036	1.0038	1.004	1.0042	1.0044	1.0046	1.0048	1.005	1.0052	1.0054	1.0056	1.0058	1.006	1.0062	1.0064	1.0066	1.0068	1.0070000000000001	1.0072	1.0074	1.0076	1.0078	1.008	1.0082	1.0084	1.0086	1.0088	1.009	1.0092	1.0094	1.0096	1.0098	1.01
0.12026410032216514	0.13004822466851923	0.1406251625580451	0.15205006268115295	0.16439114027307483	0.1777202158204758	0.1921139855772363	0.2076546045276592	0.2244301693760885	0.24253800891784372	0.26207683383103964	0.28311766766904994	0.30575324520458247	0.3300885029628948	0.3562335262939409	0.3842675779082817	0.4142286271190875	0.4461938720171841	0.4802102020573127	0.5162355098939501	0.5542682010509955	0.5941974014652343	0.6359050354627975	0.6791957764971497	0.7238484375604951	0.7695678216594056	0.816063123084367	0.8629823088236979	0.9099862466912034	0.9567290389718515	1.0028673744700327	1.048102158834051	1.092147327295689	1.134722352449476	1.1756201744261272	1.2146416638513367	1.2515993783675177	1.2863569788421452	1.3187890669527087	1.3488113919300828	1.3763070314828123	1.4012133242593072	1.4235009154756615	1.4430967386889024	1.4599582043880073	1.4740644812596766	1.4853757793359965	1.493862888216893	1.4995106345494726	1.5022860036571657	1.502155188249364	1.499092650200597	1.4930704915602133	1.484058738878773	1.4720250494896816	1.4569250308672248	1.4387153736539129	1.4173547575245184	1.3928285809266243	1.365125496014279	1.3342113260625692	1.300065722256635	1.262745576533956	1.2222619808903763	1.1787027396085794	1.1321744189123502	1.0828273678107925	1.030875876100937	0.9765942726294659	0.9203042666387667	0.8624344308277866	0.80344237354699	0.7438811175946274	0.6843596145464412	0.625493336295762	0.5679420718170043	0.5123415184541238	0.45924104002168364	0.4091617201765906	0.36246541780455477	0.31941822175934786	0.2801643921041078	0.24470112371262642	0.21295008063855	0.18475333989247736	0.1598370803890757	0.1380038609624756	0.1189344377251976	0.10231777833954495	0.08793256602095821	0.07550817889437661	0.06478505892849055	0.055533861608850627	0.047569139601471466	0.04074236458659916	0.03489140954012056	0.029876847789735955	0.025577743373216374	0.02189065717240575	0.018727164952628828	0.016012124133923174

==> anc/Low_T/entropyDensitiesPerturbativeAndMfComparisonKappa2.dat <==
0.990000000387755	0.9900058276404906	0.9900116548932261	0.9900233093986972	0.9900466184096393	0.9900932364315236	0.990186472475292	0.9901922997280275	0.990198126980763	0.9902097814862341	0.9902330904971762	0.9902797085190604	0.990372944562829	0.9903792619725444	0.99038557938226	0.9903982142016912	0.9904234838405532	0.9904740231182776	0.9905751016737263	0.9905814190834419	0.9905877364931575	0.9906003713125885	0.9906256409514507	0.990676180229175	0.9907772587846236	0.9907831575502988	0.990789056315974	0.9908008538473243	0.9908244489100249	0.990871639035426	0.9909660192862282	0.9909719180519033	0.9909778168175785	0.9909896143489287	0.9910132094116293	0.9910603995370305	0.9911547797878328	0.991160562843141	0.9911663458984492	0.9911779120090657	0.9912010442302985	0.9912473086727642	0.9913398375576957	0.991345620613004	0.9913514036683122	0.9913629697789286	0.9913861020001615	0.9914323664426272	0.9915248953275586	0.9915311685398468	0.991537441752135	0.9915499881767115	0.9915750810258643	0.9916252667241702	0.9917256381207817	0.99173191133307	0.9917381845453582	0.9917507309699347	0.9917758238190876	0.9918260095173934	0.991926380914005	0.9919322354822528	0.9919380900505006	0.9919497991869963	0.9919732174599876	0.9920200540059703	0.9921137270979354	0.9921195816661832	0.9921254362344311	0.9921371453709267	0.992160563643918	0.9922074001899006	0.9923010732818659	0.9923074180070937	0.9923137627323215	0.9923264521827773	0.9923518310836885	0.9924025888855112	0.9925041044891567	0.9925104492143846	0.9925167939396125	0.9925294833900681	0.9925548622909794	0.9926056200928022	0.9927071356964475	0.9927133647113084	0.9927195937261692	0.9927320517558911	0.9927569678153347	0.992806799934222	0.9929064641719967	0.9929126931868576	0.9929189222017185	0.9929313802314403	0.992956296290884	0.9930061284097712	0.9931057926475457	0.9931116030183662	0.9931174133891867	0.9931290341308278	0.9931522756141098	0.9931987585806739	0.9932917245138021	0.9932975348846227	0.9933033452554432	0.9933149659970841	0.9933382074803663	0.9933846904469303	0.9934776563800585	0.993483956907859	0.9934902574356594	0.9935028584912605	0.9935280606024626	0.9935784648248668	0.9936792732696751	0.9936855737974757	0.9936918743252762	0.9937044753808773	0.9937296774920793	0.9937800817144835	0.9938808901592918	0.993886772043052	0.993892653926812	0.9939044176943324	0.9939279452293728	0.9939750002994538	0.9940691104396158	0.9940749923233758	0.994080874207136	0.9940926379746562	0.9941161655096967	0.9941632205797777	0.9942573307199397	0.9942630968933328	0.994268863066726	0.9942803954135124	0.9943034601070853	0.9943495894942309	0.994441848268522	0.9944476144419152	0.9944533806153084	0.9944649129620948	0.9944879776556675	0.9945341070428131	0.9946263658171042	0.9946326221474774	0.9946388784778506	0.994651391138597	0.9946764164600899	0.9947264671030754	0.9948265683890467	0.9948328247194199	0.9948390810497931	0.9948515937105396	0.9948766190320324	0.9949266696750181	0.9950267709609893	0.9950326086473222	0.995038446333655	0.9950501217063206	0.9950734724516519	0.9951201739423143	0.9952135769236392	0.995219414609972	0.9952252522963048	0.9952369276689704	0.9952602784143016	0.9953069799049641	0.9954003828862891	0.9954067107296019	0.9954130385729147	0.9954256942595403	0.9954510056327917	0.9955016283792941	0.9956028738722993	0.9956092017156121	0.9956155295589248	0.9956281852455505	0.9956534966188018	0.9957041193653043	0.9958053648583094	0.9958115769912552	0.9958177891242012	0.9958302133900929	0.9958550619218764	0.9959047589854436	0.9960041531125778	0.9962029413668464	0.9962087348557518	0.9962145283446573	0.9962261153224683	0.9962492892780903	0.9962956371893343	0.9963883330118222	0.9965737246567978	0.99697587799347	0.9973512381115567	0.997757968276364	0.9977642077248221	0.9977704471732803	0.9977829260701967	0.9978078838640294	0.997857799451695	0.9979576306270259	0.998157292977688	0.9981631137821056	0.9981689345865234	0.998180576195359	0.9982038594130302	0.9982504258483726	0.9983435587190572	0.998349379523475	0.9983552003278928	0.9983668419367284	0.9983901251543995	0.9984366915897418	0.9985298244604264	0.9985361354218242	0.998542446383222	0.9985550683060176	0.9985803121516088	0.9986307998427911	0.9986371108041889	0.9986434217655866	0.9986560436883822	0.9986812875339734	0.9987317752251559	0.9987380861865537	0.9987443971479515	0.9987570190707471	0.9987822629163383	0.9988327506075207	0.9989337259898855	0.998939618307243	0.9989455106246004	0.9989572952593151	0.9989808645287448	0.999028003067604	0.9990338953849613	0.9990397877023187	0.9990515723370336	0.9990751416064632	0.9991222801453223	0.9991281724626797	0.9991340647800371	0.9991458494147519	0.9991694186841815	0.9991753110015389	0.9991812033188963	0.9991929879536111	0.9992165572230407	0.9992224495403981	0.9992283418577554	0.9992401264924703	0.9992636957618999	0.9992695880792573	0.9992754803966147	0.9992872650313296	0.9993108343007592	0.9993166109077496	0.9993223875147401	0.9993339407287212	0.9993397173357117	0.9993454939427021	0.999357047156683	0.9993628237636736	0.999368600370664	0.9993801535846449	0.9993859301916355	0.9993917067986259	0.9994032600126068	0.9994090366195973	0.9994148132265878	0.9994205898335782	0.9994263664405687	0.9994321430475592	0.9994379196545496	0.9994436962615401	0.9994494728685306	0.9994552494755211	0.9994610260825115	0.9994668026895019	0.9994725792964925	0.999478355903483	0.9994841325104734	0.9994899091174638	0.9994956857244544	0.9995014623314449	0.9995072389384353	0.9995130155454257	0.9995187921524162	0.9995245687594068	0.9995303453663972	0.9995361219733876	0.9995418985803781	0.9995476751873686	0.9995534517943591	0.9995592284013495	0.99956500500834	0.9995707816153305	0.9995765582223209	0.9995881114363019	0.9995938880432924	0.9995996646502828	0.9996112178642638	0.9996169944712543	0.9996227710782447	0.9996343242922257	0.9996401008992162	0.9996458775062066	0.9996574307201875	0.9996805371481494	0.9996868039121198	0.9996930706760904	0.9997056042040313	0.9997306712599132	0.9997369380238836	0.9997432047878542	0.9997557383157951	0.9997808053716771	0.9997870721356477	0.9997933388996181	0.9998058724275591	0.999830939483441	0.9998810735952048	0.9998873403591753	0.9998936071231458	0.9999061406510867	0.9999312077069686	0.9999813418187325	0.9999876085827031	0.9999938753466735	1.0000064088746146	1.0000314759304965	1.0000816100422603	1.0000874581621901	1.0000933062821202	1.0001050025219804	1.0001283950017008	1.0001751799611416	1.0002687498800231	1.0002745979999532	1.0002804461198833	1.0002921423597435	1.000315534839464	1.0003623197989044	1.0004558897177858	1.0004622279946958	1.000468566271606	1.0004812428254262	1.0005065959330666	1.0005573021483474	1.000658714578909	1.000665052855819	1.0006713911327292	1.0006840676865494	1.0007094207941898	1.0007601270094706	1.000861539440032	1.0008677620065751	1.0008739845731185	1.0008864297062048	1.0009113199723774	1.0009611005047225	1.0010606615694133	1.0012597836987946	1.001631234738972	1.0020340558258698	1.0024100836941823	1.0027787060990112	1.0031786985505609	1.0031845297885758	1.0031903610265909	1.003202023502621	1.0032253484546816	1.003271998358802	1.0033652981670431	1.0035518977835252	1.0035582191785202	1.0035645405735152	1.0035771833635054	1.0036024689434857	1.0036530401034462	1.0037541824233676	1.0037605038183628	1.0037668252133578	1.0037794680033478	1.0038047535833283	1.0038553247432889	1.00395646706321	1.0039623698141646	1.0039682725651193	1.0039800780670287	1.0040036890708475	1.0040509110784848	1.0041453550937596	1.0041512578447143	1.004157160595669	1.0041689660975783	1.004192577101397	1.0042397991090346	1.0043342431243094	1.0043400301648973	1.0043458172054849	1.0043573912866606	1.0043805394490115	1.0044268357737134	1.0045194284231174	1.0045252154637052	1.0045310025042928	1.0045425765854685	1.0045657247478195	1.0046120210725213	1.0047046137219253	1.004710890919493	1.004717168117061	1.0047297225121965	1.0047548313024675	1.0048050488830094	1.0049054840440936	1.0049117612416614	1.004918038439229	1.0049305928343646	1.0049557016246358	1.005005919205178	1.005106354366262	1.0051122129197894	1.0051180714733166	1.0051297885803714	1.005153222794481	1.0052000912227	1.0052938280791377	1.0052996866326651	1.0053055451861925	1.0053172622932471	1.0053406965073566	1.0053875649355755	1.0054813017920132	1.0054876505025205	1.0054939992130278	1.0055066966340427	1.0055320914760721	1.005582881160131	1.0056844605282491	1.0056908092387564	1.005697157949264	1.0057098553702786	1.0057352502123083	1.0057860398963672	1.005887619264485	1.0058938522646255	1.005900085264766	1.0059125512650469	1.0059374832656085	1.005987347266732	1.0060870752689792	1.0060933082691195	1.00609954126926	1.0061120072695409	1.0061369392701027	1.0061868032712264	1.0062865312734735	1.0062923456295736	1.0062981599856735	1.0063097886978736	1.0063330461222737	1.0063795609710742	1.006472590668675	1.006478405024775	1.006484219380875	1.006495848093075	1.0065191055174751	1.0065656203662756	1.0066586500638763	1.0066649545769564	1.0066712590900364	1.0066838681161965	1.0067090861685168	1.0067595222731573	1.0068603944824381	1.0068666989955184	1.0068730035085984	1.0068856125347585	1.0069108305870786	1.006961266691719	1.007062138901	1.0070680247700396	1.0070739106390794	1.0070856823771586	1.0071092258533172	1.0071563128056344	1.007250486710269	1.0072563725793087	1.0072622584483484	1.0072740301864276	1.0072975736625862	1.0073446606149035	1.0074388345195382	1.007444604678211	1.0074503748368837	1.007461915154229	1.00748499578892	1.0075311570583019	1.0076234795970656	1.0076292497557384	1.007635019914411	1.0076465602317564	1.0076696408664474	1.0077158021358292	1.007808124674593	1.0078143849902457	1.0078206453058982	1.0078331659372037	1.0078582071998148	1.0079082897250369	1.0080084547754806	1.0080147150911334	1.0080209754067861	1.0080334960380917	1.0080585373007025	1.0081086198259244	1.0082087848763683	1.0082146265479808	1.008220468219593	1.0082321515628179	1.0082555182492672	1.0083022516221658	1.0083957183679633	1.0084015600395757	1.008407401711188	1.0084190850544128	1.0084424517408621	1.0084891851137607	1.0085826518595582	1.0085891729181937	1.0085956939768295	1.008608736094101	1.008634820328644	1.0086869887977299	1.0087913257359014	1.008797846794537	1.0088043678531728	1.0088174099704443	1.0088434942049873	1.008895662674073	1.0089021837327086	1.0089087047913443	1.0089217469086158	1.0089478311431588	1.0089543522017945	1.0089608732604303	1.0089739153777018	1.0089804364363375	1.0089869574949732	1.008993478553609	1.0089999996122447
0.0020375183991277416	0.002050397204431105	0.0020633568068362212	0.0020895204152258776	0.0021428395061655003	0.0022535619235437444	0.002492321806263803	0.002508051265769384	0.002523879223981454	0.0025558330840073354	0.002620949921761475	0.0027561620398946873	0.003047689400847043	0.0030685140372181687	0.003089479809809844	0.003131838557734596	0.0032182917766522463	0.0033983618184680597	0.0037890122299446983	0.003814855546662983	0.003840873625362621	0.0038934387534939013	0.004000718121097582	0.004224145789048493	0.004708767695413856	0.004738692527395895	0.004768805828102659	0.004829602537358696	0.0049535097046094195	0.005210851775907731	0.005765931825492282	0.005802507093343396	0.005839312181077001	0.005913617532088359	0.0060650494386522615	0.006379529597267697	0.007057732191995835	0.007101535379477008	0.007145607724751266	0.007234566429687875	0.0074157862325007345	0.0077918144723542835	0.008601396988890292	0.008654673488586655	0.008708276517121579	0.008816470068531855	0.009036863163061397	0.009494131511776863	0.010478429520722	0.01054870214238556	0.010619440803444954	0.010762328445334588	0.011053831517796089	0.011660457701408132	0.012974140767307027	0.013060938414677373	0.013148309853256754	0.013324789059608053	0.01368479881519727	0.014433892362521444	0.016055664899720695	0.016155627020721815	0.01625620359053972	0.01645921494449792	0.016872775815115967	0.017730911443161888	0.01957843952195148	0.01970001784312915	0.019822340853097125	0.02006923886582444	0.02057216981875441	0.02161560954790956	0.02386147721235833	0.024021652025107722	0.024182886250065143	0.02450856042456742	0.025172926510090975	0.0265553253629223	0.029548170260789354	0.029745872153599532	0.02994487565824068	0.03034682103589555	0.03116670291391099	0.03287237695375273	0.03656367202511169	0.036802985238880696	0.03704383726900298	0.03753019637902902	0.038521808253550116	0.04058284387955795	0.04503488195123276	0.04532851461453883	0.04562402469268886	0.04622072375096452	0.04743716793829214	0.04996494319275822	0.055422635455413045	0.05575821996663833	0.05609579269725397	0.056776948394681025	0.05816362322268048	0.06103705893268031	0.06720619623368479	0.06761136181431039	0.06801891154972688	0.06884121748983843	0.07051503726228263	0.07398262504724878	0.08142352216772282	0.08195337122656464	0.08248657569124404	0.08356313212359429	0.0857574103037644	0.09031532626004705	0.10014775890147454	0.10079562022630097	0.10144754439671597	0.10276367790522425	0.10544576919937101	0.11101482691833689	0.12301885401451819	0.12375666813125395	0.12449875168637056	0.125995819785651	0.12904221475412278	0.1353493705738566	0.14886529366414902	0.1497517572890408	0.15064328620847356	0.15244164709168095	0.15610033775418844	0.16367174791857608	0.17988151870739708	0.18092297782341418	0.18197018430412584	0.1840819548426778	0.18837574097138496	0.1972509069852988	0.21620605495183157	0.21744630038124158	0.21869327262935226	0.22120752763681312	0.22631819640440826	0.23687559703063882	0.25939556916615175	0.2609932426672826	0.26260012746549904	0.2658417150592578	0.2724374590219349	0.28608971499766	0.31532307107040236	0.31723900451434206	0.3191656884058416	0.32305150830730656	0.33095436819189666	0.34729634977898155	0.38221769285271207	0.3843497103944987	0.3864925235766864	0.39081070875928037	0.3995785197776014	0.4176495742101552	0.4560110403030261	0.4585099569667533	0.4610210542401682	0.466079963589624	0.4763458506136412	0.49747953836928077	0.542230942249378	0.5453858001559487	0.5485565680934127	0.554946042507747	0.5679181947816256	0.594646745551962	0.6513292389600317	0.6550180449738837	0.658724318009362	0.6661894403742952	0.6813311963952072	0.7124700770205583	0.7782381131802822	0.7824274060802362	0.7866346815527102	0.795103289195121	0.8122574631033131	0.8474390157682252	0.9213295638239166	1.0833450346074351	1.0883507877434075	1.0933724918203924	1.103463681807219	1.123836650390701	1.165339994872472	1.251326238911472	1.4346405481159343	1.8750673496139818	2.314449911316574	2.7797512809780476	2.7865731687079163	2.793382135465897	2.806960750380574	2.8339568579701777	2.8872744385496523	2.9909802386927717	3.184992946191386	3.190354308291488	3.195698010501813	3.2063321364957327	3.227385209632583	3.268614500520967	3.347442284255032	3.3522036111911646	3.356945097115477	3.3663682988919277	3.384973911388694	3.4212085523080527	3.4896680759119763	3.494109363681911	3.4985251687886025	3.507280061144894	3.524481102233565	3.5576334757138492	3.5616590999387294	3.5656581954275657	3.5735765481609896	3.589092150536171	3.618825148947699	3.622418883717576	3.625985110099016	3.6330348011056524	3.6468014929091512	3.6729911634854964	3.7198951421998214	3.72240316753519	3.724885665006119	3.729773908350419	3.7392422235475284	3.7569370143634186	3.7590316587892354	3.7611001265475754	3.765158377133809	3.7729590662947663	3.787288805801518	3.7889600933540146	3.7906046105366706	3.793813193516222	3.7999075856316757	3.8013637402558724	3.8027928503362878	3.805569804518748	3.8107977368651103	3.812036621270915	3.8132482031303	3.8155893351657033	3.819942619141484	3.820962227967285	3.821954293130999	3.823855677065806	3.8273266669921155	3.8281097195702163	3.828866085240172	3.830298655482083	3.8309748105227492	3.831624179591599	3.8328424636430785	3.8334113311999864	3.8339533179350376	3.8349565570102033	3.8354177640518046	3.8358519996752243	3.836639469015262	3.836992659576845	3.837318792411414	3.837617846614763	3.8378898015525627	3.8381346368615645	3.838352332448381	3.8385428684909404	3.8387062254374236	3.838842384008403	3.838951325195271	3.8390330302618474	3.8390874807429394	3.839114658445586	3.8391145454492523	3.8390871241040845	3.839032377034279	3.8389502871340317	3.838840837571761	3.838704011785765	3.8385397934880783	3.83834816666169	3.8381291155616504	3.837882624714487	3.837608678918415	3.837307263243212	3.83697836302875	3.8366219638871235	3.8362380517010886	3.8358266126227845	3.8353876330752263	3.8344269996152387	3.8339053198967017	3.833356048097401	3.8321746796042375	3.8315425592541965	3.8308827995098613	3.8294803174700514	3.8287375736557396	3.827967147408837	3.8263432075056922	3.8227627120815275	3.821715126241067	3.820634873691969	3.818376328212954	3.8134668141475054	3.812157630520737	3.8108157090392356	3.8080336237502497	3.8020763024259177	3.8005050320231066	3.798900975459272	3.7955944864032887	3.788587902047127	3.7729997808190743	3.770903593304787	3.768774590225255	3.7644181421200718	3.755311530599976	3.7355241541553355	3.732903241894994	3.730249572848757	3.7248439910931572	3.7136400590506113	3.6896630595441957	3.6867300726950245	3.683768686609607	3.67776075632299	3.6654045554155656	3.6393333550464115	3.581779928031099	3.577944385749859	3.5740808941054105	3.5662701377285533	3.5503140738349757	3.5170683158065295	3.445282840134284	3.4401668629531432	3.435018931480565	3.4246273498453315	3.403462344563	3.3596135793642605	3.2659155254995667	3.259796904641588	3.2536476853854728	3.2412576483112003	3.2161125780081807	3.164373956596044	3.055199712695683	3.0482574766844257	3.041287435384451	3.027264164990712	2.998886484700824	2.940819678400331	2.8195484054043156	2.557363473894516	2.0049478324420713	1.3288857883563043	0.6495727210283988	-0.028229701980587052	-0.7298452217809928	-0.7395672718051003	-0.7492714218100307	-0.7686255138411404	-0.8071133661710768	-0.8831805995416406	-1.0314782592056613	-1.311344183385014	-1.3204110959911972	-1.3294500048028866	-1.347443534603535	-1.3830915985963692	-1.4530183417337206	-1.587308328151071	-1.5954525486691544	-1.6035673248136284	-1.6197084656551972	-1.6516366334218553	-1.7140739480334233	-1.833270090928064	-1.8399931746877485	-1.8466906112349086	-1.8600086134200815	-1.886337677023242	-1.937773080595548	-2.0358038077077296	-2.0417188388090644	-2.0476091705472186	-2.059315901333399	-2.082434823809212	-2.127504534307505	-2.2130587830678934	-2.218105948761341	-2.2231308966088257	-2.233114354428629	-2.2528170475357747	-2.2911780489130606	-2.3638264420402244	-2.3681908630561495	-2.3725349336585104	-2.381162272568268	-2.398175493111655	-2.4312502480138427	-2.4937078112829774	-2.497768884780143	-2.5018084359195853	-2.5098233053015377	-2.5255984539574214	-2.5561491424110656	-2.613401996713634	-2.616815829833797	-2.6202108114379996	-2.6269445503481066	-2.640189436983846	-2.6658071978860605	-2.713699694790506	-2.7163610023051277	-2.7190081297320283	-2.7242600975134437	-2.734596649055753	-2.7546142048278597	-2.7921369290756815	-2.7943751299678468	-2.7966011001266473	-2.8010165806928597	-2.809703319941935	-2.8265126965947402	-2.857974861157004	-2.8600059996744847	-2.8620248591921467	-2.866026006677128	-2.8738838588388766	-2.8890363173154086	-2.9172008992873195	-2.9188707482204634	-2.920530312846548	-2.92381882085742	-2.9302749590445387	-2.942716362721839	-2.965813329066144	-2.967156697599478	-2.9684918178646313	-2.9711375020230335	-2.9763319511318187	-2.986343433070182	-3.0049358326157076	-3.006037540038708	-3.007132398301298	-3.0093017278258216	-3.0135599506639537	-3.021763374167996	-3.036985228714382	-3.037826316670987	-3.03866247491235	-3.0403201122449346	-3.0435774324983598	-3.04986623801031	-3.061586574873168	-3.062282897655173	-3.062975105431498	-3.064347269229895	-3.0670432358164703	-3.0722467922986247	-3.081939367888765	-3.0825633725511636	-3.0831833512261007	-3.0844113308073418	-3.0868200721297185	-3.091454108963209	-3.1000299381679746	-3.1005368541344893	-3.1010404778569587	-3.1020379314665227	-3.103994236779535	-3.1077569252657327	-3.114716921579536	-3.1151009630403763	-3.115482662087466	-3.116239088575334	-3.1177244400864197	-3.120588151981025	-3.1259107211403148	-3.1262263346610553	-3.126540014124032	-3.1271616171627485	-3.1283821199748445	-3.130734819926559	-3.135106206571635	-3.1353602798180162	-3.135612820300544	-3.1361133391795093	-3.1370963791472235	-3.138992429724432	-3.142519448545265	-3.1427287217493287	-3.1429367278541847	-3.1433489688770564	-3.144158574440638	-3.145719910171806	-3.1486235710520845	-3.148810411727503	-3.148996021297549	-3.1493635790058008	-3.1500842690341457	-3.1514696689178336	-3.154029681904319	-3.1541808467194627	-3.1543310122792434	-3.154628371632519	-3.1552113829602746	-3.156331979600104	-3.1584021735658965	-3.1585162464095546	-3.1586296133938916	-3.1588542469985796	-3.1592952318225187	-3.1601450033273295	-3.161722878266744	-3.161816378678452	-3.16190929906746	-3.1620934139785604	-3.1624548385148756	-3.163151234369991	-3.164444085886352	-3.1645295645504703	-3.1646144501136106	-3.1647824581784505	-3.165111534282879	-3.165742801636135	-3.1669044539906466	-3.1669728416065084	-3.1670407535549145	-3.1671751635360295	-3.1674384180944344	-3.1679433697234316	-3.168004527410268	-3.168065259231483	-3.1681854570026005	-3.1684208700072247	-3.168478701866171	-3.1685361307922264	-3.168649790955591	-3.168706027691819	-3.16876187250498	-3.168817328096452	-3.168872397153706
0.99	0.9902	0.9904	0.9906	0.9908	0.991	0.9912	0.9914	0.9916	0.9918	0.992	0.9922	0.9924	0.9926	0.9928	0.993	0.9932	0.9934	0.9936	0.9938	0.994	0.9942	0.9944	0.9946	0.9948	0.995	0.9952	0.9954	0.9956	0.9958	0.996	0.9962	0.9964	0.9966	0.9968	0.997	0.9972	0.9974	0.9976	0.9978	0.998	0.9982	0.9984	0.9986	0.9988	0.999	0.9992	0.9994	0.9996	0.9998	1.	1.0002	1.0004	1.0006	1.0008	1.001	1.0012	1.0014	1.0016	1.0018	1.002	1.0022	1.0024	1.0026	1.0028	1.0030000000000001	1.0032	1.0034	1.0036	1.0038	1.004	1.0042	1.0044	1.0046	1.0048	1.005	1.0052	1.0054	1.0056	1.0058	1.006	1.0062	1.0064	1.0066	1.0068	1.0070000000000001	1.0072	1.0074	1.0076	1.0078	1.008	1.0082	1.0084	1.0086	1.0088	1.009	1.0092	1.0094	1.0096	1.0098	1.01
0.006100033220459107	0.0075743243869251	0.00940106826815952	0.011659393045032303	0.014449248716182559	0.017894057761771345	0.022145492362258785	0.02738956729391804	0.03385402264013092	0.04181624457843982	0.05161280301571812	0.06362578288773299	0.07832777723848612	0.09629133020462122	0.11819769680426201	0.1448235413771232	0.17702247263410315	0.2158246020276929	0.26236426012124964	0.31778217672744624	0.3833772811944805	0.46035931773505456	0.5499268774594507	0.6530936446020498	0.7706783138416878	0.9031367302978937	1.0506164829511968	1.212778983828037	1.388891447859965	1.5778000520788427	1.777936184028669	1.9874270798894595	2.2041171917858087	2.425604448780381	2.6493665542436884	2.872750111038642	3.0930213489952196	3.30745908405506	3.5133184441110266	3.707938470198319	3.888692957308488	4.053107685417921	4.1988378310150365	4.3237011817101285	4.425729728553062	4.50318440878973	4.55457963749018	4.578713540940737	4.574681418272832	4.541894310259845	4.480090457143712	4.389339033978822	4.270040448546968	4.1229215483255235	3.949028380335141	3.7497140710811063	3.5266061937591084	3.28159109964676	3.016800580474399	2.734559550671201	2.4373683517045084	2.1279006769948303	1.8089008995286253	1.4832103113859585	1.1537569243192465	0.8234402478199563	0.4951762043834229	0.17182791260249175	-0.14383256198393823	-0.4491370966350452	-0.7416443406415567	-1.0190996535132335	-1.2795483739103695	-1.5214377100594128	-1.7435873501575543	-1.9452750974766602	-2.1263257477327606	-2.286975033005472	-2.4279546644747114	-2.5503755606938263	-2.6555986944594494	-2.745253003020146	-2.8209872688209643	-2.884503243481234	-2.9374657050693003	-2.9813334347945073	-3.017530202368768	-3.0472970604500773	-3.0716552730408466	-3.091539789675984	-3.107745425613537	-3.1209347739728273	-3.1316443910346123	-3.140316768521032	-3.1473344052135275	-3.153009435322936	-3.157596586234483	-3.16130288014476	-3.1642963647707916	-3.166713097299372	-3.1686625830778112

==> anc/Low_T/entropyDensitiesPerturbativeAndMfComparisonKappa2LargerNtau.dat <==
0.9950000002040816	0.9950030671792056	0.9950061341543295	0.9950122681045774	0.9950245360050733	0.995049071806065	0.9950981434080485	0.9951012103831725	0.9951042773582963	0.9951104113085443	0.9951226792090402	0.9951472150100319	0.9951962866120153	0.9951996115644972	0.995202936516979	0.9952095864219428	0.9952228862318702	0.9952494858517251	0.9953026850914349	0.9953060100439168	0.9953093349963986	0.9953159849013624	0.9953292847112898	0.9953558843311447	0.9954090835708546	0.9954121881843678	0.995415292797881	0.9954215020249075	0.9954339204789604	0.9954587573870664	0.995508431203278	0.9955115358167912	0.9955146404303045	0.9955208496573309	0.9955332681113839	0.9955581050194897	0.9956077788357015	0.9956108225490217	0.9956138662623417	0.995619953688982	0.9956321285422625	0.9956564782488233	0.9957051776619451	0.9957082213752653	0.9957112650885853	0.9957173525152256	0.9957295273685061	0.9957538770750669	0.9958025764881887	0.9958058781788668	0.9958091798695448	0.9958157832509007	0.9958289900136128	0.995855403539037	0.9959082305898852	0.9959115322805632	0.9959148339712413	0.9959214373525973	0.9959346441153093	0.9959610576407334	0.9960138846915816	0.9960169660432909	0.9960200473950004	0.9960262100984192	0.9960385355052567	0.9960631863189318	0.9961124879462818	0.9961155692979913	0.9961186506497006	0.9961248133531193	0.9961371387599569	0.9961617895736319	0.9962110912009821	0.9962144305300493	0.9962177698591166	0.9962244485172512	0.9962378058335204	0.9962645204660586	0.9963179497311352	0.9963212890602025	0.9963246283892697	0.9963313070474042	0.9963446643636734	0.9963713789962116	0.9964248082612882	0.9964280866901625	0.9964313651190366	0.9964379219767849	0.9964510356922816	0.9964772631232748	0.9965297179852615	0.9965329964141356	0.9965362748430098	0.9965428317007581	0.9965559454162547	0.996582172847248	0.9966346277092346	0.9966376857991401	0.9966407438890457	0.9966468600688567	0.9966590924284788	0.9966835571477232	0.9967324865862117	0.9967355446761172	0.9967386027660228	0.9967447189458338	0.9967569513054559	0.9967814160247002	0.9968303454631887	0.996833661530452	0.9968369775977155	0.9968436097322424	0.9968568740012962	0.9968834025394036	0.9969364596156185	0.996939775682882	0.9969430917501454	0.9969497238846723	0.996962988153726	0.9969895166918334	0.9970425737680484	0.9970456694963432	0.997048765224638	0.9970549566812276	0.9970673395944067	0.9970921054207652	0.997141637073482	0.9971447328017768	0.9971478285300717	0.9971540199866613	0.9971664028998405	0.997191168726199	0.9972407003789158	0.9972437352070174	0.9972467700351191	0.9972528396913225	0.9972649790037291	0.9972892576285426	0.9973378148781695	0.9973408497062712	0.997343884534373	0.9973499541905763	0.997362093502983	0.9973863721277965	0.9974349293774234	0.997438222182883	0.9974415149883425	0.9974481005992617	0.9974612718211	0.9974876142647767	0.99754029915213	0.9975435919575897	0.9975468847630492	0.9975534703739684	0.9975666415958067	0.9975929840394834	0.9976456689268367	0.9976487413933277	0.9976518138598186	0.9976579587928005	0.9976702486587643	0.9976948283906919	0.9977439878545471	0.9977470603210381	0.997750132787529	0.9977562777205109	0.9977685675864747	0.9977931473184023	0.9978423067822576	0.9978456372261064	0.9978489676699553	0.997855628557653	0.9978689503330485	0.9978955938838392	0.9979488809854209	0.9980554551885841	0.9980587247322398	0.9980619942758955	0.998068533363207	0.9980816115378299	0.9981077678870758	0.9981600805855675	0.9982647059825509	0.9984598550825253	0.9986715147334054	0.9986746015764818	0.9986776884195581	0.9986838621057108	0.9986962094780163	0.9987209042226273	0.9987702937118492	0.9988690726902931	0.9988724175107274	0.9988757623311617	0.9988824519720302	0.9988958312537672	0.9989225898172415	0.9989761069441898	0.9989794517646241	0.9989827965850584	0.9989894862259269	0.9990028655076639	0.9990296240711382	0.9990831411980865	0.9990864251183277	0.9990897090385689	0.9990962768790511	0.9991094125600157	0.999135683921945	0.9991389678421861	0.9991422517624273	0.9991488196029096	0.9991619552838742	0.9991882266458033	0.9991915105660445	0.9991947944862856	0.9992013623267679	0.9992144980077324	0.9992407693696617	0.9992440532899028	0.999247337210144	0.9992539050506263	0.9992670407315909	0.9992933120935201	0.9992963756747927	0.9992994392560652	0.9993055664186102	0.9993178207437003	0.9993208843249728	0.9993239479062453	0.9993300750687903	0.9993423293938805	0.999345392975153	0.9993484565564255	0.9993545837189706	0.9993668380440606	0.9993913466942408	0.9993944102755133	0.9993974738567859	0.9994036010193309	0.999415855344421	0.9994189189256935	0.999421982506966	0.999428109669511	0.9994403639946011	0.9994434275758737	0.9994464911571461	0.9994526183196912	0.9994556819009637	0.9994587454822362	0.9994648726447812	0.9994679362260538	0.9994709998073263	0.9994771269698713	0.9994801905511439	0.9994832541324163	0.9994893812949615	0.9994927028535918	0.9994960244122223	0.9994993459708528	0.9995026675294831	0.9995059890881135	0.999509310646744	0.9995126322053745	0.9995159537640048	0.9995192753226352	0.9995225968812657	0.9995259184398961	0.9995292399985265	0.9995325615571569	0.9995358831157873	0.9995392046744178	0.9995425262330482	0.9995458477916785	0.999549169350309	0.9995524909089395	0.9995558124675699	0.9995591340262002	0.9995624555848307	0.9995657771434612	0.9995690987020915	0.9995724202607219	0.9995757418193524	0.9995790633779829	0.9995823849366132	0.9995857064952436	0.9995890280538741	0.9995956711711349	0.9995989927297653	0.9996023142883957	0.9996089574056566	0.999612278964287	0.9996156005229174	0.9996222436401783	0.9996255651988086	0.9996288867574391	0.9996355298747	0.9996488161092216	0.999652137667852	0.9996554592264825	0.9996621023437433	0.999675388578265	0.9996787101368954	0.9996820316955258	0.9996886748127867	0.9997019610473084	0.9997050622669701	0.9997081634866319	0.9997143659259555	0.9997267708046027	0.9997515805618971	0.9997546817815588	0.9997577830012206	0.9997639854405442	0.9997763903191914	0.9998012000764857	0.9998043012961475	0.9998074025158092	0.9998136049551327	0.9998260098337799	0.9998508195910742	0.999900439105663	0.9999034794251316	0.9999065197446003	0.9999126003835377	0.9999247616614123	0.9999490842171617	0.9999977293286604	1.0000007696481292	1.0000038099675979	1.0000098906065351	1.0000220518844096	1.000046374440159	1.0000950195516578	1.0000983178484844	1.0001016161453111	1.0001082127389642	1.0001214059262704	1.0001477923008828	1.000200565050108	1.0003061105485582	1.0003091885064164	1.0003122664642743	1.0003184223799901	1.0003307342114218	1.0003553578742852	1.0004046052000124	1.0005030998514663	1.0005064357866822	1.000509771721898	1.0005164435923297	1.000529787333193	1.0005564748149198	1.0006098497783733	1.00071659970528	1.000926201946734	1.0011217024941956	1.0013337135925628	1.0015316229969378	1.0015346544311878	1.0015376858654381	1.0015437487339387	1.0015558744709399	1.0015801259449417	1.0016286288929455	1.001725634788953	1.0017289242005611	1.0017322136121694	1.0017387924353855	1.0017519500818182	1.0017782653746832	1.0018308959604134	1.0018341853720214	1.0018374747836296	1.0018440536068458	1.0018572112532784	1.0018835265461434	1.0019361571318737	1.001939226204513	1.0019422952771526	1.0019484334224318	1.0019607097129897	1.001985262294106	1.002034367456338	1.0020374365289775	1.0020405056016168	1.0020466437468958	1.002058920037454	1.00208347261857	1.0021325777808021	1.0021359048307996	1.002139231880797	1.002145885980792	1.0021591941807815	1.0021858105807606	1.0022390433807191	1.0022423704307166	1.002245697480714	1.002252351580709	1.0022656597806985	1.0022922761806776	1.0023455089806361	1.0023486156916648	1.0023517224026937	1.0023579358247514	1.0023703626688665	1.0023952163570966	1.0024449237335569	1.0024480304445857	1.0024511371556144	1.002457350577672	1.002469777421787	1.0024946311100174	1.0025443384864778	1.0025473842973134	1.0025504301081491	1.0025565217298205	1.002568704973163	1.0025930714598483	1.0026418044332188	1.0026448502440544	1.0026478960548901	1.0026539876765614	1.002666170919904	1.0026905374065893	1.0027392703799598	1.0027425741681535	1.002745877956347	1.002752485532734	1.0027657006855082	1.0027921309910566	1.0028449916021536	1.002848295390347	1.0028515991785407	1.0028582067549277	1.002871421907702	1.0028978522132506	1.0029507128243473	1.0029537962735722	1.0029568797227972	1.0029630466212471	1.0029753804181467	1.003000048011946	1.0030493831995448	1.0030524666487697	1.0030555500979947	1.0030617169964446	1.0030740507933442	1.0030987183871436	1.0031480535747426	1.0031513950013253	1.0031547364279083	1.0031614192810738	1.0031747849874053	1.0032015164000678	1.0032549792253929	1.0032583206519756	1.0032616620785584	1.0032683449317241	1.0032817106380554	1.0033084420507181	1.0033619048760434	1.003365185402433	1.0033684659288227	1.0033750269816022	1.003388149087161	1.0034143932982786	1.003466881720514	1.0034701622469036	1.0034734427732932	1.0034800038260727	1.0034931259316315	1.0035193701427492	1.0035718585649847	1.0035749187524057	1.003577978939827	1.003584099314669	1.003596340064353	1.0036208215637217	1.003669784562459	1.00367284474988	1.003675904937301	1.0036820253121432	1.0036942660618275	1.0037187475611962	1.0037677105599334	1.0037710287247124	1.0037743468894913	1.0037809832190492	1.0037942558781652	1.003820801196397	1.0038738918328605	1.0038772099976394	1.0038805281624184	1.0038871644919762	1.0039004371510922	1.003926982469324	1.0039800731057877	1.003983170931598	1.0039862687574086	1.0039924644090292	1.0040048557122705	1.0040296383187532	1.0040792035317188	1.004082301357529	1.0040853991833396	1.0040915948349602	1.0041039861382015	1.0041287687446843	1.0041783339576498	1.0041813708832672	1.0041844078088844	1.0041904816601188	1.0042026293625876	1.0042269247675253	1.004275515577401	1.0042785525030182	1.0042815894286354	1.0042876632798698	1.0042998109823387	1.0043241063872765	1.004372697197152	1.0043759921001272	1.0043792870031023	1.0043858768090526	1.004399056420953	1.004425415644754	1.004478134092356	1.0044814289953312	1.0044847238983063	1.0044913137042566	1.004504493316157	1.004530852539958	1.0045835709875601	1.0045866455515666	1.0045897201155731	1.0045958692435861	1.0046081674996121	1.0046327640116641	1.004681957035768	1.0046850315997742	1.0046881061637807	1.0046942552917937	1.0047065535478197	1.0047311500598717	1.0047803430839757	1.0047837752200999	1.0047872073562238	1.004794071628472	1.0048078001729686	1.0048352572619614	1.0048386893980856	1.0048421215342096	1.0048489858064578	1.004862714350954	1.004890171439947	1.004893603576071	1.0048970357121951	1.0049038999844435	1.0049176285289398	1.0049450856179325	1.0049485177540567	1.0049519498901807	1.0049588141624288	1.0049725427069254	1.0049759748430493	1.0049794069791735	1.004986271251422	1.0049897033875461	1.00499313552367	1.004996567659794	1.0049999997959183
0.002037499847557635	0.0020510584575527415	0.0020647066189971143	0.002092273944373633	0.002148509255739185	0.002265518997994498	0.0025188412420793027	0.0025355759059986975	0.0025524208824610406	0.0025864446584674627	0.002655847962715029	0.0028002452666636914	0.0031128108447464314	0.003135199678579004	0.0031577482247022027	0.0032033289728567193	0.0032964571692663527	0.0034908437698387136	0.0039143585224234115	0.0039424585342024525	0.003970758526938392	0.004027964096664565	0.004144837613826	0.004388762932332818	0.00492009790303713	0.004953002991539193	0.004986126141193154	0.005053032347146323	0.005189524967286452	0.005473563643352225	0.006088647846598991	0.006129287302039067	0.006170195403409535	0.0062528245716379155	0.006421384598807518	0.006772119761096656	0.007531478898207471	0.00758065636007631	0.007630151664567371	0.007730103923283321	0.007933912608020626	0.00835761813746165	0.009273335618613867	0.009333755441867403	0.009394564680266185	0.009517361315440356	0.009767737478177132	0.010288196723924036	0.011412766301349228	0.01149326449398637	0.0115743239449945	0.011738142061768726	0.01207268469062976	0.012770294159592667	0.01428717111071787	0.01438767549480322	0.014488878154881438	0.014693397415525581	0.015111027277847444	0.015981764429350318	0.017874501593254256	0.017991487808755893	0.01810922947184244	0.018346998323321134	0.0188318140675532	0.01983967064550769	0.022017609092582945	0.02216129738524746	0.02230590987899938	0.022597930798049434	0.02319332166137007	0.024430852458422758	0.027104241108487515	0.027295390212311865	0.027487866227687244	0.027876835058829673	0.028671095698360335	0.03032700580822064	0.0339259993868178	0.03416437971027435	0.03440440604050538	0.034889441083083714	0.03587975524643379	0.03794393768261715	0.04242816026184231	0.042719640982214355	0.04301308567570545	0.04360591843097305	0.04481572204538514	0.047334867269395564	0.05279632909939271	0.05315743841876855	0.05352096446714128	0.05425532933426561	0.05575375357103873	0.05887300884006204	0.0656315222974811	0.06604809042474497	0.06646723833997739	0.06731333498005206	0.06903716636802587	0.07261493281318139	0.08032047946058171	0.08082764236800401	0.08133791976740892	0.08236789108591142	0.08446601656668071	0.08881921599445455	0.09818850656852515	0.09885704193697845	0.09952998672041524	0.10088921462625729	0.10366180300031133	0.10942987345388565	0.12191062173959857	0.12273466630065478	0.12356407809844305	0.12523913411299592	0.1286551003198058	0.13575798990705698	0.15111027152160514	0.1520556139290375	0.15300661739882607	0.15492573223728692	0.15883327430022115	0.16693277193926695	0.18432862924941767	0.18547126962243454	0.18662063752690336	0.18893969876224867	0.19366013075303196	0.20343841503472687	0.22441202866825097	0.2257611964631661	0.22711799351913756	0.2298546269148624	0.2354211183739175	0.2469356445161983	0.2715616539801733	0.273174336506373	0.2747959193371121	0.278065952466312	0.28471466037759996	0.2984561030724435	0.32779206644368536	0.32987425653299307	0.33196855243660095	0.3361936890274282	0.3447917377890212	0.36259177830669437	0.4007112314436679	0.4032093508380589	0.4057214264705226	0.4107876798792067	0.42109022864088497	0.4423885403871932	0.48786169908767446	0.49063571134717043	0.49342347530127273	0.4990404398508398	0.5104413793781314	0.5339212941764644	0.5836709836859768	0.5869068206168977	0.590157780721315	0.5967052274285257	0.6099833101771687	0.6372806527522814	0.6949029856868442	0.6989552922440035	0.703026658445905	0.7112267105846639	0.7278570433740703	0.7620456533223645	0.8341810222945149	0.9936709501014981	0.9988844455367031	1.0041168660333748	1.0146383866371553	1.0359074116832216	1.0793425162072898	1.1697292430772388	1.3637131796535946	1.7628333028317216	2.218377456160554	2.224949467827551	2.231515369515172	2.244628152830108	2.270772818514253	2.3227001656424964	2.4248038165901056	2.6196728152452584	2.626007931290198	2.6323238157688693	2.6448971704103075	2.6698052396024243	2.7186277828336607	2.8119996512120684	2.8176349183790235	2.8232456826344174	2.834393110525899	2.85638747559968	2.8991423508586576	2.9794741706211187	2.9841697394007927	2.9888375685246986	2.998089557315601	3.0162557450480145	3.0512126677517113	3.0554512704394226	3.0596604142503487	3.0679899191132813	3.084290990147608	3.115439426573909	3.1191948281832147	3.1229192164081487	3.130274583964378	3.144609131701696	3.171753488211526	3.1750018840094603	3.178217849760074	3.1845521535151335	3.1968279113795015	3.2197896760450906	3.2223278686762225	3.2248367090786383	3.2297660803227	3.2392698305759726	3.2415714493295993	3.2438432175388474	3.2482969585094845	3.256843567350412	3.258904688489793	3.2609354785661164	3.2649058304095453	3.272479989956582	3.2861493078277837	3.287718219056168	3.289255889476494	3.292237289686408	3.297822814935633	3.299140285211485	3.3004260851505904	3.3029024643122424	3.3074728868949297	3.3085355397354057	3.3095661098484648	3.3115308008759166	3.3124648219730446	3.313366560710202	3.3150729945351722	3.3158775920404295	3.316649712024909	3.318096327387497	3.3187707274606977	3.3194124594058576	3.3205977314855577	3.321185441984455	3.321734527750664	3.322244930519423	3.3227165924404996	3.3231494560756585	3.323543464403726	3.3238985608242304	3.324214689158197	3.324491793650168	3.324729818971084	3.324928710222497	3.325088412937344	3.325208873082034	3.325290037059319	3.325331851712611	3.3253342643266848	3.325297222629781	3.3252206747964568	3.32510456945194	3.324948855672729	3.3247534829886987	3.3245184013858564	3.3242435613107233	3.323928913670792	3.323574409836584	3.323180001644297	3.3227456414001675	3.322271281880759	3.321756876334454	3.321202378485879	3.3199729231708677	3.319297875549381	3.3185825553202166	3.3170309220594905	3.3161945227604126	3.315317678323026	3.3134424869145547	3.312444057625898	3.3114050185673354	3.309204952000749	3.3043157793347353	3.3029913826492416	3.3016260710686165	3.29877256033905	3.292573017279646	3.2909203265160594	3.289226448513012	3.2857150044695373	3.278196509242498	3.2763462919602335	3.2744599638084693	3.2705788855205515	3.26238243773404	3.2442478867086093	3.2418174259188697	3.2393505430844174	3.2343074474557088	3.22378351182329	3.200981599680408	3.1979666815254846	3.194915131945041	3.188702099926408	3.175836056233921	3.1483423898909355	3.086300613060176	3.0821932052928998	3.0780504739790855	3.069659050181134	3.0524524434426414	3.0163451648582162	2.9373667037362137	2.9321317698458027	2.92686175490946	2.9162165351327367	2.894505728007147	2.8494060720175343	2.7525267581867032	2.7456371941964117	2.738707049429888	2.724725144277965	2.696275787531404	2.637442657585164	2.5121080803378324	2.231439119028941	2.2226676700778576	2.213863593786287	2.1961577767802796	2.1603570311744598	2.0872118021571744	1.934853313531204	1.6067960092736362	1.5951604878569654	1.5834915774167069	1.5600539710272177	1.512782302230005	1.4166748405008907	1.218379983614402	0.7989207052001444	-0.10163908790833354	-1.010481233035076	-2.027231999551356	-2.9472172569766695	-2.960753829806027	-2.9742688010360077	-3.0012331275961373	-3.054893699472185	-3.1610985252967083	-3.368707502038557	-3.762341545676005	-3.7751426493246463	-3.7879062310767804	-3.813320277334128	-3.863692174937764	-3.962583411204001	-4.152765872335372	-4.164309549914869	-4.175812468677783	-4.1986957846268425	-4.243970743921178	-4.3325431993312655	-4.501721893964859	-4.5112584958808135	-4.520758850998522	-4.539650844565852	-4.57700021268856	-4.649963650749786	-4.788992961967274	-4.797379316330318	-4.8057302754344775	-4.8223261968666655	-4.855095436606415	-4.918955455852377	-5.0400703532552384	-5.0479629601950755	-5.055816315790892	-5.071405662600103	-5.10211768069987	-5.161698041263168	-5.27367923093351	-5.280368294153941	-5.287021623896948	-5.300221566443906	-5.326197994803902	-5.376484673772794	-5.4706192111114795	-5.4758562579449865	-5.481065663604234	-5.4914019749505165	-5.511747566580151	-5.551154417498072	-5.6250212431883355	-5.629426430678919	-5.633807371042089	-5.642496931163926	-5.659589707824772	-5.692653287501514	-5.754477643593372	-5.758086448914451	-5.761675109223205	-5.768792370072582	-5.78278926765714	-5.8098532975228245	-5.860424956681982	-5.863434542216673	-5.866426869881188	-5.87236009536376	-5.8840232180084975	-5.906555045627012	-5.948588393258198	-5.951297956323774	-5.9539902956689446	-5.959323694979187	-5.9697880955048035	-5.9899287152679825	-6.027222998764248	-6.0294279981718155	-6.03161870783104	-6.035957597247677	-6.044467609228445	-6.060835049558353	-6.091102113056422	-6.092771112561884	-6.094429856083973	-6.09771681024851	-6.104170216536005	-6.116607818343258	-6.139704808171693	-6.141073405010854	-6.14243349028585	-6.145128326102572	-6.150418044014465	-6.160608531485678	-6.179517279449186	-6.180730445688873	-6.181935355642441	-6.184320621037486	-6.18899441647417	-6.197966666584879	-6.214498552770024	-6.215472615625753	-6.216439989432757	-6.218354846587761	-6.222106220644687	-6.2293051574759595	-6.242560727656642	-6.2433272057798135	-6.244088477027457	-6.2455955358126225	-6.248548665146075	-6.2542183690626985	-6.264668043036551	-6.265283891429018	-6.265895530095165	-6.26710629019243	-6.269478515098633	-6.274031827248244	-6.282419997246578	-6.282881104200342	-6.2833392545876166	-6.284246759679462	-6.286027099174987	-6.289453099942698	-6.295797007782994	-6.29617216631226	-6.296544909016696	-6.297283207867373	-6.298731480666646	-6.301518020865508	-6.306676253011062	-6.307006847889355	-6.307335126323551	-6.307984797575607	-6.3092570376622135	-6.311696541224002	-6.3161817621144465	-6.316445638284257	-6.316707658813506	-6.317226184280365	-6.318241527321554	-6.320188146545334	-6.323766142852158	-6.323962673379519	-6.324157909195513	-6.324544530303321	-6.3253026026961265	-6.326759882626924	-6.329452822719112	-6.329611842376892	-6.329769811619961	-6.330082626224083	-6.330695949104388	-6.331874847112594	-6.334052919137051	-6.334178997231106	-6.33430425682316	-6.334552341484617	-6.335038917809662	-6.335974831831443	-6.3377063537826785	-6.33780868888914	-6.337910358169665	-6.338111716370946	-6.338506629704945	-6.339266168770507	-6.340671150743027	-6.340761205054285	-6.34085062254406	-6.341027564869897	-6.341374001897023	-6.342038044133787	-6.343258084231728	-6.343329827239593	-6.343401061874339	-6.343542020276445	-6.343817992062846	-6.3443469228325	-6.345318561014089	-6.345371882512744	-6.345424850683521	-6.3455297363142975	-6.345735368800348	-6.346130578978602	-6.346860592625752	-6.346903687948014	-6.3469464972228735	-6.3470312651614975	-6.347197450585831	-6.347516825473811	-6.348106683696891	-6.348145536234526	-6.348184100551833	-6.348260372997245	-6.348409551610715	-6.348694898824043	-6.348729386085978	-6.348763617290075	-6.348831319072737	-6.348963732133406	-6.3492170009607065	-6.3492476103450315	-6.349277992277052	-6.34933808049837	-6.349455600588847	-6.349680375213197	-6.3497075401216065	-6.349734503013195	-6.3497878287081235	-6.349892120840657	-6.3499177108017335	-6.349943110380558	-6.349993344023687	-6.350018180870556	-6.350042832905977	-6.350067301494313	-6.350091587994122
0.99	0.9902	0.9904	0.9906	0.9908	0.991	0.9912	0.9914	0.9916	0.9918	0.992	0.9922	0.9924	0.9926	0.9928	0.993	0.9932	0.9934	0.9936	0.9938	0.994	0.9942	0.9944	0.9946	0.9948	0.995	0.9952	0.9954	0.9956	0.9958	0.996	0.9962	0.9964	0.9966	0.9968	0.997	0.9972	0.9974	0.9976	0.9978	0.998	0.9982	0.9984	0.9986	0.9988	0.999	0.9992	0.9994	0.9996	0.9998	1.	1.0002	1.0004	1.0006	1.0008	1.001	1.0012	1.0014	1.0016	1.0018	1.002	1.0022	1.0024	1.0026	1.0028	1.0030000000000001	1.0032	1.0034	1.0036	1.0038	1.004	1.0042	1.0044	1.0046	1.0048	1.005	1.0052	1.0054	1.0056	1.0058	1.006	1.0062	1.0064	1.0066	1.0068	1.0070000000000001	1.0072	1.0074	1.0076	1.0078	1.008	1.0082	1.0084	1.0086	1.0088	1.009	1.0092	1.0094	1.0096	1.0098	1.01
3.8604249820210375e-7	4.834676162175606e-7	6.177764445179234e-7	8.070408223376871e-7	1.0790758155521865e-6	1.4768304738665934e-6	2.0667738611689503e-6	2.9519367573914807e-6	4.292185634177896e-6	6.335724004703992e-6	9.46801069281645e-6	0.000014287675896008948	0.000021724251553005294	0.00003322060677595308	0.000051015415946493156	0.00007858012062181367	0.0001212805818582151	0.000187385193287919	0.0002897102606200668	0.00044806342562005196	0.000693028605138514	0.0010717861369043036	0.001657046876969315	0.0025606783204256134	0.003953879034843542	0.0060998663891369855	0.009400653763687133	0.014448224257279778	0.022142967245171747	0.033847813127544	0.05159758884130094	0.07829085536550648	0.11810886931555399	0.17681229148637098	0.2618772057241964	0.38228231557285136	0.5475614628365133	0.7658125026240701	1.0411502145907001	1.3715286852063266	1.7478875840361343	2.154868820483445	2.5725082199428533	2.978170985211616	3.3481518885030734	3.659107724917318	3.88926468068472	4.019613886923277	4.03499191796538	3.9250334570627596	3.684887450851976	3.3156009207667774	2.824092122342498	2.2228083508800784	1.5289586399895354	0.7636171980029953	-0.04937052660846497	-0.8845208123367225	-1.7156883212384777	-2.5172628875517127	-3.265243707245773	-3.93873501393551	-4.521808368622935	-5.005551638200018	-5.38942477662966	-5.6810600203643915	-5.8940585288535345	-6.044554204130691	-6.1481891386832	-6.218228798232047	-6.2648677990259145	-6.295678899088436	-6.315874911349397	-6.3290410157851085	-6.337608864021838	-6.343176953907161	-6.346782718179618	-6.349107578654618	-6.350606007409674	-6.351571184431997	-6.352192325325284	-6.3525919392618135	-6.352848973754199	-6.3530142759455615	-6.353120579165726	-6.353188946620165	-6.353232919989239	-6.353261191163071	-6.3532793775778345	-6.3532910896732915	-6.353298644790399	-6.3533035299010265	-6.353306698986387	-6.353308764053736	-6.353310117755385	-6.353311012109387	-6.353311608938583	-6.35331201226677	-6.353312289047452	-6.353312482463068	-6.353312620441926

==> anc/Low_T/jump__n_BRescaled__and__loops.dat <==
0.9971	0.997109	0.997118	0.997127	0.997136	0.997145	0.997154	0.997163	0.997172	0.997181	0.99719	0.997199	0.997208	0.997217	0.997226	0.997235	0.997244	0.997253	0.997262	0.997271	0.9972799999999999	0.997289	0.997298	0.9973069999999999	0.997316	0.997325	0.9973339999999999	0.997343	0.997352	0.9973609999999999	0.99737	0.997379	0.9973879999999999	0.997397	0.997406	0.9974149999999999	0.997424	0.997433	0.9974419999999999	0.997451	0.99746	0.9974689999999999	0.997478	0.997487	0.9974959999999999	0.997505	0.997514	0.9975229999999999	0.997532	0.997541	0.9975499999999999	0.997559	0.997568	0.997577	0.997586	0.997595	0.997604	0.997613	0.997622	0.997631	0.99764	0.997649	0.997658	0.997667	0.997676	0.997685	0.997694	0.997703	0.997712	0.997721	0.99773	0.997739	0.997748	0.997757	0.997766	0.997775	0.997784	0.997793	0.997802	0.997811	0.99782	0.997829	0.997838	0.997847	0.997856	0.997865	0.997874	0.997883	0.997892	0.997901	0.99791	0.997919	0.997928	0.997937	0.997946	0.997955	0.997964	0.997973	0.997982	0.997991	0.998
0.000866006951820068	0.0009048606172064822	0.0009464343363746919	0.000991017005495272	0.0010389427787645513	0.0010905994986860808	0.001146440532557615	0.0012070000153730671	0.001272902045630365	0.0013447762396391976	0.0014234499152350278	0.0015099604139616758	0.0016055831964246656	0.001711909672840567	0.0018309594748519614	0.001965347984149553	0.0021185453230421944	0.0022952951257505677	0.0025023268113900377	0.002749631193152332	0.12474801090909404	0.14090661712537453	0.15556728956254215	0.1693616534913427	0.18260497761785624	0.19547484615539656	0.20809083755139163	0.2205239432738029	0.23283429556709412	0.24506680650078355	0.2572516317831412	0.2694220796756665	0.28159703873127906	0.29379300191479796	0.3060314484760995	0.3183200232184496	0.33066474470554974	0.3430796882392869	0.35557911423550087	0.36816368502007946	0.38084012073090334	0.3936198263012904	0.4065148688036639	0.4195229229087552	0.43264725309696445	0.4458966598237336	0.4592821057355864	0.4728103565848448	0.4864745019509968	0.500279226898087	0.5142295650414688	0.5283342489346649	0.542602111311402	0.5570240535378151	0.5716004359003445	0.5863378762269994	0.6012446049505211	0.6163299627822199	0.6316025828932184	0.6470506480515547	0.6626726588906231	0.6784749449641252	0.6944652627332699	0.7106523777207281	0.7270457507814164	0.7436527013254679	0.7604570563620975	0.7774585580973501	0.794664141753135	0.8120818674612683	0.8297205883130996	0.8475897021890682	0.8656989675343687	0.884054089367467	0.9026306693677566	0.9214285837006289	0.9404556261899738	0.9597204599231742	0.9792323403981503	0.9990009134349263	1.0190360686294353	1.0393478334643458	1.0599452937198182	1.0808100935112919	1.1019378825997446	1.1233373246406757	1.1450156185510876	1.1669811085750088	1.18924325725763	1.2118116237263852	1.23469580868014	1.257905418206057	1.2814500408784462	1.30533004310499	1.3294995163666792	1.3539600428097356	1.3787227840696037	1.403798834838732	1.4291991652741616	1.4549345934407818	1.4810157764661565
0.9971	0.997109	0.997118	0.997127	0.997136	0.997145	0.997154	0.997163	0.997172	0.997181	0.99719	0.997199	0.997208	0.997217	0.997226	0.997235	0.997244	0.997253	0.997262	0.997271	0.9972799999999999	0.997289	0.997298	0.9973069999999999	0.997316	0.997325	0.9973339999999999	0.997343	0.997352	0.9973609999999999	0.99737	0.997379	0.9973879999999999	0.997397	0.997406	0.9974149999999999	0.997424	0.997433	0.9974419999999999	0.997451	0.99746	0.9974689999999999	0.997478	0.997487	0.9974959999999999	0.997505	0.997514	0.9975229999999999	0.997532	0.997541	0.9975499999999999	0.997559	0.997568	0.997577	0.997586	0.997595	0.997604	0.997613	0.997622	0.997631	0.99764	0.997649	0.997658	0.997667	0.997676	0.997685	0.997694	0.997703	0.997712	0.997721	0.99773	0.997739	0.997748	0.997757	0.997766	0.997775	0.997784	0.997793	0.997802	0.997811	0.99782	0.997829	0.997838	0.997847	0.997856	0.997865	0.997874	0.997883	0.997892	0.997901	0.99791	0.997919	0.997928	0.997937	0.997946	0.997955	0.997964	0.997973	0.997982	0.997991	0.998
0.01066743022640849	0.010989966766686591	0.011330504191420518	0.01169073987114415	0.012072629805871772	0.012478425691716392	0.012910737835041198	0.013372615513511266	0.013867539806909588	0.014398455081439002	0.014969670144980168	0.015586711350721101	0.016256302686928865	0.016986745030580844	0.017788458288475615	0.018674786039014117	0.019663230713386166	0.020777437204879665	0.022050531096189933	0.023530966066540922	0.27961783698464804	0.2974396633225431	0.3122656980962363	0.32520104712176323	0.3368011651728296	0.347385697934137	0.3571672237621831	0.3662822094258862	0.3748383434578844	0.3829162273689544	0.390574432667071	0.39786742703671973	0.40483226619477225	0.41150046922050043	0.4179042270183115	0.42406262680167894	0.42999187233487857	0.43571236521077017	0.4412428391448764	0.4465912986443794	0.451769295397551	0.4567904946858268	0.46166788922596996	0.46640454487522076	0.4710069127460816	0.47548429219745664	0.4798465572823738	0.48410044078979725	0.4882445926202264	0.49228435228124523	0.4962250860153335	0.5000735983958206	0.5038362178027018	0.5075096801223206	0.5110958897711146	0.5145997401710614	0.5180265769408372	0.5213819205966105	0.5246705957900066	0.527887714019651	0.5310335446295747	0.5341118477356708	0.5371267593828203	0.5400825825893414	0.5429836410256674	0.5458330923265752	0.5486243129823668	0.5513576383548433	0.5540362399912675	0.5566635223937879	0.559242979076352	0.561778092181293	0.5642722640122652	0.5667272053705388	0.5691337315370715	0.5714919242661033	0.5738046202808161	0.576074773833248	0.5783053559760902	0.5804992864848318	0.5826593891005705	0.5847883631819348	0.5868884475824783	0.5889531749498507	0.590980848307159	0.5929738301736872	0.5949340269654974	0.5968635064757205	0.598764475675077	0.6006390379818976	0.6024891838595844	0.6043167871945546	0.6061236054851926	0.6079088025232748	0.6096593111018916	0.6113752973793082	0.613059389036779	0.614714043348235	0.6163415442251149	0.6179440065085974	0.6195233842171778
0.9971	0.997109	0.997118	0.997127	0.997136	0.997145	0.997154	0.997163	0.997172	0.997181	0.99719	0.997199	0.997208	0.997217	0.997226	0.997235	0.997244	0.997253	0.997262	0.997271	0.9972799999999999	0.997289	0.997298	0.9973069999999999	0.997316	0.997325	0.9973339999999999	0.997343	0.997352	0.9973609999999999	0.99737	0.997379	0.9973879999999999	0.997397	0.997406	0.9974149999999999	0.997424	0.997433	0.9974419999999999	0.997451	0.99746	0.9974689999999999	0.997478	0.997487	0.9974959999999999	0.997505	0.997514	0.9975229999999999	0.997532	0.997541	0.9975499999999999	0.997559	0.997568	0.997577	0.997586	0.997595	0.997604	0.997613	0.997622	0.997631	0.99764	0.997649	0.997658	0.997667	0.997676	0.997685	0.997694	0.997703	0.997712	0.997721	0.99773	0.997739	0.997748	0.997757	0.997766	0.997775	0.997784	0.997793	0.997802	0.997811	0.99782	0.997829	0.997838	0.997847	0.997856	0.997865	0.997874	0.997883	0.997892	0.997901	0.99791	0.997919	0.997928	0.997937	0.997946	0.997955	0.997964	0.997973	0.997982	0.997991	0.998
0.0541089108319009	0.05493743433317759	0.05580038862760565	0.056700682845391204	0.05764161883730931	0.058626967788066316	0.05966106623816592	0.06074893903784979	0.0618962864415595	0.06310799328422367	0.06439103122178721	0.06575422986264076	0.06720823462547758	0.06876606322011451	0.07044389966652673	0.07226226409330096	0.07424779901408236	0.07643612166092593	0.07887662250909888	0.08164100633166457	0.3377107447235472	0.3519955652743105	0.36385196310091056	0.37419030063306363	0.38346618021607415	0.39194011569725234	0.39978407498601726	0.4071052693480439	0.413990449333317	0.4205049279112703	0.4266950182250925	0.43260467986137685	0.4382634336443631	0.4436956116875814	0.44892687687431615	0.4539705040075004	0.45883777035535744	0.46354478688340395	0.4681068886734985	0.4725301692640424	0.4768231119925545	0.48099651456767195	0.4850610653058946	0.48901906341721085	0.492874874010217	0.496635630956858	0.5003093331124806	0.5039016338112362	0.5074109321413863	0.5108406614235659	0.5141933381469035	0.5174741275259871	0.520688413614922	0.5238333862043029	0.5269099055585198	0.5299215915569541	0.5328727314890748	0.5357679644214791	0.5386114916398532	0.5413991772654578	0.5441305995830519	0.5468084709941533	0.549436073687588	0.5520170138795298	0.5545550431966664	0.55705301268678	0.5595052244244643	0.5619114097300824	0.5642738996690043	0.5665954258808311	0.5688789419958197	0.571127493930245	0.5733441273068415	0.575530472560205	0.5776784811308733	0.5797876928086105	0.5818601993606721	0.5838983663253102	0.5859046984286755	0.5878817434911136	0.589832025014142	0.5917579958259575	0.5936617267378982	0.5955375037325586	0.5973834855063515	0.5992014609657657	0.6009922771536664	0.6027573540974053	0.6044986240316338	0.6062179668999634	0.6079171887749221	0.6095980088079381	0.6112620521523338	0.6129086175987082	0.6145258348447905	0.6161135249848241	0.6176738114087641	0.619208747471952	0.6207202916126086	0.6222102944896467	0.623680493836822
